NNLO QCD corrections to unpolarized and polarized SIDIS

The semi-inclusive deep-inelastic scattering (SIDIS) process requires the presence of an identified hadron H$'$ in the final state, which arises from the scattering of a lepton with an initial hadron P. By employing factorization in quantum chromodynamics (QCD), SIDIS provides essential knowledge on the hadron structure, enabling the exploration of parton distribution functions (PDFs) and fragmentation functions (FFs). The coefficient functions for SIDIS can be calculated in perturbative QCD and are currently known to the next-to-next-to-leading order (NNLO) for the cases, where the incoming lepton and the hadron P are either both polarized or unpolarized. We present a detailed description of these NNLO computations, including a thorough discussion of all the partonic channels, the calculation of the amplitudes and master integrals for the phase-space integration as well as the renormalization of ultraviolet divergences and mass factorization of infrared divergences in dimensional regularization through NNLO. We provide an extensive phenomenological analysis of the effects of NNLO corrections on SIDIS cross sections for different PDFs and FFs and various kinematics, including those of the future Electron-Ion Collider (EIC). We find that these corrections are not only significant but also crucial for reducing the dependence on the renormalization and factorization scales $\mu_R$ and $\mu_F$ to obtain stable predictions.

==> anc/ancillary_MSb.m <==
(* ::Package:: *)

(* 
Paper Name: NNLO QCD corrections to unpolarized and polarized SIDIS
Authors: Saurav Goyal, Roman Lee, Sven-Olaf Moch, Vaibhav Pathak, Narayan Rana and V. Ravindran,
Year: December 2024

Modified on: October, 2025
Modification: This updated version contains results for polarized CF in MSbar's Scheme with the corrected Z factor.
*)

(* This File Contains Subscript[\[CapitalDelta]\[ScriptCapitalC], {1,ab}] Coefficient Function in MSbar's Scheme see left hand side of eq. (68) upto NNLO *)

(*
Symbols/Functions used:
Q2 = Q^2, xp = x', zp = z',  
Log[a]   = Natural Logarithm for a,
Li[a,b]  = PolyLog[a,b], 
S12[a]   = Nielsen Polylogarithm: PolyLog[1,2,a],
ArcTan[a]= Tangent Inverse function,
InvTanInt[a] = Integrate[ ArcTan[u]/u,{u,0,a}],
Theta[a] = HeavisideTheta[a].

zeta2, zeta3, . . . are the usual Zeta function with, zeta2 = Pi^2/6 and so on. 
muF2 is the square of factorisation scale,
as is the Strong Coupling constant at muF2 scale,

Plus Distributions are defined as,
Dxp[a_]= Subscript[[Log^a(1-xp)/(1-xp)], +], Dzp[a_]= Subscript[[Log^a(1-zp)/(1-zp)], +],
Delx= DiracDelta[1-xp], Delz= DiracDelta[1-zp],

CA=Nc and CF=(Nc^2-1)/(2 Nc) in SU(Nc) gauge theory. Nc=3 for QCD, TF = 1/2. 
nf is the number of active light quark flavours which can be 3 or 5.

Subscript[\[CapitalDelta]\[ScriptCapitalC], {1,ab}]= \!\(
\*SubscriptBox[
SuperscriptBox[\(\[Sum]\), \(\[Infinity]\)], \(i = 0\)]\(
\*SuperscriptBox[\((
\*SubscriptBox[\(a\), \(s\)]\((muF2)\))\), \(i\)]\ \[CapitalDelta]\[ScriptCapitalC]^
\*SubscriptBox[\((i)\), \({1, ab}\)]\)\);
here ab means `a' initiated and `b' fragmenting parton. 

(*NLO*)
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1),{1,qq}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1), {1,OverBar[q] OverBar[q]}] = (eq^2)*Subscript[\[CapitalDelta]C^(1),{1,qq}]
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1),{1,qg}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1), {1,OverBar[q] g}] = (eq^2)*Subscript[\[CapitalDelta]C^(1),{1,qg}]
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1),{1,gq}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(1), {1,g OverBar[q]}] = (eq^2)*Subscript[\[CapitalDelta]C^(1),{1,gq}]
(*NNLO*)
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2),{1,qq}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2), {1,OverBar[q] OverBar[q]}] = (eq^2)*Subscript[\[CapitalDelta]C^(2),{1,qq,NS}] + (\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(eq_{i}^2\)\))*Subscript[\[CapitalDelta]C^(2),{1,qq,PS}]
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2),{1,qg}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2),{1,OverBar[q] g}]  = (eq^2)*Subscript[\[CapitalDelta]C^(2),{1,qg}]
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2),{1,gq}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2),{1,g OverBar[q]}]  = (eq^2)*Subscript[\[CapitalDelta]C^(2),{1,gq}]
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2),{1,q OverBar[q]}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2),{1,OverBar[q] q }] =(eq^2)*Subscript[\[CapitalDelta]C^(2),{1,q OverBar[q]}]
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2),{1,gg}] = (\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(eq_{i}^2\)\))*Subscript[\[CapitalDelta]C^(2),{1,gg}]
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2),{1,qq'}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2),{1,OverBar[q] OverBar[q]'}]  = (eq^2)*Subscript[\[CapitalDelta]C^(2),{1,qq',[1]}]  +(eq'^2)*Subscript[\[CapitalDelta]C^(2),{1,qq',[2]}] +(eq*eq')*Subscript[\[CapitalDelta]C^(2),{1,qq',[3]}]
Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2),{1,q OverBar[q]'}]= Subscript[\[CapitalDelta]\[ScriptCapitalC]^(2),{1,OverBar[q] q'}] = (eq^2)*Subscript[\[CapitalDelta]C^(2), {1,qq',[1]}] +(eq'^2)*Subscript[\[CapitalDelta]C^(2),{1,qq',[2]}] -(eq*eq')*Subscript[\[CapitalDelta]C^(2),{1,qq',[3]}]

above, eq is the electric charge of quark q, eq' is the electric charge of quark q'.
(\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(eq_{i}^2\)\)) means sum over square of electric charge of active quark flavours. 

Notations: 
Subscript[\[CapitalDelta]C^(l), {1,ab,MS}] here MS stands for MSbar's coefficient function, here l = 0,1,2 for QCD perturbative expansion, see right hand side of eq. (68) 

*)


(*
For Larin to MSbar scheme transformation we used (also see arxiv: 1409.5131),
Symmetric matrix valued Z factor, i.e (Zab = Zba):
Zab = 1 + as*( Zab^(1)(x)) + as^2*( Zab^(2)(x)) + O(as^3),
here
Zgg = Zqg = Zgq = 1, 
Zq_{i}q_{j} = delta[ij]*ZqqV + ZqqS,
Zq_{i}Q_{j} = delta[ij]*ZqQV + ZqQS.
Here q_{i} q_{j} denotes quarks with flavor i and j respectively and Q denotes anti-quark (Overline[q]).

(* NLO *)
ZqqV^(1)(x) = -8*CF*(1-x),  
ZqQV^(1)(x) = 0, 
ZqqS^(1)(x)= ZqQS^(1)(x)= 0.

(*NNLO*)
ZqqV^(2)(x) = ( CF*CA*( -592/9 -80/3*Log[(x)] -4*Log[(x)]^2 +592/9*x + 8/3*x*Log[(x)] +4*x*Log[(x)]^2 +8*zeta2 -8*zeta2*x)
              + CF*TF*nf*( +80/9 +16/3*Log[(x)] -80/9*x -16/3*x*Log[(x)])
              + CF^2*( -16 -16*Log[(x)] +16*Log[(x)]*Log[(1-x)] +16*x -8*x*Log[(x)] -16*x*Log[(x)]*Log[(1-x)]) ),
              
ZqQV^(2)(x) = -((CF^2-1/2*CA*CF)*( 8*(1+x)*( 4*Li[2,(-x)] +4*Log[(x)]*Log[(1+x)] +2*zeta2 -Log[(x)]^2 -3*Log[(x)]) -56*(1-x) )),

ZqqS^(2)(x) = ZqQS^(2)(x) = 2*CF*TF*(+8*(1 -x) +4*(3 -x)*Log[(x)] +2*(2 +x)*Log[(x)]^2)

*)


Print["Loading: ", Subscript[\[CapitalDelta]\[ScriptCapitalC], {1,ab}] ," in MSbar Scheme"];
MSb = {"\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((2)\)], \
\({1,qg,MS}\)]\)" -> CF^2*(-86 + 16/(-1 + xp) + 80/zp - 
     (4*(5 + xp)*zp)/(-1 + xp) - (16*xp^2)/(-1 + xp + zp) + 
     xp*(30 - 40/zp + 4*zp) + (8*zeta2*(-8 + 14*zp - 8*zp^2 + 
        xp^2*(2 - 4*zp + zp^2) + xp*(4 - 8*zp + 6*zp^2)))/((-1 + xp)*zp) + 
     12*(-2 + 2/zp + zp)*Dxp[2] + 4*(-2 + xp*(-2 + zp^(-1)) + zp^(-1) + 2*zp)*
      Li[2, 1 - xp] - (8*(-6 + 10*zp - 5*zp^2 + xp*(4 - 6*zp + 3*zp^2))*
       Li[2, 1 - zp])/((-1 + xp)*zp) + 
     (8*(xp^2 + (-1 + zp)^2)*Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) + 
     (8*(xp^2 + (-1 + zp)^2)*Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - 
         zp/(2 - 2*xp) + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/
      ((-1 + xp)*zp) + (4*(xp^2 + (-1 + zp)^2)*Log[2]^2)/((-1 + xp)*zp) - 
     (4*(-4 + 6*zp - 5*zp^2 + 4*xp*zp^2 + xp^2*(2 - 6*zp + zp^2))*
       Log[1 - xp]^2)/((-1 + xp)*zp) - 
     (4*(10 - 12*zp - 3*zp^2 + xp^2*(12 - 20*zp + zp^2) + 
        6*xp*(1 - 2*zp + 4*zp^2))*Log[xp]^2)/((-1 + xp)*zp) - 
     (4*(2 - 6*zp - zp^2 + 8*xp*zp^2 + xp^2*(6 - 10*zp + zp^2))*
       Log[1 - zp]^2)/((-1 + xp)*zp) - 
     (8*(-6 + 9*xp^2*(-1 + zp) + 16*zp - zp^2 + xp*(12 - 23*zp + 2*zp^2))*
       Log[zp])/((-1 + xp)*zp) + 
     (4*(-3 + 8*zp + 2*zp^2 - 2*xp*zp*(2 + 5*zp) + xp^2*(-3 + 10*zp + zp^2))*
       Log[zp]^2)/((-1 + xp)*zp) + Dxp[1]*(32 - 24/zp - 6*zp + 
       16*(-2 + 2/zp + zp)*Log[1 - zp] + 4*(-2 + 4/zp + zp)*Log[zp]) + 
     Log[1 - zp]*(2*(16 - 16/(-1 + xp) + xp*(-44 + 35/zp - 8*zp) - 17/zp + 
         14*zp - (8*xp^3)/(-1 + xp + zp)^2 + (8*xp^2)/(-1 + xp + zp)) + 
       (8*(zp*(2 + 3*zp) + xp^2*(-4 + 8*zp) + xp*(-2 + 2*zp - 9*zp^2))*
         Log[zp])/((-1 + xp)*zp)) + Log[Q2/muF2]^2*
      ((-4*(1 + xp)*(2 - 2*zp + zp^2))/zp + 8*(-2 + 2/zp + zp)*Dxp[0] + 
       Delx*(-8 + 12/zp + 5*zp + (-8 + 8/zp + 4*zp)*Log[1 - zp] + 
         (4 - 2*zp)*Log[zp])) + Dxp[0]*(34 + zeta2*(80 - 80/zp - 40*zp) - 
       36/zp - 20*zp + (-40 + 48/zp + 20*zp)*Li[2, 1 - zp] + 
       8*(-2 + 2/zp + zp)*Log[1 - zp]^2 - (12*Log[zp])/zp + 
       (8 - 4*zp)*Log[zp]^2 + Log[1 - zp]*(32 - 24/zp - 6*zp + 
         4*(-6 + 8/zp + 3*zp)*Log[zp])) + Log[Q2/muF2]*
      (2*(-4 + (1 + 5*xp)/zp + (2 - 8*xp)*zp) + 24*(-2 + 2/zp + zp)*Dxp[1] - 
       (8*(3 - 4*zp + 3*zp^2 + xp*(3 - 4*zp + zp^2))*Log[1 - xp])/zp + 
       (4*(3 - 2*zp + 2*xp*zp^2 + xp^2*(5 - 6*zp + 2*zp^2))*Log[xp])/
        ((-1 + xp)*zp) - (8*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
       (8*(1 + xp - 2*xp*zp + zp^2)*Log[zp])/zp + 
       Dxp[0]*(8 + 6*zp + 16*(-2 + 2/zp + zp)*Log[1 - zp] + 
         4*(-2 + 4/zp + zp)*Log[zp]) + 
       Delx*(34 + zeta2*(80 - 80/zp - 40*zp) - 36/zp - 8*zp + 
         (-40 + 48/zp + 20*zp)*Li[2, 1 - zp] + 8*(-2 + 2/zp + zp)*
          Log[1 - zp]^2 + (12*(-1 + zp)^2*Log[zp])/zp + 
         (8 - 4*zp)*Log[zp]^2 + Log[1 - zp]*(8 + 6*zp + 4*(-6 + 8/zp + 3*zp)*
            Log[zp]))) - (4*(xp^2 + (-1 + zp)^2)*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) - 
     (4*(xp^2 + (-1 + zp)^2)*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*zp) + Log[2]*
      ((-8*(-2*(-1 + zp)^3 + 8*xp^3*zp + xp^2*(2 - 8*zp + 6*zp^2) + 
          xp*(-1 + 11*zp - 11*zp^2 + zp^3)))/((-1 + xp)*zp*
         Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       (16*(xp^2 + (-1 + zp)^2)*Log[1 - xp])/((-1 + xp)*zp) - 
       (8*(xp^2 + (-1 + zp)^2)*Log[xp])/((-1 + xp)*zp) - 
       (16*(xp^2 + (-1 + zp)^2)*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*zp) + (8*(xp^2 + (-1 + zp)^2)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     (8*(-2*(-1 + zp)^3 + 8*xp^3*zp + xp^2*(2 - 8*zp + 6*zp^2) + 
        xp*(-1 + 11*zp - 11*zp^2 + zp^3))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
      ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
     (4*(xp^2 + (-1 + zp)^2)*Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + 
            zp^2]]^2)/((-1 + xp)*zp) + 
     Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((8*(-2*(-1 + zp)^3 + 8*xp^3*zp + xp^2*(2 - 8*zp + 6*zp^2) + 
          xp*(-1 + 11*zp - 11*zp^2 + zp^3)))/((-1 + xp)*zp*
         Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
       (8*(xp^2 + (-1 + zp)^2)*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     Log[1 - xp]*(2*(4 - 8/(-1 + xp) + xp*(-32 + 23/zp - 2*zp) - 5/zp + 
         8*zp) + (4*(11 - 10*zp - 4*zp^2 + xp^2*(13 - 22*zp + 2*zp^2) + 
          xp*(4 - 8*zp + 22*zp^2))*Log[xp])/((-1 + xp)*zp) - 
       (8*(1 - 4*zp - zp^2 + xp^2*(5 - 8*zp + zp^2) + 
          xp*(-2 + 4*zp + 4*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
       (8*(-1 + 4*zp + zp^2 - xp*zp*(2 + 5*zp) + xp^2*(-3 + 6*zp))*Log[zp])/
        ((-1 + xp)*zp) - (8*(xp^2 + (-1 + zp)^2)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) - 
       (8*(xp^2 + (-1 + zp)^2)*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     Log[xp]*(2*((8*xp^3)/(-1 + xp + zp)^2 + xp^2*(-8/(-1 + xp + zp) - 
           32/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
         xp*(56 - (43 + 8/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp + 
           zp*(2 - 24/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])) + 
         (-8 + 8*zp^3 - 37*Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
           zp^2*(-24 + 13*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
           4*zp*(6 + 13*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) - 
           xp*(4 + 4*zp^3 - 37*Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
             zp^2*(-20 + 6*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
             4*zp*(11 + 7*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])))/
          ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])) + 
       (4*(13 - 18*zp - 2*zp^2 + xp^2*(15 - 26*zp + 2*zp^2) + 
          xp*(4 - 8*zp + 26*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
       (4*(-14 + 26*zp + 3*zp^2 + 2*xp^2*(-7 + 12*zp) + 
          xp*(-4 + 4*zp - 30*zp^2))*Log[zp])/((-1 + xp)*zp) - 
       (8*(xp^2 + (-1 + zp)^2)*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp) + (8*(xp^2 + (-1 + zp)^2)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) + 
       (8*(xp^2 + (-1 + zp)^2)*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-8*(-2*(-1 + zp)^3 + 8*xp^3*zp + xp^2*(2 - 8*zp + 6*zp^2) + 
          xp*(-1 + 11*zp - 11*zp^2 + zp^3)))/((-1 + xp)*zp*
         Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       (8*(xp^2 + (-1 + zp)^2)*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp) + (16*(xp^2 + (-1 + zp)^2)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Delx*(-24 + zeta2*(-32 + 24/zp - 2*zp) - 13*zp + 
       44*zeta3*(-2 + 2/zp + zp) + (-12/zp + 8*zp)*Li[2, 1 - zp] + 
       (16 - 24/zp - 8*zp)*Li[3, 1 - zp] + 
       (10*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) + 
       (67 + zeta2*(8 - 16/zp - 4*zp) - 36/zp - 45*zp - 
         8*(-2 + zp)*Li[2, 1 - zp])*Log[zp] + (-8 + (13*zp)/2)*Log[zp]^2 - 
       (5*(-2 + zp)*Log[zp]^3)/3 + Log[1 - zp]^2*(16 - 12/zp - zp + 
         (-20 + 24/zp + 10*zp)*Log[zp]) + Log[1 - zp]*
        (zeta2*(56 - 56/zp - 28*zp) + 4*(9 - 9/zp - 5*zp) + 
         8*(-4 + 5/zp + 2*zp)*Li[2, 1 - zp] + (-12/zp + 8*zp)*Log[zp] + 
         (8*Log[zp]^2)/zp) + (64 - 48/zp - 32*zp)*S12[1 - zp]) + 
     Theta[1 - xp - zp]*((-16*zeta2*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2))/
        ((-1 + xp)*zp) - (8*(-4 + 4*xp^2*(-1 + zp) + 5*zp + 3*zp^2 + 
          xp*(8 - 7*zp - 6*zp^2)))/((-1 + xp)*zp) + 
       ((16*xp*(-1 + zp)^2 - 8*(-2 + zp)*zp)*Li[2, -(zp/(1 - xp - zp))])/
        ((-1 + xp)*zp) + ((-16*xp*(-1 + zp)^2 + 8*(-2 + zp)*zp)*
         Li[2, -((xp*zp)/(1 - xp - zp))])/((-1 + xp)*zp) - 
       (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
         Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/(1 - xp)])/((-1 + xp)*zp) - 
       (4*(-4 + 2*zp + 3*zp^2 + xp^2*(-4 + 8*zp) - 2*xp*(3 - 6*zp + 7*zp^2))*
         Log[xp]^2)/((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 
          2*xp*zp^2)*Log[1 - zp]^2)/((-1 + xp)*zp) + 
       8*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp)*Log[1 - xp - zp] + 
       (16*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) - 
         (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - xp - zp])/
          ((-1 + xp)*zp))*Log[zp] + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 
          2*xp*zp^2)*Log[zp]^2)/((-1 + xp)*zp) + 
       Log[1 - xp]*(8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) + 
         (16*(-1 + zp^2 + xp^2*(-1 + 2*zp) + xp*(-2 + 4*zp - 4*zp^2))*
           Log[xp])/((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 
            2*xp*zp^2)*Log[1 - zp])/((-1 + xp)*zp) + 
         (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
          ((-1 + xp)*zp)) + Log[1 - zp]*
        (16*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) - 
         (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - xp - zp])/
          ((-1 + xp)*zp) + (32*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[zp])/((-1 + xp)*zp)) + Log[xp]*
        ((-8*(-6 + 6*xp^2*(-1 + zp) + 8*zp + zp^2 - 2*xp*(-6 + 5*zp)))/
          ((-1 + xp)*zp) + (16*(-2 + 2*zp + zp^2 + xp^2*(-2 + 4*zp) + 
            xp*(-2 + 4*zp - 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
         (8*(-2 + 2*zp + zp^2 + xp^2*(-2 + 4*zp) + xp*(-2 + 4*zp - 6*zp^2))*
           Log[1 - xp - zp])/((-1 + xp)*zp) + 
         (8*(-4 + 6*zp + zp^2 + xp^2*(-4 + 8*zp) - 2*xp*(1 - 2*zp + 5*zp^2))*
           Log[zp])/((-1 + xp)*zp)) + 
       ((16*zeta2*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2))/((-1 + xp)*zp) + 
         (8*(-4 + 4*xp^2*(-1 + zp) + 5*zp + 3*zp^2 + xp*(8 - 7*zp - 6*zp^2)))/
          ((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/((-1 + xp)*zp) - 
         (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - zp]^2)/
          ((-1 + xp)*zp) + 8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp)*
          Log[1 - xp - zp] + 8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp)*
          Log[xp - zp] + (16*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) + 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - xp - zp])/
            ((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[xp - zp])/((-1 + xp)*zp))*Log[zp] - 
         (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp]^2)/
          ((-1 + xp)*zp) + Log[1 - zp]*(16*(4 - 2/(-1 + xp) + 
             xp*(-4 + 3/zp) - 3/zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 
              2*xp*zp^2)*Log[1 - xp - zp])/((-1 + xp)*zp) + 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[xp - zp])/
            ((-1 + xp)*zp) - (32*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[zp])/((-1 + xp)*zp)) + Log[1 - xp]*
          (8*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) + 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[xp])/
            ((-1 + xp)*zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[1 - zp])/((-1 + xp)*zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 
              2*xp*zp^2)*Log[zp])/((-1 + xp)*zp)) + 
         Log[xp]*(8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) + 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - zp])/
            ((-1 + xp)*zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[xp - zp])/
            ((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[zp])/((-1 + xp)*zp)))*Theta[xp - zp] + 
       ((8*zeta2*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2))/((-1 + xp)*zp) + 
         (8*(-4 + 4*xp^2*(-1 + zp) + 5*zp + 3*zp^2 + xp*(8 - 7*zp - 6*zp^2)))/
          ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(
                -xp + zp))])/((-1 + xp)*zp) + 
         ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*Log[1 - xp]^2)/
          (zp - xp*zp) + ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*Log[xp]^2)/
          (zp - xp*zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[1 - zp]^2)/((-1 + xp)*zp) + 
         ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*Log[1 - xp - zp]^2)/
          (zp - xp*zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[zp]^2)/((-1 + xp)*zp) + 8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 
           3/zp)*Log[-xp + zp] + ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
           Log[-xp + zp]^2)/(zp - xp*zp) + Log[1 - xp - zp]*
          (8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) - 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[-xp + zp])/
            ((-1 + xp)*zp)) + Log[xp]*(8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 
             3/zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[1 - zp])/((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 
              2*xp*zp^2)*Log[1 - xp - zp])/((-1 + xp)*zp) + 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
            ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[-xp + zp])/((-1 + xp)*zp)) + Log[1 - xp]*
          (8*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) + 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[xp])/
            ((-1 + xp)*zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[1 - zp])/((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 
              2*xp*zp^2)*Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
            ((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[-xp + zp])/((-1 + xp)*zp)) + 
         Log[zp]*(16*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) + 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - xp - zp])/
            ((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[-xp + zp])/((-1 + xp)*zp)) + Log[1 - zp]*
          (16*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) + 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - xp - zp])/
            ((-1 + xp)*zp) - (32*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[zp])/((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 
              2*xp*zp^2)*Log[-xp + zp])/((-1 + xp)*zp)))*Theta[-xp + zp]) + 
     ((-8*zeta2*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2))/((-1 + xp)*zp) - 
       (8*(-4 + 4*xp^2*(-1 + zp) + 5*zp + 3*zp^2 + xp*(8 - 7*zp - 6*zp^2)))/
        ((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
         Li[2, (1 - xp - zp)^(-1) - xp/(1 - xp - zp)])/((-1 + xp)*zp) + 
       ((16*xp*(-1 + zp)^2 - 8*(-2 + zp)*zp)*Li[2, xp^(-1) + zp^(-1) - 
           1/(xp*zp)])/((-1 + xp)*zp) + 
       ((-16*xp*(-1 + zp)^2 + 8*(-2 + zp)*zp)*Li[2, 1 - zp^(-1) + xp/zp])/
        ((-1 + xp)*zp) + ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
         Log[1 - xp]^2)/((-1 + xp)*zp) - 
       (16*(-1 + zp^2 + xp^2*(-1 + 2*zp) + xp*(-2 + 4*zp - 4*zp^2))*
         Log[xp]^2)/((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 
          2*xp*zp^2)*Log[1 - zp]^2)/((-1 + xp)*zp) + 
       (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp]^2)/
        ((-1 + xp)*zp) + 8*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp)*
        Log[-1 + xp + zp] + ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
         Log[-1 + xp + zp]^2)/((-1 + xp)*zp) + 
       Log[zp]*(16*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) - 
         (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[-1 + xp + zp])/
          ((-1 + xp)*zp)) + Log[1 - zp]*
        (16*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) + 
         (32*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
          ((-1 + xp)*zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[-1 + xp + zp])/((-1 + xp)*zp)) + Log[1 - xp]*
        (8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) + 
         (16*(-1 + zp^2 + xp^2*(-1 + 2*zp) + xp*(-2 + 4*zp - 4*zp^2))*
           Log[xp])/((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 
            2*xp*zp^2)*Log[1 - zp])/((-1 + xp)*zp) + 
         (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
          ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
       Log[xp]*((-8*(-6 + 6*xp^2*(-1 + zp) + 8*zp + zp^2 - 2*xp*(-6 + 5*zp)))/
          ((-1 + xp)*zp) + (16*(-2 + 2*zp + zp^2 + xp^2*(-2 + 4*zp) + 
            xp*(-2 + 4*zp - 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
         (32*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
          ((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[-1 + xp + zp])/((-1 + xp)*zp)))*Theta[-1 + xp + zp] + 
     Theta[xp - zp]*((-8*zeta2*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2))/
        ((-1 + xp)*zp) - (8*(-4 + 4*xp^2*(-1 + zp) + 5*zp + 3*zp^2 + 
          xp*(8 - 7*zp - 6*zp^2)))/((-1 + xp)*zp) + 
       (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Li[2, zp/xp])/
        ((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
         Li[2, (-xp + zp)^(-1) - xp/(-xp + zp)])/((-1 + xp)*zp) + 
       ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*Log[1 - xp]^2)/
        ((-1 + xp)*zp) + (24*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
         Log[xp]^2)/((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 
          2*xp*zp^2)*Log[1 - zp]^2)/((-1 + xp)*zp) + 
       8*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp)*Log[xp - zp] + 
       ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*Log[xp - zp]^2)/
        ((-1 + xp)*zp) + (16*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) - 
         (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[xp - zp])/
          ((-1 + xp)*zp))*Log[zp] + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 
          2*xp*zp^2)*Log[zp]^2)/((-1 + xp)*zp) + 
       Log[xp]*(16*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) - 
         (32*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - zp])/
          ((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[xp - zp])/((-1 + xp)*zp) - (40*(1 + xp^2*(1 - 2*zp) - 2*zp + 
            2*xp*zp^2)*Log[zp])/((-1 + xp)*zp)) + 
       Log[1 - xp]*(8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) - 
         (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[xp])/
          ((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[1 - zp])/((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 
            2*xp*zp^2)*Log[xp - zp])/((-1 + xp)*zp) + 
         (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
          ((-1 + xp)*zp)) + Log[1 - zp]*
        (16*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) - 
         (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[xp - zp])/
          ((-1 + xp)*zp) + (32*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[zp])/((-1 + xp)*zp)) + 
       ((8*zeta2*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2))/((-1 + xp)*zp) + 
         (8*(-4 + 4*xp^2*(-1 + zp) + 5*zp + 3*zp^2 + xp*(8 - 7*zp - 6*zp^2)))/
          ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(
                -xp + zp))])/((-1 + xp)*zp) + 
         ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*Log[1 - xp]^2)/
          (zp - xp*zp) + ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*Log[xp]^2)/
          (zp - xp*zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[1 - zp]^2)/((-1 + xp)*zp) + 
         ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*Log[xp - zp]^2)/
          (zp - xp*zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[zp]^2)/((-1 + xp)*zp) + 8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 
           3/zp)*Log[-1 + xp + zp] + ((4 + xp^2*(4 - 8*zp) - 8*zp + 
            8*xp*zp^2)*Log[-1 + xp + zp]^2)/(zp - xp*zp) + 
         Log[xp - zp]*(8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) - 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[-1 + xp + zp])/
            ((-1 + xp)*zp)) + Log[xp]*(8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 
             3/zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[1 - zp])/((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 
              2*xp*zp^2)*Log[xp - zp])/((-1 + xp)*zp) + 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
            ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[-1 + xp + zp])/((-1 + xp)*zp)) + Log[1 - xp]*
          (8*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) + 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[xp])/
            ((-1 + xp)*zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[1 - zp])/((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 
              2*xp*zp^2)*Log[xp - zp])/((-1 + xp)*zp) - 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
            ((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[zp]*(16*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) + 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[xp - zp])/
            ((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[-1 + xp + zp])/((-1 + xp)*zp)) + Log[1 - zp]*
          (16*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) + 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[xp - zp])/
            ((-1 + xp)*zp) - (32*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[zp])/((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 
              2*xp*zp^2)*Log[-1 + xp + zp])/((-1 + xp)*zp)))*
        Theta[-1 + xp + zp]) + Theta[-xp + zp]*
      ((-8*(-4 + 4*xp^2*(-1 + zp) + 5*zp + 3*zp^2 + xp*(8 - 7*zp - 6*zp^2)))/
        ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
         Li[2, xp/zp])/((-1 + xp)*zp) - 
       (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
         Li[2, -(xp/(1 - xp)) + zp/(1 - xp)])/((-1 + xp)*zp) + 
       (20*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[xp]^2)/
        ((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
         Log[1 - zp]^2)/((-1 + xp)*zp) + 
       (12*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp]^2)/
        ((-1 + xp)*zp) + Log[1 - xp]*(8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 
           3/zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[xp])/
          ((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[1 - zp])/((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 
            2*xp*zp^2)*Log[zp])/((-1 + xp)*zp)) + 
       8*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp)*Log[-xp + zp] + 
       Log[1 - zp]*(16*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) + 
         (32*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
          ((-1 + xp)*zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[-xp + zp])/((-1 + xp)*zp)) + 
       Log[zp]*(16*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) - 
         (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[-xp + zp])/
          ((-1 + xp)*zp)) + Log[xp]*(16*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 
           3/zp) - (32*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - zp])/
          ((-1 + xp)*zp) - (32*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[zp])/((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 
            2*xp*zp^2)*Log[-xp + zp])/((-1 + xp)*zp)) + 
       ((16*zeta2*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2))/((-1 + xp)*zp) + 
         (8*(-4 + 4*xp^2*(-1 + zp) + 5*zp + 3*zp^2 + xp*(8 - 7*zp - 6*zp^2)))/
          ((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/((-1 + xp)*zp) - 
         (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - zp]^2)/
          ((-1 + xp)*zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[zp]^2)/((-1 + xp)*zp) + Log[1 - xp]*
          (8*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) + 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[xp])/
            ((-1 + xp)*zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[1 - zp])/((-1 + xp)*zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 
              2*xp*zp^2)*Log[zp])/((-1 + xp)*zp)) + 
         8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp)*Log[-xp + zp] + 
         8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp)*Log[-1 + xp + zp] + 
         Log[xp]*(8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) + 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - zp])/
            ((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[zp])/((-1 + xp)*zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 
              2*xp*zp^2)*Log[-xp + zp])/((-1 + xp)*zp) - 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[-1 + xp + zp])/
            ((-1 + xp)*zp)) + Log[zp]*(16*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 
             3/zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[-xp + zp])/((-1 + xp)*zp) + 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[-1 + xp + zp])/
            ((-1 + xp)*zp)) + Log[1 - zp]*
          (16*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) - 
           (32*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
            ((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[-xp + zp])/((-1 + xp)*zp) + 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[-1 + xp + zp])/
            ((-1 + xp)*zp)))*Theta[-1 + xp + zp])) + 
   CA*CF*(16*zeta2*(4 + (-1 + xp)^(-1) + xp*(2 - zp^(-1)) - 2/zp - 3*zp) + 
     (2*(84 - 36/(-1 + xp) - 37/zp + (-57 + 54/(-1 + xp))*zp + 82*zp^2 + 
        (36*xp^2)/(-1 + xp + zp) + xp*(-204 + 119/zp + 87*zp - 38*zp^2)))/9 + 
     (16*xp^2*Li[2, 1 - xp])/(-1 + xp) + 
     (4*(-8 + 4*xp^2 + 10*zp - 17*zp^2 + 4*xp*(1 - 2*zp + 4*zp^2))*
       Li[2, 1 - zp])/((-1 + xp)*zp) + (8*(2 + 2*zp + zp^2)*Li[2, -zp])/
      ((-1 + xp)*zp) + ((4 - 4*zp^2 + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) + 
     ((4 - 4*zp^2 + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(zp - xp*zp) + 
     (8*(1 - zp^2 + 2*xp*zp^2 + xp^2*(1 + 2*zp))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/((-1 + xp)*zp) + 
     ((2 - 2*zp^2 + 4*xp*zp^2 + xp^2*(2 + 4*zp))*Log[2]^2)/((-1 + xp)*zp) + 
     ((2 + xp^2*(2 - 4*zp) - 4*zp + 4*xp*zp^2)*Log[1 - xp]^2)/
      ((-1 + xp)*zp) - (2*(-6 + 10*zp + zp^2 + xp^2*(-6 + 4*zp) - 
        6*xp*(1 - 2*zp + 3*zp^2))*Log[xp]^2)/((-1 + xp)*zp) + 
     (4*(3 + xp^2*(1 - 2*zp) - 6*zp + 2*zp^2 + 2*xp*zp^2)*Log[1 - zp]^2)/
      ((-1 + xp)*zp) + ((6 + 32*zp + 38*zp^2 - 52*xp*zp^2 + 
        2*xp^2*(-9 + 2*zp))*Log[zp]^2)/(zp - xp*zp) + 
     Dxp[1]*((4*(24 - 31/zp + 3*zp + 4*zp^2))/3 + 8*(-2 + 2/zp + zp)*
        Log[1 - zp] - (16*(1 + zp + zp^2)*Log[zp])/zp) + 
     Delx*Log[Q2/muF2]^2*(16 - 62/(3*zp) + 2*zp + (8*zp^2)/3 + 
       (-8 + 8/zp + 4*zp)*Log[1 - zp] - (8*(1 + zp + zp^2)*Log[zp])/zp) + 
     Log[1 - zp]*((4*(-30 + 12/(-1 + xp) + 35/zp - 3*zp - 8*zp^2 + 
          (6*xp^3)/(-1 + xp + zp)^2 - (6*xp^2)/(-1 + xp + zp) + 
          xp*(6 + 5/zp - 9*zp + 4*zp^2)))/3 + 
       (8*(2*xp^2 - 4*zp*(1 + zp) + xp*(1 - 2*zp + 7*zp^2))*Log[zp])/
        ((-1 + xp)*zp)) + Log[zp]*
      ((4*(-47 + 24*zp + 3*zp^2 + 8*zp^3 + xp^2*(11 + 27*zp - 9*zp^2 + 
            4*zp^3) - 3*xp*(-9 + 17*zp - zp^2 + 4*zp^3)))/(3*(-1 + xp)*zp) + 
       (8*(2 + 2*zp + zp^2)*Log[1 + zp])/((-1 + xp)*zp)) + 
     Dxp[0]*(8*zeta2*(-4 + 6/zp + 3*zp) + (4*(33 + 13/zp - 24*zp - 13*zp^2))/
        9 + (16 - 48/zp - 32*zp)*Li[2, 1 - zp] + 8*(2 + 2/zp + zp)*
        Li[2, -zp] + (-8 + 8/zp + 4*zp)*Log[1 - zp]^2 + 
       4*(-4 - 6/zp - 5*zp)*Log[zp]^2 + Log[1 - zp]*
        ((4*(24 - 31/zp + 3*zp + 4*zp^2))/3 - (16*(1 + zp + zp^2)*Log[zp])/
          zp) + Log[zp]*((8*(3 - 20/zp + 3*zp + 2*zp^2))/3 + 
         8*(2 + 2/zp + zp)*Log[1 + zp])) + Log[Q2/muF2]*
      ((4*(-1 + zp)*(-17 - 11*zp - 8*zp^2 + xp*(-23 - 5*zp + 4*zp^2)))/
        (3*zp) - (8*(1 + xp - 2*zp - 2*xp*zp + 2*zp^2)*Log[1 - zp])/zp + 
       (8*(1 + xp + 2*zp + 2*xp*zp + 4*zp^2)*Log[zp])/zp + 
       Dxp[0]*((4*(24 - 31/zp + 3*zp + 4*zp^2))/3 + 8*(-2 + 2/zp + zp)*
          Log[1 - zp] - (16*(1 + zp + zp^2)*Log[zp])/zp) + 
       Delx*(8*zeta2*(-4 + 6/zp + 3*zp) + (4*(33 + 13/zp - 24*zp - 13*zp^2))/
          9 + (16 - 48/zp - 32*zp)*Li[2, 1 - zp] + 8*(2 + 2/zp + zp)*
          Li[2, -zp] + (-8 + 8/zp + 4*zp)*Log[1 - zp]^2 + 
         4*(-4 - 6/zp - 5*zp)*Log[zp]^2 + Log[1 - zp]*
          ((4*(24 - 31/zp + 3*zp + 4*zp^2))/3 - (16*(1 + zp + zp^2)*Log[zp])/
            zp) + Log[zp]*((8*(3 - 20/zp + 3*zp + 2*zp^2))/3 + 
           8*(2 + 2/zp + zp)*Log[1 + zp]))) + 
     ((2 - 2*zp^2 + 4*xp*zp^2 + xp^2*(2 + 4*zp))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) + 
     ((2 - 2*zp^2 + 4*xp*zp^2 + xp^2*(2 + 4*zp))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((4*(-2*(-1 + zp)^3 + 8*xp^3*zp + 2*xp^2*(1 - 4*zp + 7*zp^2) + 
          xp*(-1 + 13*zp - 15*zp^2 + 3*zp^3)))/((-1 + xp)*zp*
         Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       ((4 - 4*zp^2 + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp - xp*zp)) + 
     Log[2]*((4*(-2*(-1 + zp)^3 + 8*xp^3*zp + 2*xp^2*(1 - 4*zp + 7*zp^2) + 
          xp*(-1 + 13*zp - 15*zp^2 + 3*zp^3)))/((-1 + xp)*zp*
         Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       ((4 - 4*zp^2 + 8*xp*zp^2 + xp^2*(4 + 8*zp))*Log[xp])/((-1 + xp)*zp) + 
       ((4 - 4*zp^2 + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp - xp*zp)) - 
     (4*(-2*(-1 + zp)^3 + 8*xp^3*zp + 2*xp^2*(1 - 4*zp + 7*zp^2) + 
        xp*(-1 + 13*zp - 15*zp^2 + 3*zp^3))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
      ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
     ((2 - 2*zp^2 + 4*xp*zp^2 + xp^2*(2 + 4*zp))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(zp - xp*zp) + 
     Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-4*(-2*(-1 + zp)^3 + 8*xp^3*zp + 2*xp^2*(1 - 4*zp + 7*zp^2) + 
          xp*(-1 + 13*zp - 15*zp^2 + 3*zp^3)))/((-1 + xp)*zp*
         Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       ((4 - 4*zp^2 + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[1 - xp]*
      ((4*(-21 + 6/(-1 + xp) + 26/zp - 3*zp - 8*zp^2 + 
          xp*(-3 + 14/zp - 9*zp + 4*zp^2)))/3 - 
       (8*(1 + xp + xp^2 - 2*zp - 2*xp*zp - 2*xp^2*zp + 3*xp*zp^2)*Log[xp])/
        ((-1 + xp)*zp) + (4*(5 + xp^2*(1 - 2*zp) - 10*zp + 4*zp^2 + 
          xp*(-2 + 4*zp))*Log[1 - zp])/((-1 + xp)*zp) + 
       (16*(xp^2 + 3*xp*zp^2 - 2*zp*(1 + zp))*Log[zp])/((-1 + xp)*zp) + 
       ((4 - 4*zp^2 + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp - xp*zp) + 
       ((4 - 4*zp^2 + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[xp]*
      ((4*((-6*xp^3)/(-1 + xp + zp)^2 + 6*xp^2*((-1 + xp + zp)^(-1) + 
            4/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
          (4 - 6/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
            zp^2*(-3 - 18/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
            18*zp*(1 + 1/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
            zp^3*(8 + 6/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]))/(zp - xp*zp) + 
          (xp*(xp*(22 + 3*zp + 8*zp^3 - 6/Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
               zp^2*(-18 - 42/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])) + 
             3*(9 + 1/Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + zp*(-11 - 
                 13/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + zp^3*(-8 - 
                 3/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + zp^2*
                (1 + 15/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]))))/(zp - xp*zp)))/
        3 - (8*(1 + xp + xp^2 - 4*zp - 2*xp*zp - 2*xp^2*zp + zp^2 + 
          3*xp*zp^2)*Log[1 - zp])/((-1 + xp)*zp) - 
       (4*(7 - 8*zp - 4*zp^2 + xp^2*(7 + 2*zp) + xp*(2 - 4*zp + 24*zp^2))*
         Log[zp])/((-1 + xp)*zp) + ((4 - 4*zp^2 + 8*xp*zp^2 + 
          xp^2*(4 + 8*zp))*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp) + ((4 - 4*zp^2 + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp - xp*zp) + 
       ((4 - 4*zp^2 + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        (zp - xp*zp)) + Delx*(zeta3*(36 - 20/zp - 10*zp) + 
       (4*zeta2*(-24 + 31/zp + 9*zp - 4*zp^2))/3 - 
       (2*(-1169 + 723*zp + 204*zp^2 + 269*zp^3))/(27*zp) + 
       (8*(3 - 20/zp - 3*zp + 2*zp^2)*Li[2, 1 - zp])/3 + 4*zp*Li[2, -zp] + 
       (24 + 40/zp + 28*zp)*Li[3, 1 - zp] - 
       (8*(2 + 2*zp + zp^2)*Li[3, 1/2 - zp/2])/zp - 
       (8*(2 + 2*zp + zp^2)*Li[3, 1/2 + zp/2])/zp + (8 + 8/zp + 4*zp)*
        Li[3, -zp] + 8*(2 + 2/zp + zp)*Li[3, (-2*zp)/(1 - zp)] + 
       8*(2 + 2/zp + zp)*Li[3, (2*zp)/(1 + zp)] + 
       (8*(2 + 2*zp + zp^2)*Log[2]^3)/(3*zp) - 
       (2*(2 + 6*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
       (10*(4 + 2*zp + 3*zp^2)*Log[zp]^3)/(3*zp) + 
       Log[1 - zp]^2*(16 - 62/(3*zp) + (8*zp^2)/3 + (4 - 4/zp - 6*zp)*
          Log[zp]) + Log[1 - zp]*(4*zeta2*(-6 + 2/zp + zp) + 
         (2*(57 + 26/zp - 48*zp - 26*zp^2))/9 + (8 - 40/zp - 28*zp)*
          Li[2, 1 - zp] + 8*(2 + 2/zp + zp)*Li[2, -zp] + 
         (4*(6 - 40/zp + 3*zp + 4*zp^2)*Log[zp])/3 + 4*(-4 - 6/zp - 5*zp)*
          Log[zp]^2) + (12*zeta2*(2 + 2/zp + zp) - 
         (8*(2 + 2*zp + zp^2)*Li[2, -zp])/zp)*Log[1 + zp] - 
       (4*(2 + 2*zp + zp^2)*Log[1 + zp]^3)/(3*zp) + 
       Log[2]^2*((-8 - 8/zp - 4*zp)*Log[1 - zp] + (-8 - 8/zp - 4*zp)*
          Log[1 + zp]) + Log[zp]*(90 + 304/(9*zp) + 38*zp + (124*zp^2)/9 + 
         zeta2*(48/zp + 32*zp) - (16*(4 + zp + 3*zp^2)*Li[2, 1 - zp])/zp + 
         (8 + 8/zp + 4*zp)*Li[2, -zp] + 4*zp*Log[1 + zp]) + 
       Log[zp]^2*(-16 - 80/(3*zp) - 5*zp + 6*(2 + 2/zp + zp)*Log[1 + zp]) + 
       Log[2]*((-8*zeta2*(2 + 2*zp + zp^2))/zp + (8 + 8/zp + 4*zp)*
          Log[1 - zp]^2 + (8 + 8/zp + 4*zp)*Log[1 + zp]^2) + 
       (-24 - 56/zp - 44*zp)*S12[1 - zp] - (8*(2 + 2*zp + zp^2)*S12[-zp])/
        zp) + Theta[1 - xp - zp]*
      ((8*zeta2*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2))/((-1 + xp)*zp) + 
       (4*(-4 + 4*xp^2*(-1 + zp) + 5*zp + 3*zp^2 + xp*(8 - 7*zp - 6*zp^2)))/
        ((-1 + xp)*zp) + ((-8*xp*(-1 + zp)^2 + 4*(-2 + zp)*zp)*
         Li[2, -(zp/(1 - xp - zp))])/((-1 + xp)*zp) + 
       ((8*xp*(-1 + zp)^2 - 4*(-2 + zp)*zp)*Li[2, -((xp*zp)/(1 - xp - zp))])/
        ((-1 + xp)*zp) + ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
         Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/(1 - xp)])/((-1 + xp)*zp) + 
       ((-8 + 4*zp + 6*zp^2 + 8*xp^2*(-1 + 2*zp) - 4*xp*(3 - 6*zp + 7*zp^2))*
         Log[xp]^2)/((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 
          2*xp*zp^2)*Log[1 - zp]^2)/((-1 + xp)*zp) + 
       4*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp)*Log[1 - xp - zp] + 
       (8*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) + 
         (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - xp - zp])/
          ((-1 + xp)*zp))*Log[zp] - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 
          2*xp*zp^2)*Log[zp]^2)/((-1 + xp)*zp) + 
       Log[1 - zp]*(8*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) + 
         (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - xp - zp])/
          ((-1 + xp)*zp) - (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[zp])/((-1 + xp)*zp)) + Log[1 - xp]*
        (4*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) - 
         (8*(-1 + zp^2 + xp^2*(-1 + 2*zp) + xp*(-2 + 4*zp - 4*zp^2))*Log[xp])/
          ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[1 - zp])/((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 
            2*xp*zp^2)*Log[zp])/((-1 + xp)*zp)) + 
       Log[xp]*((4*(-6 + 6*xp^2*(-1 + zp) + 8*zp + zp^2 - 2*xp*(-6 + 5*zp)))/
          ((-1 + xp)*zp) - (8*(-2 + 2*zp + zp^2 + xp^2*(-2 + 4*zp) + 
            xp*(-2 + 4*zp - 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
         (4*(-2 + 2*zp + zp^2 + xp^2*(-2 + 4*zp) + xp*(-2 + 4*zp - 6*zp^2))*
           Log[1 - xp - zp])/((-1 + xp)*zp) - 
         (4*(-4 + 6*zp + zp^2 + xp^2*(-4 + 8*zp) - 2*xp*(1 - 2*zp + 5*zp^2))*
           Log[zp])/((-1 + xp)*zp)) + ((-8*zeta2*(-2 + zp))/(-1 + xp) - 
         (4*(13 + 14*xp^2 + 3*zp - xp*(25 + 6*zp)))/(-1 + xp) + 
         ((4 + xp^2*(4 - 8*zp) - 4*zp^2 + 8*xp*zp^2)*
           Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))])/((-1 + xp)*zp) + 
         ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/(zp - xp*zp) + 
         (8*(-1 + zp^2 - 2*xp*zp^2 + xp^2*(-1 + 2*zp))*Log[1 - xp]^2)/
          ((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[1 - zp]^2)/((-1 + xp)*zp) + 4*(4 - 2/(-1 + xp) + 
           xp*(-4 + 3/zp) - 3/zp)*Log[1 - xp - zp] - 
         (4*(7 - 9*xp + 4*xp^2 - zp)*Log[xp - zp])/(-1 + xp) + 
         ((8*(7 - 9*xp + 4*xp^2 - zp))/(-1 + xp) - 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - xp - zp])/
            ((-1 + xp)*zp) - (8*(-2 + zp)*Log[xp - zp])/(-1 + xp))*Log[zp] + 
         (8*(-2 + zp)*Log[zp]^2)/(-1 + xp) + 
         Log[xp]*((-4*(7 - 9*xp + 4*xp^2 - zp))/(-1 + xp) - 
           (8*(-2 + zp)*Log[1 - zp])/(-1 + xp) + 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - xp - zp])/
            ((-1 + xp)*zp) + (8*(-2 + zp)*Log[xp - zp])/(-1 + xp) - 
           (8*(-2 + zp)*Log[zp])/(-1 + xp)) + Log[1 - xp]*
          ((4*(3 + 8*zp - 2*zp^2 + xp^2*(3 + 4*zp) - 2*xp*(3 + 5*zp)))/
            ((-1 + xp)*zp) - (8*(-2 + zp)*Log[xp])/(-1 + xp) + 
           (8*(-2 + zp)*Log[1 - zp])/(-1 + xp) + 
           (8*(1 + xp^2*(1 - 2*zp) - zp^2 + 2*xp*zp^2)*Log[xp - zp])/
            ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) + 2*zp - 2*zp^2 + 
              2*xp*zp^2)*Log[zp])/((-1 + xp)*zp)) + Log[1 - zp]*
          ((4*(-3 + xp*(6 - 17*zp) + 13*zp - zp^2 + xp^2*(-3 + 8*zp)))/
            ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[xp - zp])/
            ((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 4*zp + zp^2 + 
              2*xp*zp^2)*Log[zp])/((-1 + xp)*zp)))*Theta[xp - zp] + 
       ((zeta2*(4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2))/(zp - xp*zp) - 
         (4*(-4 + 4*xp^2*(-1 + zp) + 5*zp + 3*zp^2 + xp*(8 - 7*zp - 6*zp^2)))/
          ((-1 + xp)*zp) + ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
           Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(
                -xp + zp))])/((-1 + xp)*zp) + 
         ((2 + xp^2*(2 - 4*zp) - 4*zp + 4*xp*zp^2)*Log[1 - xp]^2)/
          ((-1 + xp)*zp) + ((2 + xp^2*(2 - 4*zp) - 4*zp + 4*xp*zp^2)*
           Log[xp]^2)/((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 
            2*xp*zp^2)*Log[1 - zp]^2)/((-1 + xp)*zp) + 
         ((2 + xp^2*(2 - 4*zp) - 4*zp + 4*xp*zp^2)*Log[1 - xp - zp]^2)/
          ((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[zp]^2)/((-1 + xp)*zp) + 4*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 
           3/zp)*Log[-xp + zp] + ((2 + xp^2*(2 - 4*zp) - 4*zp + 4*xp*zp^2)*
           Log[-xp + zp]^2)/((-1 + xp)*zp) + 
         Log[zp]*(8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) - 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - xp - zp])/
            ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[-xp + zp])/((-1 + xp)*zp)) + Log[1 - zp]*
          (8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) - 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - xp - zp])/
            ((-1 + xp)*zp) + (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[zp])/((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 
              2*xp*zp^2)*Log[-xp + zp])/((-1 + xp)*zp)) + 
         Log[1 - xp - zp]*(4*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) + 
           ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*Log[-xp + zp])/
            ((-1 + xp)*zp)) + Log[xp]*(4*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 
             3/zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - zp])/
            ((-1 + xp)*zp) + ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
             Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
            ((-1 + xp)*zp) + ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
             Log[-xp + zp])/((-1 + xp)*zp)) + Log[1 - xp]*
          (4*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) + 
           ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*Log[xp])/(zp - xp*zp) + 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - zp])/
            ((-1 + xp)*zp) + ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
             Log[1 - xp - zp])/(zp - xp*zp) + 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
            ((-1 + xp)*zp) + ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
             Log[-xp + zp])/(zp - xp*zp)))*Theta[-xp + zp]) + 
     ((zeta2*(4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2))/((-1 + xp)*zp) + 
       (4*(-4 + 4*xp^2*(-1 + zp) + 5*zp + 3*zp^2 + xp*(8 - 7*zp - 6*zp^2)))/
        ((-1 + xp)*zp) + ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
         Li[2, (1 - xp - zp)^(-1) - xp/(1 - xp - zp)])/(zp - xp*zp) + 
       ((-8*xp*(-1 + zp)^2 + 4*(-2 + zp)*zp)*Li[2, xp^(-1) + zp^(-1) - 
           1/(xp*zp)])/((-1 + xp)*zp) + ((8*xp*(-1 + zp)^2 - 4*(-2 + zp)*zp)*
         Li[2, 1 - zp^(-1) + xp/zp])/((-1 + xp)*zp) + 
       ((2 + xp^2*(2 - 4*zp) - 4*zp + 4*xp*zp^2)*Log[1 - xp]^2)/
        (zp - xp*zp) + (8*(-1 + zp^2 + xp^2*(-1 + 2*zp) + 
          xp*(-2 + 4*zp - 4*zp^2))*Log[xp]^2)/((-1 + xp)*zp) - 
       (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - zp]^2)/
        ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
         Log[zp]^2)/((-1 + xp)*zp) + 4*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 
         3/zp)*Log[-1 + xp + zp] + ((2 + xp^2*(2 - 4*zp) - 4*zp + 4*xp*zp^2)*
         Log[-1 + xp + zp]^2)/(zp - xp*zp) + 
       Log[xp]*((4*(-6 + 6*xp^2*(-1 + zp) + 8*zp + zp^2 - 2*xp*(-6 + 5*zp)))/
          ((-1 + xp)*zp) - (8*(-2 + 2*zp + zp^2 + xp^2*(-2 + 4*zp) + 
            xp*(-2 + 4*zp - 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
         (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
          ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
       Log[zp]*(8*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) + 
         (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[-1 + xp + zp])/
          ((-1 + xp)*zp)) + Log[1 - zp]*
        (8*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) - 
         (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
          ((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[-1 + xp + zp])/((-1 + xp)*zp)) + Log[1 - xp]*
        (4*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) - 
         (8*(-1 + zp^2 + xp^2*(-1 + 2*zp) + xp*(-2 + 4*zp - 4*zp^2))*Log[xp])/
          ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[1 - zp])/((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 
            2*xp*zp^2)*Log[zp])/((-1 + xp)*zp) + 
         ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*Log[-1 + xp + zp])/
          ((-1 + xp)*zp)))*Theta[-1 + xp + zp] + 
     Theta[-xp + zp]*((8*zeta2*(1 + xp^2*(1 - 2*zp) - zp^2 + 2*xp*zp^2))/
        ((-1 + xp)*zp) + (4*(-4 + 4*xp^2*(-1 + zp) + 5*zp + 3*zp^2 + 
          xp*(8 - 7*zp - 6*zp^2)))/((-1 + xp)*zp) + 
       (4*(-2 + zp)*Li[2, xp/zp])/(-1 + xp) + 
       ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
         Li[2, -(xp/(1 - xp)) + zp/(1 - xp)])/((-1 + xp)*zp) + 
       ((4 + xp^2*(4 - 8*zp) - 4*zp^2 + 8*xp*zp^2)*
         Li[2, -(-xp + zp)^(-1) + zp/(-xp + zp)])/((-1 + xp)*zp) + 
       (4*(-1 + zp^2 - 2*xp*zp^2 + xp^2*(-1 + 2*zp))*
         Li[2, -(xp/(-xp + zp)) + (xp*zp)/(-xp + zp)])/((-1 + xp)*zp) + 
       ((2 + xp^2*(2 - 4*zp) - 20*zp + 8*zp^2 + 4*xp*zp^2)*Log[xp]^2)/
        (zp - xp*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
         Log[1 - zp]^2)/((-1 + xp)*zp) + 
       (2*(-4 + 6*zp + zp^2 - 8*xp*zp^2 + xp^2*(-4 + 8*zp))*Log[zp]^2)/
        ((-1 + xp)*zp) + Log[1 - xp]*(4*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 
           3/zp) + (8*(-2 + zp)*Log[xp])/(-1 + xp) - 
         (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - zp])/
          ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[zp])/((-1 + xp)*zp)) + 4*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 
         3/zp)*Log[-xp + zp] + Log[1 - zp]*
        (8*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) - 
         (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
          ((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[-xp + zp])/((-1 + xp)*zp)) + 
       Log[xp]*((4*(-3 + xp*(6 - 17*zp) + 13*zp - zp^2 + xp^2*(-3 + 8*zp)))/
          ((-1 + xp)*zp) + (4*(3 + xp^2*(3 - 6*zp) - 8*zp + zp^2 + 6*xp*zp^2)*
           Log[1 - zp])/((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 4*zp + 
            zp^2 + 2*xp*zp^2)*Log[zp])/((-1 + xp)*zp) + 
         ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*Log[-xp + zp])/
          (zp - xp*zp)) + Log[zp]*(8*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 
           3/zp) - (4*(-2 + 2*zp + zp^2 - 4*xp*zp^2 + xp^2*(-2 + 4*zp))*
           Log[-xp + zp])/((-1 + xp)*zp)) + 
       ((-8*zeta2*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2))/((-1 + xp)*zp) - 
         (4*(-4 + 4*xp^2*(-1 + zp) + 5*zp + 3*zp^2 + xp*(8 - 7*zp - 6*zp^2)))/
          ((-1 + xp)*zp) + ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/(zp - xp*zp) + 
         (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - zp]^2)/
          ((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[zp]^2)/((-1 + xp)*zp) + Log[1 - xp]*
          (4*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) - 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[xp])/
            ((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[1 - zp])/((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 
              2*xp*zp^2)*Log[zp])/((-1 + xp)*zp)) + 
         4*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp)*Log[-xp + zp] + 
         4*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp)*Log[-1 + xp + zp] + 
         Log[zp]*(8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) - 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[-xp + zp])/
            ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[-1 + xp + zp])/((-1 + xp)*zp)) + Log[1 - zp]*
          (8*(-4 + 2/(-1 + xp) + xp*(4 - 3/zp) + 3/zp) + 
           (16*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[zp])/
            ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[-xp + zp])/((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 
              2*xp*zp^2)*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[xp]*(4*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp) - 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - zp])/
            ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[zp])/((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 
              2*xp*zp^2)*Log[-xp + zp])/((-1 + xp)*zp) + 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[-1 + xp + zp])/
            ((-1 + xp)*zp)))*Theta[-1 + xp + zp]) + 
     Theta[xp - zp]*((4*(13 + 14*xp^2 + 3*zp - xp*(25 + 6*zp)))/(-1 + xp) + 
       zeta2*(8 + xp*(8 - 4/zp) - 4/zp - 8*zp + 8/(zp - xp*zp)) - 
       (4*(-2 + zp)*Li[2, zp/xp])/(-1 + xp) + 
       (4*(-1 + zp^2 - 2*xp*zp^2 + xp^2*(-1 + 2*zp))*
         Li[2, xp/(1 - zp) - zp/(1 - zp)])/((-1 + xp)*zp) + 
       ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
         Li[2, (-xp + zp)^(-1) - xp/(-xp + zp)])/(zp - xp*zp) + 
       ((6 + xp^2*(6 - 12*zp) + 4*zp - 8*zp^2 + 12*xp*zp^2)*Log[1 - xp]^2)/
        ((-1 + xp)*zp) - (12*(-2 + zp)*Log[xp]^2)/(-1 + xp) - 
       (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[1 - zp]^2)/
        ((-1 + xp)*zp) + (4*(7 - 9*xp + 4*xp^2 - zp)*Log[xp - zp])/
        (-1 + xp) + ((2 + xp^2*(2 - 4*zp) - 4*zp + 4*xp*zp^2)*Log[xp - zp]^2)/
        (zp - xp*zp) + ((-8*(7 - 9*xp + 4*xp^2 - zp))/(-1 + xp) + 
         (4*(-2 + zp)*Log[xp - zp])/(-1 + xp))*Log[zp] - 
       (8*(-2 + zp)*Log[zp]^2)/(-1 + xp) + 
       Log[xp]*((8*(7 - 9*xp + 4*xp^2 - zp))/(-1 + xp) + 
         (8*(1 + xp^2*(1 - 2*zp) - 4*zp + zp^2 + 2*xp*zp^2)*Log[1 - zp])/
          ((-1 + xp)*zp) - (4*(-2 + zp)*Log[xp - zp])/(-1 + xp) + 
         (20*(-2 + zp)*Log[zp])/(-1 + xp)) + Log[1 - xp]*
        ((-4*(3 + 8*zp - 2*zp^2 + xp^2*(3 + 4*zp) - 2*xp*(3 + 5*zp)))/
          ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) + 2*zp - 2*zp^2 + 
            2*xp*zp^2)*Log[xp])/((-1 + xp)*zp) - (8*(-2 + zp)*Log[1 - zp])/
          (-1 + xp) + (8 + xp*(8 - 4/zp) - 4/zp - 8*zp + 8/(zp - xp*zp))*
          Log[xp - zp] + (8*(1 + xp^2*(1 - 2*zp) + 2*zp - 2*zp^2 + 2*xp*zp^2)*
           Log[zp])/((-1 + xp)*zp)) + Log[1 - zp]*
        ((-4*(-3 + xp*(6 - 17*zp) + 13*zp - zp^2 + xp^2*(-3 + 8*zp)))/
          ((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[xp - zp])/((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 4*zp + 
            zp^2 + 2*xp*zp^2)*Log[zp])/((-1 + xp)*zp)) + 
       ((-4*(13 + 14*xp^2 + 3*zp - xp*(25 + 6*zp)))/(-1 + xp) + 
         4*zeta2*(-2 + xp*(-2 + zp^(-1)) + zp^(-1) + 2*zp - 2/(zp - xp*zp)) + 
         ((4 + xp^2*(4 - 8*zp) - 4*zp^2 + 8*xp*zp^2)*
           Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))])/((-1 + xp)*zp) + 
         ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
           Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(
                -xp + zp))])/((-1 + xp)*zp) + 
         ((6 + xp^2*(6 - 12*zp) + 4*zp - 8*zp^2 + 12*xp*zp^2)*Log[1 - xp]^2)/
          (zp - xp*zp) + ((2 + xp^2*(2 - 4*zp) - 4*zp + 4*xp*zp^2)*Log[xp]^2)/
          ((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
           Log[1 - zp]^2)/((-1 + xp)*zp) + 
         ((2 + xp^2*(2 - 4*zp) - 4*zp + 4*xp*zp^2)*Log[xp - zp]^2)/
          ((-1 + xp)*zp) + (8*(-2 + zp)*Log[zp]^2)/(-1 + xp) + 
         4*(4 - 2/(-1 + xp) + xp*(-4 + 3/zp) - 3/zp)*Log[-1 + xp + zp] + 
         ((2 + xp^2*(2 - 4*zp) - 4*zp + 4*xp*zp^2)*Log[-1 + xp + zp]^2)/
          ((-1 + xp)*zp) + Log[zp]*((8*(7 - 9*xp + 4*xp^2 - zp))/(-1 + xp) - 
           (8*(-2 + zp)*Log[xp - zp])/(-1 + xp) - 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[-1 + xp + zp])/
            ((-1 + xp)*zp)) + Log[1 - zp]*
          ((4*(-3 + xp*(6 - 17*zp) + 13*zp - zp^2 + xp^2*(-3 + 8*zp)))/
            ((-1 + xp)*zp) - (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*
             Log[xp - zp])/((-1 + xp)*zp) + (8*(1 + xp^2*(1 - 2*zp) - 4*zp + 
              zp^2 + 2*xp*zp^2)*Log[zp])/((-1 + xp)*zp) - 
           (8*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*zp^2)*Log[-1 + xp + zp])/
            ((-1 + xp)*zp)) + Log[xp - zp]*((-4*(7 - 9*xp + 4*xp^2 - zp))/
            (-1 + xp) + ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
             Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[xp]*((-4*(7 - 9*xp + 4*xp^2 - zp))/(-1 + xp) - 
           (8*(-2 + zp)*Log[1 - zp])/(-1 + xp) + (8 + xp*(8 - 4/zp) - 4/zp - 
             8*zp + 8/(zp - xp*zp))*Log[xp - zp] - (8*(-2 + zp)*Log[zp])/
            (-1 + xp) + ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*
             Log[-1 + xp + zp])/((-1 + xp)*zp)) + Log[1 - xp]*
          ((4*(3 + 8*zp - 2*zp^2 + xp^2*(3 + 4*zp) - 2*xp*(3 + 5*zp)))/
            ((-1 + xp)*zp) + 4*(-2 + xp*(-2 + zp^(-1)) + zp^(-1) + 2*zp - 
             2/(zp - xp*zp))*Log[xp] + (8*(-2 + zp)*Log[1 - zp])/(-1 + xp) + 
           4*(-2 + xp*(-2 + zp^(-1)) + zp^(-1) + 2*zp - 2/(zp - xp*zp))*
            Log[xp - zp] - (8*(1 + xp^2*(1 - 2*zp) + 2*zp - 2*zp^2 + 
              2*xp*zp^2)*Log[zp])/((-1 + xp)*zp) + 
           ((4 + xp^2*(4 - 8*zp) - 8*zp + 8*xp*zp^2)*Log[-1 + xp + zp])/
            (zp - xp*zp)))*Theta[-1 + xp + zp])), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((2)\)], \
\({1,gq,MS}\)]\)" -> 
  (2*CA*(10 - 38*zp + 30*zp^2 + xp*(-11 + 29*zp - 20*zp^2)))/((-1 + zp)*zp) + 
   (2*CA*zeta2*(2 + xp^2*(6 - 10*zp) - 2*zp - 3*zp^2 + 
      2*xp*(2 - 4*zp + 5*zp^2)))/((-1 + zp)*zp) - 
   (4*CA*(3 + 2*(-3 - 3*xp + xp^2)*zp + (5 + 2*xp)*zp^2)*Li[2, 1 - xp])/
    ((-1 + zp)*zp) + (4*CA*(-2 - 2*xp^2 + 2*xp*(-2 + zp) + zp)*Li[2, -xp])/
    zp + (4*CA*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Li[2, 1 - zp])/
    ((-1 + zp)*zp) + (2*CA*(-1 + 2*zp - 2*zp^2 + xp^5*(-2 + 4*zp) - 
      4*xp^4*(2 - 7*zp + 7*zp^2) + xp*(-5 + 8*zp + 6*zp^2 - 4*zp^3) + 
      xp^3*(-13 + 46*zp - 60*zp^2 + 40*zp^3) + 
      xp^2*(-11 + 28*zp + 12*zp^2 - 80*zp^3 + 40*zp^4))*
     Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
    ((1 + xp^2 + xp*(2 - 4*zp))^(3/2)*(-1 + zp)*zp) + 
   (2*CA*(-1 + 2*zp - 2*zp^2 + xp^5*(-2 + 4*zp) - 
      4*xp^4*(2 - 7*zp + 7*zp^2) + xp*(-5 + 8*zp + 6*zp^2 - 4*zp^3) + 
      xp^3*(-13 + 46*zp - 60*zp^2 + 40*zp^3) + 
      xp^2*(-11 + 28*zp + 12*zp^2 - 80*zp^3 + 40*zp^4))*
     Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
    ((1 + xp^2 + xp*(2 - 4*zp))^(3/2)*(-1 + zp)*zp) - 
   (2*CA*(-1 + 2*zp - 2*zp^2 + xp^5*(-2 + 4*zp) - 
      4*xp^4*(2 - 7*zp + 7*zp^2) + xp*(-5 + 8*zp + 6*zp^2 - 4*zp^3) + 
      xp^3*(-13 + 46*zp - 60*zp^2 + 40*zp^3) + 
      xp^2*(-11 + 28*zp + 12*zp^2 - 80*zp^3 + 40*zp^4))*
     Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
    ((1 + xp^2 + xp*(2 - 4*zp))^(3/2)*(-1 + zp)*zp) - 
   (2*CA*(-1 + 2*zp - 2*zp^2 + xp^5*(-2 + 4*zp) - 
      4*xp^4*(2 - 7*zp + 7*zp^2) + xp*(-5 + 8*zp + 6*zp^2 - 4*zp^3) + 
      xp^3*(-13 + 46*zp - 60*zp^2 + 40*zp^3) + 
      xp^2*(-11 + 28*zp + 12*zp^2 - 80*zp^3 + 40*zp^4))*
     Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
    ((1 + xp^2 + xp*(2 - 4*zp))^(3/2)*(-1 + zp)*zp) - 
   (CA*(-1 + 2*xp)*(3 - 8*zp + 6*zp^2)*Log[1 - xp]^2)/((-1 + zp)*zp) + 
   (CA*(2 + xp^5*(4 - 8*zp) + 3*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
      4*zp^2*(1 + 6*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
      4*zp*(1 + 8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
      4*xp^4*(-14*zp^2 + 2*(-2 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
        zp*(14 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])) + 
      2*xp^3*(13 - 40*zp^3 - 3*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
        6*zp^2*(10 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
        2*zp*(-23 + 7*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])) + 
      xp^2*(22 - 24*zp^2 - 80*zp^4 + 15*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
        16*zp^3*(10 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
        4*zp*(14 + 17*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])) - 
      2*xp*(-5 - 8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
        zp^2*(6 - 86*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
        4*zp*(2 + 9*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
        zp^3*(-4 + 48*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])))*Log[xp]^2)/
    ((1 + xp^2 + xp*(2 - 4*zp))^(3/2)*(-1 + zp)*zp) + 
   Delz*Log[Q2/muF2]^2*(-12*CA*(-1 + xp) + 2*CA*(-1 + 2*xp)*Log[1 - xp] + 
     4*CA*(1 + xp)*Log[xp]) + Dzp[1]*(-24*CA*(-1 + xp) + 
     4*CA*(-1 + 2*xp)*Log[1 - xp] + 8*CA*(1 + xp)*Log[xp]) + 
   Dzp[0]*(2*CA*(-8 + 9*xp) - 8*CA*xp*zeta2 + 8*CA*(1 + xp)*Li[2, 1 - xp] - 
     4*(CA + 2*CA*xp)*Li[2, -xp] + 2*CA*(-1 + 2*xp)*Log[1 - xp]^2 - 
     2*CA*(3 + 4*xp)*Log[xp]^2 + Log[1 - xp]*(-24*CA*(-1 + xp) + 
       12*CA*Log[xp]) + Log[xp]*(2*CA*(-11 + 16*xp) - 
       4*(CA + 2*CA*xp)*Log[1 + xp])) + 
   Log[Q2/muF2]*((24*CA*(-1 + xp)*(-1 + 2*zp))/zp - 
     (4*CA*(-1 + 2*xp)*(-1 + 2*zp)*Log[1 - xp])/zp - 
     (8*CA*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
     Dzp[0]*(-24*CA*(-1 + xp) + 4*CA*(-1 + 2*xp)*Log[1 - xp] + 
       8*CA*(1 + xp)*Log[xp]) + Delz*(2*CA*(-8 + 9*xp) - 8*CA*xp*zeta2 + 
       8*CA*(1 + xp)*Li[2, 1 - xp] - 4*(CA + 2*CA*xp)*Li[2, -xp] + 
       2*CA*(-1 + 2*xp)*Log[1 - xp]^2 - 2*CA*(3 + 4*xp)*Log[xp]^2 + 
       Log[1 - xp]*(-24*CA*(-1 + xp) + 12*CA*Log[xp]) + 
       Log[xp]*(2*CA*(-11 + 16*xp) - 4*(CA + 2*CA*xp)*Log[1 + xp]))) - 
   (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - zp]^2)/((-1 + zp)*zp) + 
   (2*CA*(2*xp^4*(8 - 12*zp + 9*zp^2) + zp*(16 - 31*zp + 25*zp^2) - 
      8*xp^3*(-2 + 12*zp - 16*zp^2 + 11*zp^3) - 
      2*xp*(8 - 23*zp + 63*zp^2 - 80*zp^3 + 52*zp^4) + 
      xp^2*(-16 + 86*zp - 73*zp^2 - 13*zp^3 + 76*zp^4))*Log[zp])/
    ((1 + xp^2 + xp*(2 - 4*zp))*(xp - zp)*(-1 + zp)*zp) - 
   (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp]^2)/((-1 + zp)*zp) + 
   Log[1 - zp]*((2*CA*(16 - 59*zp + 74*zp^2 - 31*zp^3 + 
        4*xp^2*(4 - 9*zp + 6*zp^2) + xp*(-32 + 94*zp - 88*zp^2 + 22*zp^3)))/
      ((-1 + zp)*zp*(-1 + xp + zp)) + 
     (2*CA*(2 + 2*xp^2*(-1 + zp) - 6*zp + 7*zp^2 - 2*xp*(2 - 6*zp + 7*zp^2))*
       Log[zp])/((-1 + zp)*zp)) + Log[1 - xp]*
    ((-4*CA*(7 - 21*zp + xp^2*(-1 + zp)*zp + 15*zp^2 + 
        xp*(-7 + 20*zp - 14*zp^2)))/((-1 + zp)*zp) + 
     (4*CA*(-3 + xp^2 + 11*zp + 4*xp*(-1 + zp)*zp - 8*zp^2)*Log[xp])/
      ((-1 + zp)*zp) + (2*CA*(5 - 2*xp^2*(-1 + zp) - 10*zp + 7*zp^2 - 
        2*xp*(5 - 10*zp + 7*zp^2))*Log[1 - zp])/((-1 + zp)*zp) + 
     (2*CA*(4 - 6*zp + 2*xp^2*zp + 7*zp^2 - 2*xp*(4 - 6*zp + 7*zp^2))*
       Log[zp])/((-1 + zp)*zp)) + 
   (2*CA*(-1 + 2*zp - 2*zp^2 + xp^5*(-2 + 4*zp) - 
      4*xp^4*(2 - 7*zp + 7*zp^2) + xp*(-5 + 8*zp + 6*zp^2 - 4*zp^3) + 
      xp^3*(-13 + 46*zp - 60*zp^2 + 40*zp^3) + 
      xp^2*(-11 + 28*zp + 12*zp^2 - 80*zp^3 + 40*zp^4))*
     Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
     Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
    ((1 + xp^2 + xp*(2 - 4*zp))^(3/2)*(-1 + zp)*zp) - 
   (2*CA*(-1 + 2*zp - 2*zp^2 + xp^5*(-2 + 4*zp) - 
      4*xp^4*(2 - 7*zp + 7*zp^2) + xp*(-5 + 8*zp + 6*zp^2 - 4*zp^3) + 
      xp^3*(-13 + 46*zp - 60*zp^2 + 40*zp^3) + 
      xp^2*(-11 + 28*zp + 12*zp^2 - 80*zp^3 + 40*zp^4))*
     Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
     Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
    ((1 + xp^2 + xp*(2 - 4*zp))^(3/2)*(-1 + zp)*zp) + 
   Log[2]*((-4*CA*(-1 + 2*zp - 2*zp^2 + xp^5*(-2 + 4*zp) - 
        4*xp^4*(2 - 7*zp + 7*zp^2) + xp*(-5 + 8*zp + 6*zp^2 - 4*zp^3) + 
        xp^3*(-13 + 46*zp - 60*zp^2 + 40*zp^3) + 
        xp^2*(-11 + 28*zp + 12*zp^2 - 80*zp^3 + 40*zp^4))*Log[xp])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(3/2)*(-1 + zp)*zp) - 
     (2*CA*(-1 + 2*zp - 2*zp^2 + xp^5*(-2 + 4*zp) - 
        4*xp^4*(2 - 7*zp + 7*zp^2) + xp*(-5 + 8*zp + 6*zp^2 - 4*zp^3) + 
        xp^3*(-13 + 46*zp - 60*zp^2 + 40*zp^3) + 
        xp^2*(-11 + 28*zp + 12*zp^2 - 80*zp^3 + 40*zp^4))*
       Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(3/2)*(-1 + zp)*zp) + 
     (2*CA*(-1 + 2*zp - 2*zp^2 + xp^5*(-2 + 4*zp) - 
        4*xp^4*(2 - 7*zp + 7*zp^2) + xp*(-5 + 8*zp + 6*zp^2 - 4*zp^3) + 
        xp^3*(-13 + 46*zp - 60*zp^2 + 40*zp^3) + 
        xp^2*(-11 + 28*zp + 12*zp^2 - 80*zp^3 + 40*zp^4))*
       Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(3/2)*(-1 + zp)*zp)) + 
   Log[xp]*(2*CA*(36 - 11/zp + (1 + 2*xp + xp^2 - 4*xp*zp)^(-1) - 
       xp^3/(1 + 2*xp + xp^2 - 4*xp*zp) + xp*(-29 + 4/(-1 + zp) + 12/zp + 
         (-xp + zp)^(-1) + (-1 + xp + zp)^(-1) - (1 + 2*xp + xp^2 - 4*xp*zp)^
          (-1)) + xp^2*(2 + 2/(xp - zp) - 6/(-1 + zp) + 6/zp - 
         2/(-1 + xp + zp) + (1 + 2*xp + xp^2 - 4*xp*zp)^(-1))) + 
     (4*CA*(-2 - 2*xp^2 + 2*xp*(-2 + zp) + zp)*Log[1 + xp])/zp + 
     (4*CA*(-3 + xp^2 + 10*zp - 8*zp^2 + 2*xp*zp*(-1 + 2*zp))*Log[1 - zp])/
      ((-1 + zp)*zp) + (2*CA*(-7 + 18*zp + 4*xp^2*zp - 14*zp^2 + 
        2*xp*(-1 - 6*zp + 8*zp^2))*Log[zp])/((-1 + zp)*zp) + 
     (2*CA*(-1 + 2*zp - 2*zp^2 + xp^5*(-2 + 4*zp) - 
        4*xp^4*(2 - 7*zp + 7*zp^2) + xp*(-5 + 8*zp + 6*zp^2 - 4*zp^3) + 
        xp^3*(-13 + 46*zp - 60*zp^2 + 40*zp^3) + 
        xp^2*(-11 + 28*zp + 12*zp^2 - 80*zp^3 + 40*zp^4))*
       Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(3/2)*(-1 + zp)*zp) + 
     (2*CA*(-1 + 2*zp - 2*zp^2 + xp^5*(-2 + 4*zp) - 
        4*xp^4*(2 - 7*zp + 7*zp^2) + xp*(-5 + 8*zp + 6*zp^2 - 4*zp^3) + 
        xp^3*(-13 + 46*zp - 60*zp^2 + 40*zp^3) + 
        xp^2*(-11 + 28*zp + 12*zp^2 - 80*zp^3 + 40*zp^4))*
       Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(3/2)*(-1 + zp)*zp)) + 
   Delz*(CA*(57 - 59*xp) + 4*CA*(-5 + 6*xp)*zeta2 + 7*CA*(1 - 2*xp)*zeta3 + 
     2*CA*(1 + 4*xp)*Li[2, 1 - xp] + 4*CA*(1 + xp)*Li[2, -xp] - 
     20*CA*Li[3, 1 - xp] + 4*CA*(1 + 2*xp)*Li[3, 1/2 - xp/2] + 
     4*CA*(1 + 2*xp)*Li[3, 1/2 + xp/2] - 4*(CA + 2*CA*xp)*
      Li[3, (-2*xp)/(1 - xp)] - 4*(CA + 2*CA*xp)*Li[3, (2*xp)/(1 + xp)] - 
     (4*(CA + 2*CA*xp)*Log[2]^3)/3 + (CA*(1 + 6*xp)*Log[1 - xp]^3)/3 + 
     (CA*(7 + 10*xp)*Log[xp]^3)/3 + Log[1 - xp]^2*(-10*CA*(-1 + xp) - 
       4*CA*(-1 + xp)*Log[xp]) + Log[1 - xp]*(CA*(-12 + 13*xp) + 4*CA*zeta2 + 
       2*CA*(5 + 2*xp)*Li[2, 1 - xp] - 4*(CA + 2*CA*xp)*Li[2, -xp] + 
       2*CA*(-11 + 16*xp)*Log[xp] - 4*CA*(2 + xp)*Log[xp]^2) - 
     8*(CA + 2*CA*xp)*zeta2*Log[1 + xp] + (2*(CA + 2*CA*xp)*Log[1 + xp]^3)/
      3 + Log[2]^2*(2*CA*(1 + 2*xp)*Log[1 - xp] + 2*CA*(1 + 2*xp)*
        Log[1 + xp]) + Log[xp]^2*(CA*(29/2 - 22*xp) + 
       4*CA*(1 + 2*xp)*Log[1 + xp]) + Log[2]*(4*CA*(1 + 2*xp)*zeta2 - 
       2*(CA + 2*CA*xp)*Log[1 - xp]^2 - 2*(CA + 2*CA*xp)*Log[1 + xp]^2) + 
     Log[xp]*(40*CA - 8*CA*zeta2 - 4*(CA + 2*CA*xp)*Li[2, 1 - xp] + 
       4*CA*(1 + 2*xp)*Li[2, -xp] + 4*CA*(1 + xp)*Log[1 + xp] - 
       2*(CA + 2*CA*xp)*Log[1 + xp]^2) + 8*CA*xp*S12[1 - xp]) + 
   Theta[1 - xp - zp]*((-4*CA*(-1 + 2*xp)*zeta2*(1 - 2*zp + 2*zp^2))/
      ((-1 + zp)*zp) - (4*CA*(1 - 2*zp + 2*zp^2 + xp*(-1 - 4*zp + 4*zp^2)))/
      ((-1 + zp)*zp) + (2*CA*(2 - 2*xp^2*(-1 + zp) - 2*zp + zp^2 - 
        2*xp*(2 - 2*zp + zp^2))*Li[2, -(zp/(1 - xp - zp))])/((-1 + zp)*zp) + 
     (2*CA*(-2 + 2*xp^2*(-1 + zp) + 2*zp - zp^2 + 2*xp*(2 - 2*zp + zp^2))*
       Li[2, -((xp*zp)/(1 - xp - zp))])/((-1 + zp)*zp) - 
     (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
       Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/(1 - xp)])/((-1 + zp)*zp) + 
     (CA*(2 - 6*xp^2*(-1 + zp) + 2*zp - 5*zp^2 + 2*xp*(-2 - 2*zp + 5*zp^2))*
       Log[xp]^2)/((-1 + zp)*zp) + (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
       Log[1 - zp]^2)/((-1 + zp)*zp) + (4*CA*(-1 + xp + 2*zp - 2*zp^2)*
       Log[1 - xp - zp])/((-1 + zp)*zp) + 
     ((-8*CA*(-1 + xp + 2*zp - 2*zp^2))/((-1 + zp)*zp) - 
       (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - xp - zp])/
        ((-1 + zp)*zp))*Log[zp] + (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
       Log[zp]^2)/((-1 + zp)*zp) + Log[1 - xp]*
      ((-4*CA*(-1 + xp + 2*zp - 2*zp^2))/((-1 + zp)*zp) + 
       (4*CA*(1 + 2*xp^2 + zp - 2*xp*(1 + zp))*Log[xp])/zp + 
       (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - zp])/((-1 + zp)*zp) + 
       (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp])/((-1 + zp)*zp)) + 
     Log[1 - zp]*((-8*CA*(-1 + xp + 2*zp - 2*zp^2))/((-1 + zp)*zp) - 
       (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - xp - zp])/
        ((-1 + zp)*zp) + (8*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp])/
        ((-1 + zp)*zp)) + Log[xp]*
      ((-2*CA*(xp*(4 - 6*zp) + 6*xp^2*(-1 + zp) + zp*(-5 + 7*zp)))/
        ((-1 + zp)*zp) + (4*CA*(2*xp^2*(-1 + zp) + 2*xp*(2 - 3*zp)*zp + 
          zp*(-2 + 3*zp))*Log[1 - zp])/((-1 + zp)*zp) + 
       (2*CA*(-2*xp^2*(-1 + zp) + (2 - 3*zp)*zp + 2*xp*zp*(-2 + 3*zp))*
         Log[1 - xp - zp])/((-1 + zp)*zp) + 
       (2*CA*(2 + 2*xp^2*(-1 + zp) - 6*zp + 7*zp^2 - 
          2*xp*(2 - 6*zp + 7*zp^2))*Log[zp])/((-1 + zp)*zp)) + 
     ((4*CA*zeta2*(2 + 2*xp^2 + 2*xp*(-2 + zp) - zp))/(-1 + zp) + 
       (4*CA*(-7*xp^2 + 2*(-2 + zp) + 4*xp*(1 + zp)))/(-1 + zp) + 
       (2*CA*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
         Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))])/((-1 + zp)*zp) + 
       (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Li[2, (1 - xp)^(-1) - 
           xp/(1 - xp) - zp/((1 - xp)*xp) + zp^2/((1 - xp)*xp)])/
        ((-1 + zp)*zp) - (4*CA*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
         Log[1 - xp]^2)/((-1 + zp)*zp) - 
       (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - zp]^2)/((-1 + zp)*zp) - 
       (4*CA*(-1 + xp + 2*zp - 2*zp^2)*Log[1 - xp - zp])/((-1 + zp)*zp) - 
       (2*CA*(5 - 6*xp + 6*xp^2 - 3*zp)*Log[xp - zp])/(-1 + zp) + 
       ((4*CA*(5 - 6*xp + 6*xp^2 - 3*zp))/(-1 + zp) + 
         (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - xp - zp])/
          ((-1 + zp)*zp) + (4*CA*(2 + 2*xp^2 + 2*xp*(-2 + zp) - zp)*
           Log[xp - zp])/(-1 + zp))*Log[zp] + 
       (4*CA*(-2 - 2*xp^2 - 2*xp*(-2 + zp) + zp)*Log[zp]^2)/(-1 + zp) + 
       Log[1 - zp]*((2*CA*(-2 + xp*(2 - 6*zp) + 9*zp + 6*xp^2*zp - 7*zp^2))/
          ((-1 + zp)*zp) + (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
           Log[1 - xp - zp])/((-1 + zp)*zp) + 
         (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[xp - zp])/((-1 + zp)*zp) + 
         4*CA*(3 + xp*(-6 + 2/zp) - (2*xp^2)/(-1 + zp) - zp^(-1))*Log[zp]) + 
       Log[xp]*((-2*CA*(5 - 6*xp + 6*xp^2 - 3*zp))/(-1 + zp) + 
         (4*CA*(2 + 2*xp^2 + 2*xp*(-2 + zp) - zp)*Log[1 - zp])/(-1 + zp) - 
         (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - xp - zp])/
          ((-1 + zp)*zp) + (4*CA*(-2 - 2*xp^2 - 2*xp*(-2 + zp) + zp)*
           Log[xp - zp])/(-1 + zp) + (4*CA*(2 + 2*xp^2 + 2*xp*(-2 + zp) - zp)*
           Log[zp])/(-1 + zp)) + Log[1 - xp]*
        ((-4*CA*(-1 + xp - 3*zp + 6*xp*zp - 6*xp^2*zp + zp^2))/
          ((-1 + zp)*zp) + (4*CA*(2 + 2*xp^2 + 2*xp*(-2 + zp) - zp)*Log[xp])/
          (-1 + zp) + (4*CA*(-2 - 2*xp^2 - 2*xp*(-2 + zp) + zp)*Log[1 - zp])/
          (-1 + zp) + (4*CA*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
           Log[xp - zp])/((-1 + zp)*zp) - 
         (4*CA*(1 + 2*zp + 4*xp^2*zp - 2*xp*(1 + 2*zp))*Log[zp])/
          ((-1 + zp)*zp)))*Theta[xp - zp] + 
     ((2*CA*(-1 + 2*xp)*zeta2*(1 - 2*zp + 2*zp^2))/((-1 + zp)*zp) + 
       (4*CA*(1 - 2*zp + 2*zp^2 + xp*(-1 - 4*zp + 4*zp^2)))/((-1 + zp)*zp) - 
       (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
         Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + 
           xp^2/((1 - xp - zp)*(-xp + zp))])/((-1 + zp)*zp) - 
       (CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - xp]^2)/((-1 + zp)*zp) - 
       (CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[xp]^2)/((-1 + zp)*zp) - 
       (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - zp]^2)/((-1 + zp)*zp) - 
       (CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - xp - zp]^2)/
        ((-1 + zp)*zp) - (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp]^2)/
        ((-1 + zp)*zp) - (4*CA*(-1 + xp + 2*zp - 2*zp^2)*Log[-xp + zp])/
        ((-1 + zp)*zp) - (CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[-xp + zp]^2)/
        ((-1 + zp)*zp) + Log[1 - xp - zp]*((-4*CA*(-1 + xp + 2*zp - 2*zp^2))/
          ((-1 + zp)*zp) - (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
           Log[-xp + zp])/((-1 + zp)*zp)) + 
       Log[xp]*((-4*CA*(-1 + xp + 2*zp - 2*zp^2))/((-1 + zp)*zp) + 
         (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - zp])/((-1 + zp)*zp) - 
         (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - xp - zp])/
          ((-1 + zp)*zp) + (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp])/
          ((-1 + zp)*zp) - (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
           Log[-xp + zp])/((-1 + zp)*zp)) + Log[1 - xp]*
        ((4*CA*(-1 + xp + 2*zp - 2*zp^2))/((-1 + zp)*zp) + 
         (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[xp])/((-1 + zp)*zp) - 
         (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - zp])/((-1 + zp)*zp) + 
         (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - xp - zp])/
          ((-1 + zp)*zp) - (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp])/
          ((-1 + zp)*zp) + (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
           Log[-xp + zp])/((-1 + zp)*zp)) + 
       Log[zp]*((8*CA*(-1 + xp + 2*zp - 2*zp^2))/((-1 + zp)*zp) + 
         (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - xp - zp])/
          ((-1 + zp)*zp) + (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
           Log[-xp + zp])/((-1 + zp)*zp)) + Log[1 - zp]*
        ((8*CA*(-1 + xp + 2*zp - 2*zp^2))/((-1 + zp)*zp) + 
         (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - xp - zp])/
          ((-1 + zp)*zp) - (8*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp])/
          ((-1 + zp)*zp) + (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
           Log[-xp + zp])/((-1 + zp)*zp)))*Theta[-xp + zp]) + 
   ((-2*CA*(-1 + 2*xp)*zeta2*(1 - 2*zp + 2*zp^2))/((-1 + zp)*zp) - 
     (4*CA*(1 - 2*zp + 2*zp^2 + xp*(-1 - 4*zp + 4*zp^2)))/((-1 + zp)*zp) + 
     (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Li[2, (1 - xp - zp)^(-1) - 
         xp/(1 - xp - zp)])/((-1 + zp)*zp) + 
     (2*CA*(2 - 2*xp^2*(-1 + zp) - 2*zp + zp^2 - 2*xp*(2 - 2*zp + zp^2))*
       Li[2, xp^(-1) + zp^(-1) - 1/(xp*zp)])/((-1 + zp)*zp) + 
     (2*CA*(-2 + 2*xp^2*(-1 + zp) + 2*zp - zp^2 + 2*xp*(2 - 2*zp + zp^2))*
       Li[2, 1 - zp^(-1) + xp/zp])/((-1 + zp)*zp) + 
     (CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - xp]^2)/((-1 + zp)*zp) - 
     (4*CA*(1 + 2*xp^2 + zp - 2*xp*(1 + zp))*Log[xp]^2)/zp + 
     (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - zp]^2)/((-1 + zp)*zp) + 
     (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp]^2)/((-1 + zp)*zp) + 
     (4*CA*(-1 + xp + 2*zp - 2*zp^2)*Log[-1 + xp + zp])/((-1 + zp)*zp) + 
     (CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[-1 + xp + zp]^2)/
      ((-1 + zp)*zp) + Log[zp]*((-8*CA*(-1 + xp + 2*zp - 2*zp^2))/
        ((-1 + zp)*zp) - (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
         Log[-1 + xp + zp])/((-1 + zp)*zp)) + 
     Log[1 - zp]*((-8*CA*(-1 + xp + 2*zp - 2*zp^2))/((-1 + zp)*zp) + 
       (8*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp])/((-1 + zp)*zp) - 
       (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[-1 + xp + zp])/
        ((-1 + zp)*zp)) + Log[1 - xp]*((-4*CA*(-1 + xp + 2*zp - 2*zp^2))/
        ((-1 + zp)*zp) + (4*CA*(1 + 2*xp^2 + zp - 2*xp*(1 + zp))*Log[xp])/
        zp + (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - zp])/
        ((-1 + zp)*zp) + (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp])/
        ((-1 + zp)*zp) - (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
         Log[-1 + xp + zp])/((-1 + zp)*zp)) + 
     Log[xp]*((-2*CA*(xp*(4 - 6*zp) + 6*xp^2*(-1 + zp) + zp*(-5 + 7*zp)))/
        ((-1 + zp)*zp) + (4*CA*(2*xp^2*(-1 + zp) + 2*xp*(2 - 3*zp)*zp + 
          zp*(-2 + 3*zp))*Log[1 - zp])/((-1 + zp)*zp) - 
       (8*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp])/((-1 + zp)*zp) + 
       (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[-1 + xp + zp])/
        ((-1 + zp)*zp)))*Theta[-1 + xp + zp] + 
   Theta[xp - zp]*((4*CA*(4 + 7*xp^2 - 2*zp - 4*xp*(1 + zp)))/(-1 + zp) - 
     (2*CA*zeta2*(1 + 2*zp + 4*xp^2*zp - 2*xp*(1 + 2*zp)))/((-1 + zp)*zp) + 
     (4*CA*(2 + 2*xp^2 + 2*xp*(-2 + zp) - zp)*Li[2, zp/xp])/(-1 + zp) - 
     (2*CA*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
       Li[2, xp/(1 - zp) - zp/(1 - zp)])/((-1 + zp)*zp) + 
     (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Li[2, (-xp + zp)^(-1) - 
         xp/(-xp + zp)])/((-1 + zp)*zp) + 
     (CA*(3 + 2*zp + 8*xp^2*zp + 2*zp^2 - 2*xp*(3 + 2*zp + 2*zp^2))*
       Log[1 - xp]^2)/((-1 + zp)*zp) + 
     (8*CA*(2 + 2*xp^2 + 2*xp*(-2 + zp) - zp)*Log[xp]^2)/(-1 + zp) + 
     (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - zp]^2)/((-1 + zp)*zp) + 
     (2*CA*(5 - 6*xp + 6*xp^2 - 3*zp)*Log[xp - zp])/(-1 + zp) + 
     (CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[xp - zp]^2)/((-1 + zp)*zp) - 
     (4*CA*(5 - 6*xp + 6*xp^2 - 3*zp)*Log[zp])/(-1 + zp) + 
     (4*CA*(2 + 2*xp^2 + 2*xp*(-2 + zp) - zp)*Log[zp]^2)/(-1 + zp) + 
     Log[1 - zp]*((2*CA*(2 - 9*zp - 6*xp^2*zp + 7*zp^2 + xp*(-2 + 6*zp)))/
        ((-1 + zp)*zp) - (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[xp - zp])/
        ((-1 + zp)*zp) + 4*CA*(-3 + xp*(6 - 2/zp) + (2*xp^2)/(-1 + zp) + 
         zp^(-1))*Log[zp]) + Log[xp]*((4*CA*(5 - 6*xp + 6*xp^2 - 3*zp))/
        (-1 + zp) + 4*CA*(3 + xp*(-6 + 2/zp) - (2*xp^2)/(-1 + zp) - zp^(-1))*
        Log[1 - zp] - (12*CA*(2 + 2*xp^2 + 2*xp*(-2 + zp) - zp)*Log[zp])/
        (-1 + zp)) + Log[1 - xp]*
      ((4*CA*(-1 + xp - 3*zp + 6*xp*zp - 6*xp^2*zp + zp^2))/((-1 + zp)*zp) - 
       (4*CA*(1 + 2*zp + 4*xp^2*zp - 2*xp*(1 + 2*zp))*Log[xp])/
        ((-1 + zp)*zp) + (4*CA*(2 + 2*xp^2 + 2*xp*(-2 + zp) - zp)*
         Log[1 - zp])/(-1 + zp) - (2*CA*(1 + 2*zp + 4*xp^2*zp - 
          2*xp*(1 + 2*zp))*Log[xp - zp])/((-1 + zp)*zp) + 
       (4*CA*(1 + 2*zp + 4*xp^2*zp - 2*xp*(1 + 2*zp))*Log[zp])/
        ((-1 + zp)*zp)) + ((4*CA*(-7*xp^2 + 2*(-2 + zp) + 4*xp*(1 + zp)))/
        (-1 + zp) + (2*CA*zeta2*(1 + 2*zp + 4*xp^2*zp - 2*xp*(1 + 2*zp)))/
        ((-1 + zp)*zp) + (2*CA*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
         Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))])/((-1 + zp)*zp) - 
       (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
         Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + 
           xp^2/((1 - xp - zp)*(-xp + zp))])/((-1 + zp)*zp) + 
       (CA*(-3 - 2*zp - 8*xp^2*zp - 2*zp^2 + xp*(6 + 4*zp + 4*zp^2))*
         Log[1 - xp]^2)/((-1 + zp)*zp) - (CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
         Log[xp]^2)/((-1 + zp)*zp) - (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
         Log[1 - zp]^2)/((-1 + zp)*zp) - (CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
         Log[xp - zp]^2)/((-1 + zp)*zp) + 
       (4*CA*(-2 - 2*xp^2 - 2*xp*(-2 + zp) + zp)*Log[zp]^2)/(-1 + zp) - 
       (4*CA*(-1 + xp + 2*zp - 2*zp^2)*Log[-1 + xp + zp])/((-1 + zp)*zp) - 
       (CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[-1 + xp + zp]^2)/
        ((-1 + zp)*zp) + Log[xp - zp]*((-2*CA*(5 - 6*xp + 6*xp^2 - 3*zp))/
          (-1 + zp) - (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
           Log[-1 + xp + zp])/((-1 + zp)*zp)) + 
       Log[xp]*((-2*CA*(5 - 6*xp + 6*xp^2 - 3*zp))/(-1 + zp) + 
         (4*CA*(2 + 2*xp^2 + 2*xp*(-2 + zp) - zp)*Log[1 - zp])/(-1 + zp) - 
         (2*CA*(1 + 2*zp + 4*xp^2*zp - 2*xp*(1 + 2*zp))*Log[xp - zp])/
          ((-1 + zp)*zp) + (4*CA*(2 + 2*xp^2 + 2*xp*(-2 + zp) - zp)*Log[zp])/
          (-1 + zp) - (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
           Log[-1 + xp + zp])/((-1 + zp)*zp)) + Log[1 - xp]*
        ((-4*CA*(-1 + xp - 3*zp + 6*xp*zp - 6*xp^2*zp + zp^2))/
          ((-1 + zp)*zp) + (2*CA*(1 + 2*zp + 4*xp^2*zp - 2*xp*(1 + 2*zp))*
           Log[xp])/((-1 + zp)*zp) + (4*CA*(-2 - 2*xp^2 - 2*xp*(-2 + zp) + 
            zp)*Log[1 - zp])/(-1 + zp) + (2*CA*(1 + 2*zp + 4*xp^2*zp - 
            2*xp*(1 + 2*zp))*Log[xp - zp])/((-1 + zp)*zp) - 
         (4*CA*(1 + 2*zp + 4*xp^2*zp - 2*xp*(1 + 2*zp))*Log[zp])/
          ((-1 + zp)*zp) + (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
           Log[-1 + xp + zp])/((-1 + zp)*zp)) + 
       Log[zp]*((4*CA*(5 - 6*xp + 6*xp^2 - 3*zp))/(-1 + zp) + 
         (4*CA*(2 + 2*xp^2 + 2*xp*(-2 + zp) - zp)*Log[xp - zp])/(-1 + zp) + 
         (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[-1 + xp + zp])/
          ((-1 + zp)*zp)) + Log[1 - zp]*
        ((2*CA*(-2 + xp*(2 - 6*zp) + 9*zp + 6*xp^2*zp - 7*zp^2))/
          ((-1 + zp)*zp) + (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
           Log[xp - zp])/((-1 + zp)*zp) + 4*CA*(3 + xp*(-6 + 2/zp) - 
           (2*xp^2)/(-1 + zp) - zp^(-1))*Log[zp] + 
         (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[-1 + xp + zp])/
          ((-1 + zp)*zp)))*Theta[-1 + xp + zp]) + 
   Theta[-xp + zp]*((4*CA*zeta2*(1 + 2*zp + 4*xp^2*zp - 2*xp*(1 + 2*zp)))/
      ((-1 + zp)*zp) - (4*CA*(1 - 2*zp + 2*zp^2 + xp*(-1 - 4*zp + 4*zp^2)))/
      ((-1 + zp)*zp) + (4*CA*(-2 - 2*xp^2 - 2*xp*(-2 + zp) + zp)*
       Li[2, xp/zp])/(-1 + zp) - (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
       Li[2, -(xp/(1 - xp)) + zp/(1 - xp)])/((-1 + zp)*zp) + 
     (2*CA*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
       Li[2, -(-xp + zp)^(-1) + zp/(-xp + zp)])/((-1 + zp)*zp) - 
     (2*CA*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
       Li[2, -(xp/(-xp + zp)) + (xp*zp)/(-xp + zp)])/((-1 + zp)*zp) + 
     (CA*(-1 + 12*zp + 10*xp^2*zp - 7*zp^2 + 2*xp*(1 - 12*zp + 7*zp^2))*
       Log[xp]^2)/((-1 + zp)*zp) + (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
       Log[1 - zp]^2)/((-1 + zp)*zp) - 
     (2*CA*(2 - 2*zp + 2*xp^2*zp + 3*zp^2 + xp*(-4 + 4*zp - 6*zp^2))*
       Log[zp]^2)/((-1 + zp)*zp) + Log[1 - xp]*
      ((-4*CA*(-1 + xp + 2*zp - 2*zp^2))/((-1 + zp)*zp) + 
       (4*CA*(-2 - 2*xp^2 - 2*xp*(-2 + zp) + zp)*Log[xp])/(-1 + zp) + 
       (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - zp])/((-1 + zp)*zp) + 
       (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp])/((-1 + zp)*zp)) + 
     (4*CA*(-1 + xp + 2*zp - 2*zp^2)*Log[-xp + zp])/((-1 + zp)*zp) + 
     Log[1 - zp]*((-8*CA*(-1 + xp + 2*zp - 2*zp^2))/((-1 + zp)*zp) + 
       (8*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp])/((-1 + zp)*zp) - 
       (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[-xp + zp])/((-1 + zp)*zp)) + 
     Log[xp]*((2*CA*(-2 + xp*(2 - 6*zp) + 9*zp + 6*xp^2*zp - 7*zp^2))/
        ((-1 + zp)*zp) - (2*CA*(-3 + 8*zp + 2*xp^2*zp - 7*zp^2 + 
          2*xp*(3 - 8*zp + 7*zp^2))*Log[1 - zp])/((-1 + zp)*zp) + 
       4*CA*(3 + xp*(-6 + 2/zp) - (2*xp^2)/(-1 + zp) - zp^(-1))*Log[zp] - 
       (2*CA*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[-xp + zp])/
        ((-1 + zp)*zp)) + Log[zp]*((-8*CA*(-1 + xp + 2*zp - 2*zp^2))/
        ((-1 + zp)*zp) + (4*CA*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
         Log[-xp + zp])/((-1 + zp)*zp)) + 
     ((4*CA*(-1 + 2*xp)*zeta2*(1 - 2*zp + 2*zp^2))/((-1 + zp)*zp) + 
       (4*CA*(1 - 2*zp + 2*zp^2 + xp*(-1 - 4*zp + 4*zp^2)))/((-1 + zp)*zp) + 
       (2*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Li[2, (1 - xp)^(-1) - 
           xp/(1 - xp) - zp/((1 - xp)*xp) + zp^2/((1 - xp)*xp)])/
        ((-1 + zp)*zp) - (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - zp]^2)/
        ((-1 + zp)*zp) - (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp]^2)/
        ((-1 + zp)*zp) + Log[1 - xp]*((4*CA*(-1 + xp + 2*zp - 2*zp^2))/
          ((-1 + zp)*zp) + (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[xp])/
          ((-1 + zp)*zp) - (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - zp])/
          ((-1 + zp)*zp) - (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp])/
          ((-1 + zp)*zp)) - (4*CA*(-1 + xp + 2*zp - 2*zp^2)*Log[-xp + zp])/
        ((-1 + zp)*zp) - (4*CA*(-1 + xp + 2*zp - 2*zp^2)*Log[-1 + xp + zp])/
        ((-1 + zp)*zp) + Log[xp]*((-4*CA*(-1 + xp + 2*zp - 2*zp^2))/
          ((-1 + zp)*zp) + (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[1 - zp])/
          ((-1 + zp)*zp) + (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp])/
          ((-1 + zp)*zp) - (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
           Log[-xp + zp])/((-1 + zp)*zp) - (4*CA*(-1 + 2*xp)*
           (1 - 2*zp + 2*zp^2)*Log[-1 + xp + zp])/((-1 + zp)*zp)) + 
       Log[zp]*((8*CA*(-1 + xp + 2*zp - 2*zp^2))/((-1 + zp)*zp) + 
         (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[-xp + zp])/
          ((-1 + zp)*zp) + (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
           Log[-1 + xp + zp])/((-1 + zp)*zp)) + Log[1 - zp]*
        ((8*CA*(-1 + xp + 2*zp - 2*zp^2))/((-1 + zp)*zp) - 
         (8*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[zp])/((-1 + zp)*zp) + 
         (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*Log[-xp + zp])/
          ((-1 + zp)*zp) + (4*CA*(-1 + 2*xp)*(1 - 2*zp + 2*zp^2)*
           Log[-1 + xp + zp])/((-1 + zp)*zp)))*Theta[-1 + xp + zp]) + 
   CF*(26 - 17/(2*zp) - (43*zp)/2 + 2/(-1 + xp + zp) + 
     (1 + 2*xp + xp^2 - 4*xp*zp)^(-1) + xp^3/(1 + 2*xp + xp^2 - 4*xp*zp) + 
     xp*(-9 + 2/zp + 22*zp - 6/(-1 + xp + zp) - (1 + 2*xp + xp^2 - 4*xp*zp)^
        (-1)) + xp^2*(4/(-1 + xp + zp) - (1 + 2*xp + xp^2 - 4*xp*zp)^(-1)) - 
     (4*zeta2*(3 - 6*zp + 2*xp^2*(3 - 6*zp + zp^2) + 
        xp*(2 - 4*zp + 12*zp^2 - 4*zp^3)))/((-1 + zp)*zp) + 
     (-6 + 12*xp)*Dzp[2] + (4*(1 + zp + 2*zp^3 + 2*xp^2*zp*(1 + zp) - 
        2*xp*(1 + 2*zp^2 + zp^3))*Li[2, 1 - xp])/((-1 + zp)*zp) + 
     (8*(2 - 2*xp^2*(-1 + zp) - 2*zp + zp^2 + 2*xp*(2 - 2*zp + zp^2))*
       Li[2, -xp])/zp + (4*(-1 + 2*zp)*(-1 - 4*xp^2 - 2*zp + xp*(2 + 4*zp))*
       Li[2, 1 - zp])/((-1 + zp)*zp) - 
     (4*(-2 + 3*zp - 3*zp^2 + xp^7*(-2 + 4*zp) - 
        2*xp^6*(7 - 23*zp + 23*zp^2) + 7*xp^5*(-6 + 25*zp - 39*zp^2 + 
          26*zp^3) + xp*(-14 + 45*zp - 51*zp^2 + 34*zp^3) - 
        5*xp^4*(14 - 65*zp + 121*zp^2 - 112*zp^3 + 56*zp^4) - 
        2*xp^2*(21 - 89*zp + 146*zp^2 - 114*zp^3 + 57*zp^4) + 
        2*xp^3*(-35 + 164*zp - 311*zp^2 + 304*zp^3 - 145*zp^4 + 58*zp^5))*
       Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (4*(-2 + 3*zp - 3*zp^2 + xp^7*(-2 + 4*zp) - 
        2*xp^6*(7 - 23*zp + 23*zp^2) + 7*xp^5*(-6 + 25*zp - 39*zp^2 + 
          26*zp^3) + xp*(-14 + 45*zp - 51*zp^2 + 34*zp^3) - 
        5*xp^4*(14 - 65*zp + 121*zp^2 - 112*zp^3 + 56*zp^4) - 
        2*xp^2*(21 - 89*zp + 146*zp^2 - 114*zp^3 + 57*zp^4) + 
        2*xp^3*(-35 + 164*zp - 311*zp^2 + 304*zp^3 - 145*zp^4 + 58*zp^5))*
       Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     (4*(-2 + 3*zp - 3*zp^2 + xp^7*(-2 + 4*zp) - 
        2*xp^6*(7 - 23*zp + 23*zp^2) + 7*xp^5*(-6 + 25*zp - 39*zp^2 + 
          26*zp^3) + xp*(-14 + 45*zp - 51*zp^2 + 34*zp^3) - 
        5*xp^4*(14 - 65*zp + 121*zp^2 - 112*zp^3 + 56*zp^4) - 
        2*xp^2*(21 - 89*zp + 146*zp^2 - 114*zp^3 + 57*zp^4) + 
        2*xp^3*(-35 + 164*zp - 311*zp^2 + 304*zp^3 - 145*zp^4 + 58*zp^5))*
       Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     (4*(-2 + 3*zp - 3*zp^2 + xp^7*(-2 + 4*zp) - 
        2*xp^6*(7 - 23*zp + 23*zp^2) + 7*xp^5*(-6 + 25*zp - 39*zp^2 + 
          26*zp^3) + xp*(-14 + 45*zp - 51*zp^2 + 34*zp^3) - 
        5*xp^4*(14 - 65*zp + 121*zp^2 - 112*zp^3 + 56*zp^4) - 
        2*xp^2*(21 - 89*zp + 146*zp^2 - 114*zp^3 + 57*zp^4) + 
        2*xp^3*(-35 + 164*zp - 311*zp^2 + 304*zp^3 - 145*zp^4 + 58*zp^5))*
       Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     2*(-1 + 2*xp)*(1 + zp)*Log[1 - xp]^2 + 
     ((96 + 3/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) - 
        (3*xp^6)/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
        5/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
        56/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
        (xp^4*(10 + xp^2 + xp*(2 - 4*zp)))/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
        xp^2*(48 - 9/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) - 
          6/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
          222/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 96/(-1 + zp) - 
          96/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)) + 
          (-64 + 96/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])/zp) + 120/(-1 + zp) - 
        32/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)) + 
        (32*(-3 + 1/Sqrt[1 + xp^2 + xp*(2 - 4*zp)]))/zp + 
        (32*xp^3*(-1 + 2*zp))/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)*zp) + 
        xp*((-64 + 116/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp + 
          (128 + 96/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/zp + 
          (144 + 96*zp - 154/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
            (58*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/(1 - zp)))*Log[xp]^2)/
      4 + Dzp[1]*(17 - 20*xp + (-8 + 16*xp)*Log[1 - xp] + 
       (6 - 12*xp)*Log[xp]) + Dzp[0]*(-10 - xp + (8 - 16*xp)*zeta2 + 
       (-2 + 4*xp)*Li[2, 1 - xp] + (-4 + 8*xp)*Log[1 - xp]^2 + 
       2*(-7 + 8*xp)*Log[xp] + (-2 + 4*xp)*Log[xp]^2 + 
       Log[1 - xp]*(17 - 20*xp + (6 - 12*xp)*Log[xp])) + 
     Log[Q2/muF2]^2*(-2*(-1 + 2*xp)*(1 + zp) + (-4 + 8*xp)*Dzp[0] + 
       Delz*(-3/2 + 6*xp + (-2 + 4*xp)*Log[1 - xp] + (1 - 2*xp)*Log[xp])) - 
     (2*(-1 + 2*xp)*(-1 + 3*zp + zp^2)*Log[1 - zp]^2)/zp + 
     ((35 - (6*xp^3)/(1 + xp^2 + xp*(2 - 4*zp))^2 + 
        (3*xp^4)/(1 + xp^2 + xp*(2 - 4*zp))^2 + 
        (3*xp^5)/(1 + xp^2 + xp*(2 - 4*zp))^2 - 16/(-1 + zp) - 6/zp - 18*zp + 
        3/(1 + 2*xp + xp^2 - 4*xp*zp)^2 + 6/(1 + 2*xp + xp^2 - 4*xp*zp) + 
        2*xp^2*(-3/(1 + xp^2 + xp*(2 - 4*zp))^2 + 8/(xp - zp) + 
          (1 + 2*xp + xp^2 - 4*xp*zp)^(-1)) + 
        xp*(-43 + 16/(-1 + zp) + 20*zp + 8/(-xp + zp) + 
          3/(1 + 2*xp + xp^2 - 4*xp*zp)^2 + 8/(1 + 2*xp + xp^2 - 4*xp*zp)))*
       Log[zp])/2 + (2*(-1 + 2*xp)*(-1 + 2*zp + zp^2)*Log[zp]^2)/(-1 + zp) + 
     Log[Q2/muF2]*(3*(-4 - 2*xp*(-2 + zp) + zp) + (-12 + 24*xp)*Dzp[1] - 
       4*(-1 + 2*xp)*(1 + zp)*Log[1 - xp] + (-4 + 8*xp*zp)*Log[xp] + 
       Dzp[0]*(11 - 8*xp + (-8 + 16*xp)*Log[1 - xp] + (6 - 12*xp)*Log[xp]) + 
       Delz*(2 - 13*xp + (8 - 16*xp)*zeta2 + (-2 + 4*xp)*Li[2, 1 - xp] + 
         (-4 + 8*xp)*Log[1 - xp]^2 + 4*(-2 + xp)*Log[xp] + 
         (-2 + 4*xp)*Log[xp]^2 + Log[1 - xp]*(11 - 8*xp + 
           (6 - 12*xp)*Log[xp])) - (4*(-1 + 2*xp)*(-1 + 3*zp + zp^2)*
         Log[1 - zp])/zp + (-4 + 8*xp)*Log[zp]) + 
     Log[1 - zp]*((6 - 40*zp + 59*zp^2 - 28*zp^3 + 3*zp^4 - 
         2*xp^3*(6 - 22*zp + 3*zp^2) + xp^2*(30 - 136*zp + 87*zp^2 - 
           12*zp^3) - 2*xp*(12 - 66*zp + 72*zp^2 - 25*zp^3 + 3*zp^4))/
        (zp*(-1 + xp + zp)^2) + ((8 + 8*xp*(-2 + zp) - 8*xp^2*(-1 + zp) - 
          4*zp)*Log[zp])/((-1 + zp)*zp)) + Log[1 - xp]*
      (-16 + 8*xp^2 + xp*(20 - 12/zp - 6*zp) + 6/zp + 3*zp + 
       ((-8*xp^2 - 12*(1 - zp + zp^2) + 8*xp*(3 - 2*zp + zp^2 + zp^3))*
         Log[xp])/((-1 + zp)*zp) + (4*(2*xp^2 + (1 + zp)^2 - 2*xp*(1 + zp)^2)*
         Log[1 - zp])/zp + (4*(-1 + zp - 2*xp^2*zp - 2*zp^2 + 
          xp*(2 - 2*zp + 4*zp^2))*Log[zp])/((-1 + zp)*zp)) - 
     (4*(-2 + 3*zp - 3*zp^2 + xp^7*(-2 + 4*zp) - 
        2*xp^6*(7 - 23*zp + 23*zp^2) + 7*xp^5*(-6 + 25*zp - 39*zp^2 + 
          26*zp^3) + xp*(-14 + 45*zp - 51*zp^2 + 34*zp^3) - 
        5*xp^4*(14 - 65*zp + 121*zp^2 - 112*zp^3 + 56*zp^4) - 
        2*xp^2*(21 - 89*zp + 146*zp^2 - 114*zp^3 + 57*zp^4) + 
        2*xp^3*(-35 + 164*zp - 311*zp^2 + 304*zp^3 - 145*zp^4 + 58*zp^5))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     (4*(-2 + 3*zp - 3*zp^2 + xp^7*(-2 + 4*zp) - 
        2*xp^6*(7 - 23*zp + 23*zp^2) + 7*xp^5*(-6 + 25*zp - 39*zp^2 + 
          26*zp^3) + xp*(-14 + 45*zp - 51*zp^2 + 34*zp^3) - 
        5*xp^4*(14 - 65*zp + 121*zp^2 - 112*zp^3 + 56*zp^4) - 
        2*xp^2*(21 - 89*zp + 146*zp^2 - 114*zp^3 + 57*zp^4) + 
        2*xp^3*(-35 + 164*zp - 311*zp^2 + 304*zp^3 - 145*zp^4 + 58*zp^5))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     Log[2]*((8*(-2 + 3*zp - 3*zp^2 + xp^7*(-2 + 4*zp) - 
          2*xp^6*(7 - 23*zp + 23*zp^2) + 7*xp^5*(-6 + 25*zp - 39*zp^2 + 
            26*zp^3) + xp*(-14 + 45*zp - 51*zp^2 + 34*zp^3) - 
          5*xp^4*(14 - 65*zp + 121*zp^2 - 112*zp^3 + 56*zp^4) - 
          2*xp^2*(21 - 89*zp + 146*zp^2 - 114*zp^3 + 57*zp^4) + 
          2*xp^3*(-35 + 164*zp - 311*zp^2 + 304*zp^3 - 145*zp^4 + 58*zp^5))*
         Log[xp])/((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
       (4*(-2 + 3*zp - 3*zp^2 + xp^7*(-2 + 4*zp) - 
          2*xp^6*(7 - 23*zp + 23*zp^2) + 7*xp^5*(-6 + 25*zp - 39*zp^2 + 
            26*zp^3) + xp*(-14 + 45*zp - 51*zp^2 + 34*zp^3) - 
          5*xp^4*(14 - 65*zp + 121*zp^2 - 112*zp^3 + 56*zp^4) - 
          2*xp^2*(21 - 89*zp + 146*zp^2 - 114*zp^3 + 57*zp^4) + 
          2*xp^3*(-35 + 164*zp - 311*zp^2 + 304*zp^3 - 145*zp^4 + 58*zp^5))*
         Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
       (4*(-2 + 3*zp - 3*zp^2 + xp^7*(-2 + 4*zp) - 
          2*xp^6*(7 - 23*zp + 23*zp^2) + 7*xp^5*(-6 + 25*zp - 39*zp^2 + 
            26*zp^3) + xp*(-14 + 45*zp - 51*zp^2 + 34*zp^3) - 
          5*xp^4*(14 - 65*zp + 121*zp^2 - 112*zp^3 + 56*zp^4) - 
          2*xp^2*(21 - 89*zp + 146*zp^2 - 114*zp^3 + 57*zp^4) + 
          2*xp^3*(-35 + 164*zp - 311*zp^2 + 304*zp^3 - 145*zp^4 + 58*zp^5))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp)) + 
     Log[xp]*(((3*xp^4)/(1 + xp^2 + xp*(2 - 4*zp))^2 - 
         (3*xp^5)/(1 + xp^2 + xp*(2 - 4*zp))^2 - 58/zp - 28*zp + 
         xp^3*(6/(1 + xp^2 + xp*(2 - 4*zp))^2 - 8/(-1 + xp + zp)^2) + 
         xp*(3 + 8/(xp - zp) - 80/(-1 + zp) + 84/zp - 4/(-1 + xp + zp)^2 + 
           24/(-1 + xp + zp) - 3/(1 + 2*xp + xp^2 - 4*xp*zp)^2 - 
           8/(1 + 2*xp + xp^2 - 4*xp*zp)) + 2*xp^2*(-8 + 24/(-1 + zp) - 
           24/zp + 8/(-xp + zp) + 6/(-1 + xp + zp)^2 - 8/(-1 + xp + zp) - 
           3/(1 + 2*xp + xp^2 - 4*xp*zp)^2 + (1 + 2*xp + xp^2 - 4*xp*zp)^
            (-1)) + 3*(17 + 16/(-1 + zp) - 4/(-1 + xp + zp) + 
           (1 + 2*xp + xp^2 - 4*xp*zp)^(-2) + 2/(1 + 2*xp + xp^2 - 4*xp*zp)))/
        2 + (8*(2 - 2*xp^2*(-1 + zp) - 2*zp + zp^2 + 2*xp*(2 - 2*zp + zp^2))*
         Log[1 + xp])/zp + (4*(-4 - 2*xp^2 + 5*zp - 5*zp^2 + 
          2*xp*(4 - 4*zp + 3*zp^2 + zp^3))*Log[1 - zp])/((-1 + zp)*zp) - 
       (2*(3 + 7*zp + 8*xp^2*zp - 2*zp^2 + 2*zp^3 - 
          2*xp*(11 - 9*zp + 8*zp^2))*Log[zp])/((-1 + zp)*zp) - 
       (4*(-2 + 3*zp - 3*zp^2 + xp^7*(-2 + 4*zp) - 
          2*xp^6*(7 - 23*zp + 23*zp^2) + 7*xp^5*(-6 + 25*zp - 39*zp^2 + 
            26*zp^3) + xp*(-14 + 45*zp - 51*zp^2 + 34*zp^3) - 
          5*xp^4*(14 - 65*zp + 121*zp^2 - 112*zp^3 + 56*zp^4) - 
          2*xp^2*(21 - 89*zp + 146*zp^2 - 114*zp^3 + 57*zp^4) + 
          2*xp^3*(-35 + 164*zp - 311*zp^2 + 304*zp^3 - 145*zp^4 + 58*zp^5))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
       (4*(-2 + 3*zp - 3*zp^2 + xp^7*(-2 + 4*zp) - 
          2*xp^6*(7 - 23*zp + 23*zp^2) + 7*xp^5*(-6 + 25*zp - 39*zp^2 + 
            26*zp^3) + xp*(-14 + 45*zp - 51*zp^2 + 34*zp^3) - 
          5*xp^4*(14 - 65*zp + 121*zp^2 - 112*zp^3 + 56*zp^4) - 
          2*xp^2*(21 - 89*zp + 146*zp^2 - 114*zp^3 + 57*zp^4) + 
          2*xp^3*(-35 + 164*zp - 311*zp^2 + 304*zp^3 - 145*zp^4 + 58*zp^5))*
         Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp)) + 
     Delz*((-5*(-7 + 9*xp))/2 + (-13 + 16*xp)*zeta2 + (-22 + 44*xp)*zeta3 + 
       (3 - 4*xp)*Li[2, 1 - xp] + (12 - 24*xp)*Li[3, 1 - xp] + 
       (5*(-1 + 2*xp)*Log[1 - xp]^3)/3 + ((38 + xp)/2 + (-6 + 12*xp)*zeta2 + 
         (-6 + 12*xp)*Li[2, 1 - xp])*Log[xp] + (37/4 - 6*xp)*Log[xp]^2 + 
       ((1 - 2*xp)*Log[xp]^3)/6 + Log[1 - xp]^2*(21/2 - 12*xp + 
         (4 - 8*xp)*Log[xp]) + Log[1 - xp]*(-14 + 4*xp + (8 - 16*xp)*zeta2 + 
         (-4 + 8*xp)*Li[2, 1 - xp] + (-18 + 20*xp)*Log[xp] + 
         (-4 + 8*xp)*Log[xp]^2) + (-10 + 20*xp)*S12[1 - xp]) + 
     Theta[1 - xp - zp]*(((-8 + 8*xp^2*(-1 + zp) + 8*zp - 4*zp^2 + 
          8*xp*(2 - 2*zp + zp^2))*Li[2, -(zp/(1 - xp - zp))])/
        ((-1 + zp)*zp) + (4*(2 - 2*xp^2*(-1 + zp) - 2*zp + zp^2 - 
          2*xp*(2 - 2*zp + zp^2))*Li[2, -((xp*zp)/(1 - xp - zp))])/
        ((-1 + zp)*zp) - (8*(-2 + 2*xp^2*(-1 + zp) + 2*zp - zp^2 + 
          2*xp*(2 - 2*zp + zp^2))*Log[1 - xp]*Log[xp])/((-1 + zp)*zp) + 
       (6*(-2 + 2*xp^2*(-1 + zp) + 2*zp - zp^2 + 2*xp*(2 - 2*zp + zp^2))*
         Log[xp]^2)/((-1 + zp)*zp) + Log[xp]*
        ((-4*(4 - 6*xp^2*(-1 + zp) - 3*zp + zp^2 + xp*(-8 + 6*zp)))/
          ((-1 + zp)*zp) - (8*(-2 + 2*xp^2*(-1 + zp) + 2*zp - zp^2 + 
            2*xp*(2 - 2*zp + zp^2))*Log[1 - zp])/((-1 + zp)*zp) + 
         ((-8 + 8*xp^2*(-1 + zp) + 8*zp - 4*zp^2 + 8*xp*(2 - 2*zp + zp^2))*
           Log[1 - xp - zp])/((-1 + zp)*zp) + 
         (4*(2 - 2*xp^2*(-1 + zp) - 2*zp + zp^2 - 2*xp*(2 - 2*zp + zp^2))*
           Log[zp])/((-1 + zp)*zp)) + 
       ((8*(1 + 2*zp + 7*xp^2*zp - xp*(1 + 8*zp)))/((-1 + zp)*zp) - 
         (8*zeta2*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2)))/((-1 + zp)*zp) - 
         (4*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
           Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))])/((-1 + zp)*zp) + 
         (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[1 - xp]^2)/
          ((-1 + zp)*zp) + (4*(2 + zp + 6*xp^2*zp + zp^2 - 2*xp*(1 + 3*zp))*
           Log[xp - zp])/((-1 + zp)*zp) + 
         ((-8*(2 + zp + 6*xp^2*zp + zp^2 - 2*xp*(1 + 3*zp)))/((-1 + zp)*zp) - 
           (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[xp - zp])/
            ((-1 + zp)*zp))*Log[zp] + (8*(1 + 2*xp^2*zp + zp^2 - 
            2*xp*(1 + zp^2))*Log[zp]^2)/((-1 + zp)*zp) + 
         Log[xp]*((4*(2 + zp + 6*xp^2*zp + zp^2 - 2*xp*(1 + 3*zp)))/
            ((-1 + zp)*zp) - (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
             Log[1 - zp])/((-1 + zp)*zp) + (8*(1 + 2*xp^2*zp + zp^2 - 
              2*xp*(1 + zp^2))*Log[xp - zp])/((-1 + zp)*zp) - 
           (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[zp])/
            ((-1 + zp)*zp)) + Log[1 - zp]*
          ((-4*(2 + zp + 6*xp^2*zp + zp^2 - 2*xp*(1 + 3*zp)))/
            ((-1 + zp)*zp) + (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
             Log[zp])/((-1 + zp)*zp)) + Log[1 - xp]*
          ((-8*(2 + zp + 6*xp^2*zp + zp^2 - 2*xp*(1 + 3*zp)))/
            ((-1 + zp)*zp) - (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
             Log[xp])/((-1 + zp)*zp) + (8*(1 + 2*xp^2*zp + zp^2 - 
              2*xp*(1 + zp^2))*Log[1 - zp])/((-1 + zp)*zp) - 
           (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[xp - zp])/
            ((-1 + zp)*zp) + (16*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
             Log[zp])/((-1 + zp)*zp)))*Theta[xp - zp]) + 
     ((-8*zeta2*(1 + zp + 4*xp^2*zp + zp^2 - 2*xp*(1 + zp + zp^2)))/
        ((-1 + zp)*zp) + (4*(1 + zp + 4*xp^2*zp + zp^2 - 
          2*xp*(1 + zp + zp^2))*Li[2, xp/zp])/((-1 + zp)*zp) - 
       (4*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
         Li[2, -(-xp + zp)^(-1) + zp/(-xp + zp)])/((-1 + zp)*zp) + 
       (4*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
         Li[2, -(xp/(-xp + zp)) + (xp*zp)/(-xp + zp)])/((-1 + zp)*zp) + 
       (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[1 - xp]*Log[xp])/
        ((-1 + zp)*zp) - (2*(4 + zp + 10*xp^2*zp + 4*zp^2 - 
          2*xp*(4 + zp + 4*zp^2))*Log[xp]^2)/((-1 + zp)*zp) + 
       (2*(1 + zp + 4*xp^2*zp + zp^2 - 2*xp*(1 + zp + zp^2))*Log[zp]^2)/
        ((-1 + zp)*zp) - (4*(1 + zp + 4*xp^2*zp + zp^2 - 
          2*xp*(1 + zp + zp^2))*Log[zp]*Log[-xp + zp])/((-1 + zp)*zp) + 
       Log[xp]*((-4*(2 + zp + 6*xp^2*zp + zp^2 - 2*xp*(1 + 3*zp)))/
          ((-1 + zp)*zp) + (4*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
           Log[1 - zp])/((-1 + zp)*zp) + 
         (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[zp])/
          ((-1 + zp)*zp) + ((4 - 8*xp + 8*xp^2)*Log[-xp + zp])/(-1 + zp)))*
      Theta[-xp + zp] + 
     (((-8 + 8*xp^2*(-1 + zp) + 8*zp - 4*zp^2 + 8*xp*(2 - 2*zp + zp^2))*
         Li[2, xp^(-1) + zp^(-1) - 1/(xp*zp)])/((-1 + zp)*zp) + 
       (4*(2 - 2*xp^2*(-1 + zp) - 2*zp + zp^2 - 2*xp*(2 - 2*zp + zp^2))*
         Li[2, 1 - zp^(-1) + xp/zp])/((-1 + zp)*zp) - 
       (8*(-2 + 2*xp^2*(-1 + zp) + 2*zp - zp^2 + 2*xp*(2 - 2*zp + zp^2))*
         Log[1 - xp]*Log[xp])/((-1 + zp)*zp) + 
       (8*(-2 + 2*xp^2*(-1 + zp) + 2*zp - zp^2 + 2*xp*(2 - 2*zp + zp^2))*
         Log[xp]^2)/((-1 + zp)*zp) + Log[xp]*
        ((-4*(4 - 6*xp^2*(-1 + zp) - 3*zp + zp^2 + xp*(-8 + 6*zp)))/
          ((-1 + zp)*zp) - (8*(-2 + 2*xp^2*(-1 + zp) + 2*zp - zp^2 + 
            2*xp*(2 - 2*zp + zp^2))*Log[1 - zp])/((-1 + zp)*zp)))*
      Theta[-1 + xp + zp] + Theta[xp - zp]*
      ((-8*(1 + 2*zp + 7*xp^2*zp - xp*(1 + 8*zp)))/((-1 + zp)*zp) + 
       (8*zeta2*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2)))/((-1 + zp)*zp) - 
       (4*(1 + zp + 4*xp^2*zp + zp^2 - 2*xp*(1 + zp + zp^2))*Li[2, zp/xp])/
        ((-1 + zp)*zp) + (4*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
         Li[2, xp/(1 - zp) - zp/(1 - zp)])/((-1 + zp)*zp) - 
       (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[1 - xp]^2)/
        ((-1 + zp)*zp) - (4*(3 + zp + 8*xp^2*zp + 3*zp^2 - 
          2*xp*(3 + zp + 3*zp^2))*Log[xp]^2)/((-1 + zp)*zp) - 
       (4*(2 + zp + 6*xp^2*zp + zp^2 - 2*xp*(1 + 3*zp))*Log[xp - zp])/
        ((-1 + zp)*zp) + ((8*(2 + zp + 6*xp^2*zp + zp^2 - 2*xp*(1 + 3*zp)))/
          ((-1 + zp)*zp) - (4*(-1 + 2*xp)*(1 - zp + zp^2)*Log[xp - zp])/
          ((-1 + zp)*zp))*Log[zp] - 
       (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[zp]^2)/
        ((-1 + zp)*zp) + Log[1 - xp]*
        ((8*(2 + zp + 6*xp^2*zp + zp^2 - 2*xp*(1 + 3*zp)))/((-1 + zp)*zp) + 
         (16*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[xp])/
          ((-1 + zp)*zp) - (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
           Log[1 - zp])/((-1 + zp)*zp) + 
         (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[xp - zp])/
          ((-1 + zp)*zp) - (16*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
           Log[zp])/((-1 + zp)*zp)) + Log[1 - zp]*
        ((4*(2 + zp + 6*xp^2*zp + zp^2 - 2*xp*(1 + 3*zp)))/((-1 + zp)*zp) - 
         (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[zp])/
          ((-1 + zp)*zp)) + Log[xp]*
        ((-8*(2 + zp + 6*xp^2*zp + zp^2 - 2*xp*(1 + 3*zp)))/((-1 + zp)*zp) + 
         (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[1 - zp])/
          ((-1 + zp)*zp) + (4*(-1 + 2*xp)*(1 - zp + zp^2)*Log[xp - zp])/
          ((-1 + zp)*zp) + (4*(5 + zp + 12*xp^2*zp + 5*zp^2 - 
            2*xp*(5 + zp + 5*zp^2))*Log[zp])/((-1 + zp)*zp)) + 
       ((8*(1 + 2*zp + 7*xp^2*zp - xp*(1 + 8*zp)))/((-1 + zp)*zp) - 
         (8*zeta2*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2)))/((-1 + zp)*zp) - 
         (4*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
           Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))])/((-1 + zp)*zp) + 
         (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[1 - xp]^2)/
          ((-1 + zp)*zp) + (4*(2 + zp + 6*xp^2*zp + zp^2 - 2*xp*(1 + 3*zp))*
           Log[xp - zp])/((-1 + zp)*zp) + 
         ((-8*(2 + zp + 6*xp^2*zp + zp^2 - 2*xp*(1 + 3*zp)))/((-1 + zp)*zp) - 
           (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[xp - zp])/
            ((-1 + zp)*zp))*Log[zp] + (8*(1 + 2*xp^2*zp + zp^2 - 
            2*xp*(1 + zp^2))*Log[zp]^2)/((-1 + zp)*zp) + 
         Log[xp]*((4*(2 + zp + 6*xp^2*zp + zp^2 - 2*xp*(1 + 3*zp)))/
            ((-1 + zp)*zp) - (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
             Log[1 - zp])/((-1 + zp)*zp) + (8*(1 + 2*xp^2*zp + zp^2 - 
              2*xp*(1 + zp^2))*Log[xp - zp])/((-1 + zp)*zp) - 
           (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[zp])/
            ((-1 + zp)*zp)) + Log[1 - zp]*
          ((-4*(2 + zp + 6*xp^2*zp + zp^2 - 2*xp*(1 + 3*zp)))/
            ((-1 + zp)*zp) + (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
             Log[zp])/((-1 + zp)*zp)) + Log[1 - xp]*
          ((-8*(2 + zp + 6*xp^2*zp + zp^2 - 2*xp*(1 + 3*zp)))/
            ((-1 + zp)*zp) - (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
             Log[xp])/((-1 + zp)*zp) + (8*(1 + 2*xp^2*zp + zp^2 - 
              2*xp*(1 + zp^2))*Log[1 - zp])/((-1 + zp)*zp) - 
           (8*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*Log[xp - zp])/
            ((-1 + zp)*zp) + (16*(1 + 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
             Log[zp])/((-1 + zp)*zp)))*Theta[-1 + xp + zp])), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((2)\)], \
\({1,gg,MS}\)]\)" -> (-8*CA*(-9 + 11*xp)*(-1 + zp))/zp + 
   (8*CA*zeta2*(1 + zp^2 + 2*xp^2*zp^2 + 2*xp*(zp + zp^3)))/
    (zp*(-1 + zp^2)) - (4*CA*(zp + 5*xp^2*zp + 5*xp*(1 + zp^2))*
     InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/(Sqrt[xp]*zp^(3/2)) + 
   (4*CA*(zp + 5*xp^2*zp + 5*xp*(1 + zp^2))*InvTanInt[Sqrt[zp]/Sqrt[xp]])/
    (Sqrt[xp]*zp^(3/2)) + (4*CA*(zp + 5*xp^2*zp + 5*xp*(1 + zp^2))*
     InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/(Sqrt[xp]*zp^(3/2)) - 
   (4*CA*(zp + 5*xp^2*zp + 5*xp*(1 + zp^2))*InvTanInt[Sqrt[xp]*Sqrt[zp]])/
    (Sqrt[xp]*zp^(3/2)) + (8*CA*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*
     Li[2, 1 - xp])/(zp*(1 + zp)) + 
   (8*CA*(1 + 2*xp^2*zp + zp^2 + 2*xp*(1 + zp^2))*Li[2, -xp])/
    ((-1 + zp)*zp) + (8*CA*(1 + zp^2 + 2*xp^2*zp^2 + 2*xp*(zp + zp^3))*
     Li[2, -(zp/xp)])/(zp*(-1 + zp^2)) - 
   (8*CA*(zp + 2*xp^2*zp + zp^3 + 2*xp*(1 + zp^2))*Li[2, -(xp*zp)])/
    (zp*(-1 + zp^2)) + (8*CA*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*
     Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
        (2 - 2*xp)])/(zp*(1 + zp)) - 
   (8*CA*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*
     Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(zp*(1 + zp)) + 
   (16*CA*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*
     Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
        (2*xp)])/(zp*(1 + zp)) + 
   (4*CA*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*Log[2]^2)/(zp*(1 + zp)) + 
   (4*CA*(1 - 2*zp + 2*xp^2*(-2 + zp)*zp + zp^2 - 2*zp^3 + 
      2*xp*(-2 + zp - 2*zp^2 + zp^3))*Log[xp]^2)/(zp*(-1 + zp^2)) + 
   (4*CA*(1 + 2*xp^2 + zp^2 - 2*xp*(1 + zp^2))*Log[zp]^2)/(-1 + zp^2) + 
   Log[zp]*((28*CA*(-1 + xp)*(1 + zp))/zp - 
     (4*CA*(zp + 5*xp^2*zp + 5*xp*(1 + zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
      (Sqrt[xp]*zp^(3/2)) + (4*CA*(zp + 5*xp^2*zp + 5*xp*(1 + zp^2))*
       ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*zp^(3/2)) + 
     (8*CA*(1 + zp^2 + 2*xp^2*zp^2 + 2*xp*(zp + zp^3))*Log[1 + zp/xp])/
      (zp*(-1 + zp^2)) - (8*CA*(zp + 2*xp^2*zp + zp^3 + 2*xp*(1 + zp^2))*
       Log[1 + xp*zp])/(zp*(-1 + zp^2))) + 
   (4*CA*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(zp*(1 + zp)) + 
   (4*CA*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*
     Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(zp*(1 + zp)) + 
   Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
    ((8*CA*(-1 + 2*xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/zp - 
     (8*CA*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp))) + 
   Log[2]*((8*CA*(-1 + 2*xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/zp + 
     (8*CA*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*Log[xp])/(zp*(1 + zp)) - 
     (8*CA*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp))) - 
   (8*CA*(-1 + 2*xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*
     Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/zp + 
   (4*CA*(1 - 2*xp^2*zp + zp^2 - 2*xp*(1 + zp^2))*
     Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(zp*(1 + zp)) + 
   Log[xp]*((4*CA*(16*xp^2*zp + 2*(-1 + zp)*(1 - zp + 
          Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
        xp*(4 + 4*zp^2 - 9*Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
          zp*(-16 + 9*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]))))/
      (zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
     (4*CA*(zp + 5*xp^2*zp + 5*xp*(1 + zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
      (Sqrt[xp]*zp^(3/2)) + (4*CA*(zp + 5*xp^2*zp + 5*xp*(1 + zp^2))*
       ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*zp^(3/2)) + 
     (8*CA*(1 + 2*xp^2*zp + zp^2 + 2*xp*(1 + zp^2))*Log[1 + xp])/
      ((-1 + zp)*zp) + (8*CA*(1 + 2*zp + 2*xp^2*zp - zp^2 + 
        xp*(4 + 2*zp - 2*zp^3))*Log[zp])/(zp*(-1 + zp^2)) - 
     (8*CA*(1 + zp^2 + 2*xp^2*zp^2 + 2*xp*(zp + zp^3))*Log[1 + zp/xp])/
      (zp*(-1 + zp^2)) - (8*CA*(zp + 2*xp^2*zp + zp^3 + 2*xp*(1 + zp^2))*
       Log[1 + xp*zp])/(zp*(-1 + zp^2)) + 
     (8*CA*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp)) - 
     (8*CA*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp)) - 
     (8*CA*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp))) + 
   Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
    ((-8*CA*(-1 + 2*xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/zp + 
     (8*CA*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp))) + 
   Log[1 - xp]*((-8*CA*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp)) + 
     (8*CA*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp))) + 
   CF*(-14 + xp*(40 - 12/zp - 44*zp) - 13/zp + 43*zp - 
     (8*zeta2*(1 + zp^2 + 2*zp^4 - 2*xp^2*zp*(-1 - 2*zp + zp^2) + 
        2*xp*(-1 + 2*zp + zp^2 + 2*zp^3)))/(zp*(-1 + zp^2)) - 
     32*Sqrt[xp]*Sqrt[zp]*InvTanInt[-(Sqrt[zp]/Sqrt[xp])] + 
     32*Sqrt[xp]*Sqrt[zp]*InvTanInt[Sqrt[zp]/Sqrt[xp]] + 
     32*Sqrt[xp]*Sqrt[zp]*InvTanInt[-(Sqrt[xp]*Sqrt[zp])] - 
     32*Sqrt[xp]*Sqrt[zp]*InvTanInt[Sqrt[xp]*Sqrt[zp]] + 
     (4*(1 - zp + 4*xp^2*(-1 + zp)*zp + 2*zp^2 - 4*zp^3 + 
        2*xp*(-1 + zp - 4*zp^2 + 2*zp^3))*Li[2, 1 - xp])/(zp*(1 + zp)) - 
     (16*(1 + 2*xp^2*zp + zp^2 + 2*xp*(1 + zp^2))*Li[2, -xp])/(-1 + zp) + 
     (16 - 32*xp)*Li[2, 1 - zp] - 
     (16*(zp + 2*xp^2*zp + zp^3 + 2*xp*(1 + zp^2))*Li[2, -(zp/xp)])/
      (-1 + zp^2) + (16*(1 + zp^2 + 2*xp^2*zp^2 + 2*xp*(zp + zp^3))*
       Li[2, -(xp*zp)])/(-1 + zp^2) - 
     (16*(-1 - 2*xp*(-1 + zp) + zp + 2*xp^2*zp)*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(zp*(1 + zp)) - 
     (16*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*zp*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(1 + zp) + 
     (16*(-1 + zp)*(-1 + 2*xp^2*zp - zp^2 + 2*xp*(1 + zp^2))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/(zp*(1 + zp)) - (8*(-1 - 2*xp*(-1 + zp) + zp + 2*xp^2*zp)*
       Log[2]^2)/(zp*(1 + zp)) + (4*(-1 + 2*xp)*(2 - 2*zp + zp^2)*
       Log[Q2/muF2]^2)/zp + 4*(-2 - 4*xp^2 - 2*xp*(-2 + zp) + zp)*
      Log[1 - xp]^2 + (8*(1 - 2*zp + 3*zp^2 + 4*xp*zp*(1 - zp + zp^2) + 
        xp^2*(1 - 2*zp + 3*zp^2))*Log[xp]^2)/(-1 + zp^2) + 
     (4*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - 
     (4*(4 + 2*zp - zp^2 + 2*zp^3 + 4*xp^2*zp^3 - 3*zp^4 + 
        2*xp*(-4 - 2*zp + zp^2 - 2*zp^3 + 3*zp^4))*Log[zp]^2)/
      (zp*(-1 + zp^2)) + Log[1 - zp]*(-44 + 50/zp - 6*zp + 
       xp*(64 - 72/zp + 12*zp) + (16 - 32*xp)*Log[zp]) + 
     Log[Q2/muF2]*(-44 + 50/zp - 6*zp + xp*(64 - 72/zp + 12*zp) + 
       (8*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - xp])/zp - 
       (4*(-3 + 2*zp + xp*(6 - 4*zp + 4*zp^2))*Log[xp])/zp + 
       (8*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (16 - 32*xp)*Log[zp]) + Log[zp]*
      (2*(-6 + (33 - 52*xp)/zp + (9 - 10*xp)*zp) - 32*Sqrt[xp]*Sqrt[zp]*
        ArcTan[Sqrt[zp]/Sqrt[xp]] + 32*Sqrt[xp]*Sqrt[zp]*
        ArcTan[Sqrt[xp]*Sqrt[zp]] - (16*(zp + 2*xp^2*zp + zp^3 + 
          2*xp*(1 + zp^2))*Log[1 + zp/xp])/(-1 + zp^2) + 
       (16*(1 + zp^2 + 2*xp^2*zp^2 + 2*xp*(zp + zp^3))*Log[1 + xp*zp])/
        (-1 + zp^2)) + (8*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*zp*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(1 + zp) + 
     (8*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*zp*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(1 + zp) + 
     Log[2]*((-16*(-(-1 + zp)^2 + 2*xp*(-1 + zp)^2 + 2*xp^2*zp)*Log[1 - xp])/
        zp + (16*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*zp*Log[xp])/(1 + zp) + 
       (16*(-(-1 + zp)^2 + 2*xp*(-1 + zp)^2 + 2*xp^2*zp)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/zp - 
       (16*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*zp*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp)) + 
     (16*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*zp*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp) + 
     (8*(-1 - 2*xp*(-1 + zp) + zp + 2*xp^2*zp)*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      (zp*(1 + zp)) + Log[xp]*((4*(-11 - 16*xp*(-1 + zp) + 6*zp + 7*zp^2))/
        zp + 32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]] + 
       32*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]] - 
       (16*(1 + 2*xp^2*zp + zp^2 + 2*xp*(1 + zp^2))*Log[1 + xp])/(-1 + zp) - 
       (4*(-3 + 2*zp + xp*(6 - 4*zp + 4*zp^2))*Log[1 - zp])/zp - 
       (4*(-1 - 2*zp - zp^2 + 10*zp^3 + 8*xp^2*zp^3 + 2*zp^4 + 
          xp*(2 + 4*zp + 6*zp^2 - 4*zp^3 + 8*zp^4))*Log[zp])/
        (zp*(-1 + zp^2)) + (16*(zp + 2*xp^2*zp + zp^3 + 2*xp*(1 + zp^2))*
         Log[1 + zp/xp])/(-1 + zp^2) + 
       (16*(1 + zp^2 + 2*xp^2*zp^2 + 2*xp*(zp + zp^3))*Log[1 + xp*zp])/
        (-1 + zp^2) + (16*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*zp*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp) - 
       (16*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*zp*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp) - 
       (16*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*zp*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp)) + 
     Log[1 - xp]*(-44 + 50/zp - 6*zp + xp*(64 - 72/zp + 12*zp) - 
       (4*(-3 + 2*zp + xp*(6 - 4*zp + 4*zp^2))*Log[xp])/zp + 
       (8*(-1 + 2*xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp + 
       (16 - 32*xp)*Log[zp] + (16*(-1 - 2*xp*(-1 + zp) + zp + 2*xp^2*zp)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp)) + 
       (16*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*zp*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp)) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-16*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*zp*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp) - 
       (16*(-(-1 + zp)^2 + 2*xp*(-1 + zp)^2 + 2*xp^2*zp)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/zp)), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((2)\)], \
\({1,q\!\(\*OverscriptBox[\(q\), \(_\)]\),MS}\)]\)" -> 
  Delz*(-ZqqS2xp - ZqQV2xp) + CA*CF*(xp*(44 - 14/zp - 6*zp) + 
     8*(-6 + 2/zp + zp) + (4*zeta2*(1 + zp - 3*zp^2 + zp^3 + 
        2*xp^3*(-1 + zp^2) + 2*xp^2*(zp + zp^3) + 
        xp*(-1 - zp - 5*zp^2 + 3*zp^3)))/((-1 + xp)*(1 + xp)*(-1 + zp)*
       (1 + zp)) + ((-4 + 8*zp + 8*zp^2 + 8*xp*(-1 + zp)*zp^2 - 4*zp^3 + 
        4*xp^2*(-1 + zp + 2*zp^2))*Li[2, 1 - xp])/((-1 + xp)*zp*(1 + zp)) + 
     (16*(-1 + xp^2*(-1 + zp) + zp + xp*(-1 + 2*zp))*Li[2, -xp])/
      ((1 + xp)*(-1 + zp)) + (8*(1 + zp^2)*Li[2, -zp])/((-1 + xp)*(1 + zp)) + 
     (16*xp*zp^2*(-1 + xp*zp)*Li[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*(-1 + zp)*
       (1 + zp)) + (16*xp*zp^2*(-xp + zp)*Li[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     ((4 + 4*(-1 + 4*xp)*zp^2)*Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*(1 + zp)) + 
     ((-4 + (4 - 16*xp)*zp^2)*Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - 
         zp/(2 - 2*xp) + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/
      ((-1 + xp)*(1 + zp)) + ((8 + 8*(-1 + 4*xp)*zp^2)*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/((-1 + xp)*(1 + zp)) + ((2 + (-2 + 8*xp)*zp^2)*Log[2]^2)/
      ((-1 + xp)*(1 + zp)) + ((-2*(1 + xp))/zp + (8 + 4/(-1 + xp))*zp + 
       4*(-3 + (1 - zp)^(-1) + 1/((1 + xp)*(-1 + zp)) + 3/(1 + zp) + 
         3/((-1 + xp)*(1 + zp)) + (zp - xp*zp)^(-1)))*Log[xp]^2 + 
     Dzp[0]*(8 - 8*xp - (4*(1 + xp^2)*zeta2)/(1 + xp) - 
       (8*(1 + xp^2)*Li[2, -xp])/(1 + xp) + (2*(1 + xp^2)*Log[xp]^2)/
        (1 + xp) + Log[xp]*(4*(1 + xp) - (8*(1 + xp^2)*Log[1 + xp])/
          (1 + xp))) - (2*(1 + (1 + 2*xp)*zp^2)*Log[zp]^2)/
      ((-1 + xp)*(1 + zp)) + Dxp[0]*(8*(-1 + zp) + (4*zeta2*(1 + zp^2))/
        (1 + zp) + (8*(1 + zp^2)*Li[2, -zp])/(1 + zp) - 
       (2*(1 + zp^2)*Log[zp]^2)/(1 + zp) + 
       Log[zp]*(-4*(1 + zp) + (8*(1 + zp^2)*Log[1 + zp])/(1 + zp))) + 
     Log[Q2/muF2]*(Delz*(8 - 8*xp - (4*(1 + xp^2)*zeta2)/(1 + xp) - 
         (8*(1 + xp^2)*Li[2, -xp])/(1 + xp) + (2*(1 + xp^2)*Log[xp]^2)/
          (1 + xp) + Log[xp]*(4*(1 + xp) - (8*(1 + xp^2)*Log[1 + xp])/
            (1 + xp))) + Delx*(8*(-1 + zp) + (4*zeta2*(1 + zp^2))/(1 + zp) + 
         (8*(1 + zp^2)*Li[2, -zp])/(1 + zp) - (2*(1 + zp^2)*Log[zp]^2)/
          (1 + zp) + Log[zp]*(-4*(1 + zp) + (8*(1 + zp^2)*Log[1 + zp])/
            (1 + zp)))) + Log[zp]*
      ((4*(-1 + xp*(4 - 6*zp) + 3*zp - zp^2 + xp^2*(-2 + 3*zp)))/
        ((-1 + xp)*(-1 + zp)) + (8*(1 + zp^2)*Log[1 + zp])/
        ((-1 + xp)*(1 + zp)) + (16*xp*zp^2*(-1 + xp*zp)*Log[1 + zp/xp])/
        ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
       (16*xp*zp^2*(-xp + zp)*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*
         (1 + zp))) + ((2 + (-2 + 8*xp)*zp^2)*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) + ((2 + (-2 + 8*xp)*zp^2)*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) + Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((4*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       ((-4 + (4 - 16*xp)*zp^2)*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*(1 + zp))) + 
     Log[2]*((4*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       ((4 + 4*(-1 + 4*xp)*zp^2)*Log[xp])/((-1 + xp)*(1 + zp)) + 
       ((-4 + (4 - 16*xp)*zp^2)*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*(1 + zp))) - 
     (4*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*Log[1 - 2*xp - zp + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
     ((-2 + (2 - 8*xp)*zp^2)*Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + 
            zp^2]]^2)/((-1 + xp)*(1 + zp)) + 
     Log[xp]*((2*(5 + xp^2*(-2 + 8*zp) - (2*zp^3)/Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2] - (8*xp*zp^2)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
          zp*(-12 - 2/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
          zp^2*(1 + 4/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])))/(zp - xp*zp) + 
       (16*(-1 + xp^2*(-1 + zp) + zp + xp*(-1 + 2*zp))*Log[1 + xp])/
        ((1 + xp)*(-1 + zp)) - (4*(-(zp^2*(1 + zp)) + xp*zp^2*(1 + 5*zp) + 
          xp^3*(-1 + zp + 2*zp^2) + xp^2*(-1 + zp - 4*zp^2 - 2*zp^3))*
         Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
       (16*xp*zp^2*(-1 + xp*zp)*Log[1 + zp/xp])/((-1 + xp)*(1 + xp)*(-1 + zp)*
         (1 + zp)) + (16*xp*zp^2*(-xp + zp)*Log[1 + xp*zp])/
        ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
       ((4 + 4*(-1 + 4*xp)*zp^2)*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*(1 + zp)) + 
       ((-4 + (4 - 16*xp)*zp^2)*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*(1 + zp)) + 
       ((-4 + (4 - 16*xp)*zp^2)*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*(1 + zp))) + 
     Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-4*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       ((4 + 4*(-1 + 4*xp)*zp^2)*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*(1 + zp))) + 
     Log[1 - xp]*(((-4 + (4 - 16*xp)*zp^2)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp)) + ((4 + 4*(-1 + 4*xp)*zp^2)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp))) + Delz*(13*(-1 + xp) + 6*(1 + xp)*zeta2 + 
       4*(1 + xp)*Li[2, 1 - xp] + 12*(1 + xp)*Li[2, -xp] - 
       (8*(1 + xp^2)*Li[3, 1 - xp])/(1 + xp) + 
       (8*(1 + xp^2)*Li[3, 1/2 - xp/2])/(1 + xp) + 
       (8*(1 + xp^2)*Li[3, 1/2 + xp/2])/(1 + xp) - 
       (8*(1 + xp^2)*Li[3, (-2*xp)/(1 - xp)])/(1 + xp) - 
       (8*(1 + xp^2)*Li[3, (2*xp)/(1 + xp)])/(1 + xp) - 
       (8*(1 + xp^2)*Log[2]^3)/(3*(1 + xp)) + (4*(1 + xp^2)*Log[1 - xp]^3)/
        (3*(1 + xp)) - (4*(1 + xp^2)*Log[1 - xp]^2*Log[xp])/(1 + xp) - 
       ((1 + xp^2)*Log[xp]^3)/(1 + xp) + Log[1 - xp]*
        (8 - 8*xp + (4*(1 + xp^2)*zeta2)/(1 + xp) - (8*(1 + xp^2)*Li[2, -xp])/
          (1 + xp) + 4*(1 + xp)*Log[xp] + (2*(1 + xp^2)*Log[xp]^2)/
          (1 + xp)) - (16*(1 + xp^2)*zeta2*Log[1 + xp])/(1 + xp) + 
       (4*(1 + xp^2)*Log[1 + xp]^3)/(3*(1 + xp)) + 
       Log[2]^2*((4*(1 + xp^2)*Log[1 - xp])/(1 + xp) + 
         (4*(1 + xp^2)*Log[1 + xp])/(1 + xp)) + 
       Log[xp]^2*(-4 - 8*xp + (8*(1 + xp^2)*Log[1 + xp])/(1 + xp)) + 
       Log[2]*((8*(1 + xp^2)*zeta2)/(1 + xp) - (4*(1 + xp^2)*Log[1 - xp]^2)/
          (1 + xp) - (4*(1 + xp^2)*Log[1 + xp]^2)/(1 + xp)) + 
       Log[xp]*(-9 + 7*xp + (4*(1 + xp^2)*zeta2)/(1 + xp) + 
         (4*(1 + xp^2)*Li[2, 1 - xp])/(1 + xp) + (8*(1 + xp^2)*Li[2, -xp])/
          (1 + xp) + 12*(1 + xp)*Log[1 + xp] - (4*(1 + xp^2)*Log[1 + xp]^2)/
          (1 + xp)) + (4*(1 + xp^2)*S12[1 - xp])/(1 + xp)) + 
     Delx*(1 - zp + 2*zeta2*(1 + zp) + (4*zeta3*(1 + zp^2))/(1 + zp) - 
       4*(1 + zp)*Li[2, 1 - zp] + 4*(1 + zp)*Li[2, -zp] + 
       (8*(1 + zp^2)*Li[3, 1 - zp])/(1 + zp) - 
       (8*(1 + zp^2)*Li[3, 1/2 - zp/2])/(1 + zp) - 
       (8*(1 + zp^2)*Li[3, 1/2 + zp/2])/(1 + zp) + (4*(1 + zp^2)*Li[3, -zp])/
        (1 + zp) + (8*(1 + zp^2)*Li[3, (-2*zp)/(1 - zp)])/(1 + zp) + 
       (8*(1 + zp^2)*Li[3, (2*zp)/(1 + zp)])/(1 + zp) + 
       (8*(1 + zp^2)*Log[2]^3)/(3*(1 + zp)) - (4*(1 + zp^2)*Log[1 - zp]^3)/
        (3*(1 + zp)) + (4*(1 + zp^2)*Log[1 - zp]^2*Log[zp])/(1 + zp) - 
       (5*(1 + zp^2)*Log[zp]^3)/(3*(1 + zp)) + Log[1 - zp]*
        (8*(-1 + zp) - (4*zeta2*(1 + zp^2))/(1 + zp) + 
         (8*(1 + zp^2)*Li[2, -zp])/(1 + zp) - 4*(1 + zp)*Log[zp] - 
         (2*(1 + zp^2)*Log[zp]^2)/(1 + zp)) + 
       ((12*zeta2*(1 + zp^2))/(1 + zp) - (8*(1 + zp^2)*Li[2, -zp])/(1 + zp))*
        Log[1 + zp] - (4*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) + 
       Log[zp]*(-7 + zp + (4*zeta2*(1 + zp^2))/(1 + zp) - 
         (4*(1 + zp^2)*Li[2, 1 - zp])/(1 + zp) + (4*(1 + zp^2)*Li[2, -zp])/
          (1 + zp) + 4*(1 + zp)*Log[1 + zp]) + 
       Log[2]^2*((-4*(1 + zp^2)*Log[1 - zp])/(1 + zp) - 
         (4*(1 + zp^2)*Log[1 + zp])/(1 + zp)) + 
       Log[zp]^2*(-4*(1 + zp) + (6*(1 + zp^2)*Log[1 + zp])/(1 + zp)) + 
       Log[2]*((-8*zeta2*(1 + zp^2))/(1 + zp) + (4*(1 + zp^2)*Log[1 - zp]^2)/
          (1 + zp) + (4*(1 + zp^2)*Log[1 + zp]^2)/(1 + zp)) - 
       (4*(1 + zp^2)*S12[1 - zp])/(1 + zp) - (8*(1 + zp^2)*S12[-zp])/
        (1 + zp))) + 
   CF^2*((4*(-4*(2 - 6*zp + zp^2) + xp*(7 - 22*zp + 3*zp^2)))/zp - 
     (8*zeta2*(1 + zp - 3*zp^2 + zp^3 + 2*xp^3*(-1 + zp^2) + 
        2*xp^2*(zp + zp^3) + xp*(-1 - zp - 5*zp^2 + 3*zp^3)))/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (8*(-1 + 2*zp + 2*zp^2 + 2*xp*(-1 + zp)*zp^2 - zp^3 + 
        xp^2*(-1 + zp + 2*zp^2))*Li[2, 1 - xp])/((-1 + xp)*zp*(1 + zp)) - 
     (32*(-1 + xp^2*(-1 + zp) + zp + xp*(-1 + 2*zp))*Li[2, -xp])/
      ((1 + xp)*(-1 + zp)) - (16*(1 + zp^2)*Li[2, -zp])/
      ((-1 + xp)*(1 + zp)) - (32*xp*zp^2*(-1 + xp*zp)*Li[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (32*xp*(xp - zp)*zp^2*Li[2, -(xp*zp)])/((-1 + xp)*(1 + xp)*(-1 + zp)*
       (1 + zp)) + ((-8 + (8 - 32*xp)*zp^2)*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*(1 + zp)) + 
     ((8 + 8*(-1 + 4*xp)*zp^2)*Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - 
         zp/(2 - 2*xp) + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/
      ((-1 + xp)*(1 + zp)) - (16*(1 + (-1 + 4*xp)*zp^2)*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/((-1 + xp)*(1 + zp)) + ((-4 + (4 - 16*xp)*zp^2)*Log[2]^2)/
      ((-1 + xp)*(1 + zp)) + 4*(6 + 2/(-1 + zp) - 2/((1 + xp)*(-1 + zp)) + 
       (1 + xp)/zp + (-4 - 2/(-1 + xp))*zp - 6/(1 + zp) - 
       6/((-1 + xp)*(1 + zp)) - 2/(zp - xp*zp))*Log[xp]^2 + 
     Dzp[0]*(16*(-1 + xp) + (8*(1 + xp^2)*zeta2)/(1 + xp) + 
       (16*(1 + xp^2)*Li[2, -xp])/(1 + xp) - (4*(1 + xp^2)*Log[xp]^2)/
        (1 + xp) + Log[xp]*(-8*(1 + xp) + (16*(1 + xp^2)*Log[1 + xp])/
          (1 + xp))) + ((4 + (4 + 8*xp)*zp^2)*Log[zp]^2)/
      ((-1 + xp)*(1 + zp)) + Dxp[0]*(-16*(-1 + zp) - (8*zeta2*(1 + zp^2))/
        (1 + zp) - (16*(1 + zp^2)*Li[2, -zp])/(1 + zp) + 
       (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) + 
       Log[zp]*(8*(1 + zp) - (16*(1 + zp^2)*Log[1 + zp])/(1 + zp))) + 
     Log[Q2/muF2]*(Delz*(16*(-1 + xp) + (8*(1 + xp^2)*zeta2)/(1 + xp) + 
         (16*(1 + xp^2)*Li[2, -xp])/(1 + xp) - (4*(1 + xp^2)*Log[xp]^2)/
          (1 + xp) + Log[xp]*(-8*(1 + xp) + (16*(1 + xp^2)*Log[1 + xp])/
            (1 + xp))) + Delx*(-16*(-1 + zp) - (8*zeta2*(1 + zp^2))/
          (1 + zp) - (16*(1 + zp^2)*Li[2, -zp])/(1 + zp) + 
         (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) + Log[zp]*(8*(1 + zp) - 
           (16*(1 + zp^2)*Log[1 + zp])/(1 + zp)))) + 
     Log[zp]*((-8*(-1 + xp*(4 - 6*zp) + 3*zp - zp^2 + xp^2*(-2 + 3*zp)))/
        ((-1 + xp)*(-1 + zp)) - (16*(1 + zp^2)*Log[1 + zp])/
        ((-1 + xp)*(1 + zp)) - (32*xp*zp^2*(-1 + xp*zp)*Log[1 + zp/xp])/
        ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
       (32*xp*(xp - zp)*zp^2*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*
         (1 + zp))) + ((-4 + (4 - 16*xp)*zp^2)*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) + ((-4 + (4 - 16*xp)*zp^2)*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) + Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-8*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       ((8 + 8*(-1 + 4*xp)*zp^2)*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*(1 + zp))) + 
     Log[2]*((-8*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       ((-8 + (8 - 32*xp)*zp^2)*Log[xp])/((-1 + xp)*(1 + zp)) + 
       ((8 + 8*(-1 + 4*xp)*zp^2)*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*(1 + zp))) + 
     (8*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*Log[1 - 2*xp - zp + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
     ((4 + 4*(-1 + 4*xp)*zp^2)*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) + Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((8*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       ((-8 + (8 - 32*xp)*zp^2)*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*(1 + zp))) + 
     Log[1 - xp]*(((8 + 8*(-1 + 4*xp)*zp^2)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp)) + ((-8 + (8 - 32*xp)*zp^2)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp))) + 
     Log[xp]*((-4*(5 + xp^2*(-2 + 8*zp) - (2*zp^3)/
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2] - (8*xp*zp^2)/
           Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
          zp*(-12 - 2/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
          zp^2*(1 + 4/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])))/(zp - xp*zp) - 
       (32*(-1 + xp^2*(-1 + zp) + zp + xp*(-1 + 2*zp))*Log[1 + xp])/
        ((1 + xp)*(-1 + zp)) + (8*(-(zp^2*(1 + zp)) + xp*zp^2*(1 + 5*zp) + 
          xp^3*(-1 + zp + 2*zp^2) + xp^2*(-1 + zp - 4*zp^2 - 2*zp^3))*
         Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
       (32*xp*zp^2*(-1 + xp*zp)*Log[1 + zp/xp])/((-1 + xp)*(1 + xp)*(-1 + zp)*
         (1 + zp)) + (32*xp*(xp - zp)*zp^2*Log[1 + xp*zp])/
        ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
       ((-8 + (8 - 32*xp)*zp^2)*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*(1 + zp)) + ((8 + 8*(-1 + 4*xp)*zp^2)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp)) + ((8 + 8*(-1 + 4*xp)*zp^2)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp))) + Delz*(-26*(-1 + xp) - 12*(1 + xp)*zeta2 - 
       8*(1 + xp)*Li[2, 1 - xp] - 24*(1 + xp)*Li[2, -xp] + 
       (16*(1 + xp^2)*Li[3, 1 - xp])/(1 + xp) - 
       (16*(1 + xp^2)*Li[3, 1/2 - xp/2])/(1 + xp) - 
       (16*(1 + xp^2)*Li[3, 1/2 + xp/2])/(1 + xp) + 
       (16*(1 + xp^2)*Li[3, (-2*xp)/(1 - xp)])/(1 + xp) + 
       (16*(1 + xp^2)*Li[3, (2*xp)/(1 + xp)])/(1 + xp) + 
       (16*(1 + xp^2)*Log[2]^3)/(3*(1 + xp)) - (8*(1 + xp^2)*Log[1 - xp]^3)/
        (3*(1 + xp)) + (8*(1 + xp^2)*Log[1 - xp]^2*Log[xp])/(1 + xp) + 
       (2*(1 + xp^2)*Log[xp]^3)/(1 + xp) + Log[1 - xp]*
        (16*(-1 + xp) - (8*(1 + xp^2)*zeta2)/(1 + xp) + 
         (16*(1 + xp^2)*Li[2, -xp])/(1 + xp) - 8*(1 + xp)*Log[xp] - 
         (4*(1 + xp^2)*Log[xp]^2)/(1 + xp)) + 
       (32*(1 + xp^2)*zeta2*Log[1 + xp])/(1 + xp) - 
       (8*(1 + xp^2)*Log[1 + xp]^3)/(3*(1 + xp)) + 
       Log[xp]^2*(8 + 16*xp - (16*(1 + xp^2)*Log[1 + xp])/(1 + xp)) + 
       Log[2]^2*((-8*(1 + xp^2)*Log[1 - xp])/(1 + xp) - 
         (8*(1 + xp^2)*Log[1 + xp])/(1 + xp)) + 
       Log[2]*((-16*(1 + xp^2)*zeta2)/(1 + xp) + (8*(1 + xp^2)*Log[1 - xp]^2)/
          (1 + xp) + (8*(1 + xp^2)*Log[1 + xp]^2)/(1 + xp)) + 
       Log[xp]*(18 - 14*xp - (8*(1 + xp^2)*zeta2)/(1 + xp) - 
         (8*(1 + xp^2)*Li[2, 1 - xp])/(1 + xp) - (16*(1 + xp^2)*Li[2, -xp])/
          (1 + xp) - 24*(1 + xp)*Log[1 + xp] + (8*(1 + xp^2)*Log[1 + xp]^2)/
          (1 + xp)) - (8*(1 + xp^2)*S12[1 - xp])/(1 + xp)) + 
     Delx*(2*(-1 + zp) - 4*zeta2*(1 + zp) - (8*zeta3*(1 + zp^2))/(1 + zp) + 
       8*(1 + zp)*Li[2, 1 - zp] - 8*(1 + zp)*Li[2, -zp] - 
       (16*(1 + zp^2)*Li[3, 1 - zp])/(1 + zp) + 
       (16*(1 + zp^2)*Li[3, 1/2 - zp/2])/(1 + zp) + 
       (16*(1 + zp^2)*Li[3, 1/2 + zp/2])/(1 + zp) - (8*(1 + zp^2)*Li[3, -zp])/
        (1 + zp) - (16*(1 + zp^2)*Li[3, (-2*zp)/(1 - zp)])/(1 + zp) - 
       (16*(1 + zp^2)*Li[3, (2*zp)/(1 + zp)])/(1 + zp) - 
       (16*(1 + zp^2)*Log[2]^3)/(3*(1 + zp)) + (8*(1 + zp^2)*Log[1 - zp]^3)/
        (3*(1 + zp)) - (8*(1 + zp^2)*Log[1 - zp]^2*Log[zp])/(1 + zp) + 
       (10*(1 + zp^2)*Log[zp]^3)/(3*(1 + zp)) + Log[1 - zp]*
        (-16*(-1 + zp) + (8*zeta2*(1 + zp^2))/(1 + zp) - 
         (16*(1 + zp^2)*Li[2, -zp])/(1 + zp) + 8*(1 + zp)*Log[zp] + 
         (4*(1 + zp^2)*Log[zp]^2)/(1 + zp)) + 
       ((-24*zeta2*(1 + zp^2))/(1 + zp) + (16*(1 + zp^2)*Li[2, -zp])/
          (1 + zp))*Log[1 + zp] + (8*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) + 
       Log[zp]*(-2*(-7 + zp) - (8*zeta2*(1 + zp^2))/(1 + zp) + 
         (8*(1 + zp^2)*Li[2, 1 - zp])/(1 + zp) - (8*(1 + zp^2)*Li[2, -zp])/
          (1 + zp) - 8*(1 + zp)*Log[1 + zp]) + 
       Log[zp]^2*(8*(1 + zp) - (12*(1 + zp^2)*Log[1 + zp])/(1 + zp)) + 
       Log[2]^2*((8*(1 + zp^2)*Log[1 - zp])/(1 + zp) + 
         (8*(1 + zp^2)*Log[1 + zp])/(1 + zp)) + 
       Log[2]*((16*zeta2*(1 + zp^2))/(1 + zp) - (8*(1 + zp^2)*Log[1 - zp]^2)/
          (1 + zp) - (8*(1 + zp^2)*Log[1 + zp]^2)/(1 + zp)) + 
       (8*(1 + zp^2)*S12[1 - zp])/(1 + zp) + (16*(1 + zp^2)*S12[-zp])/
        (1 + zp))) + 
   CF*((8*zeta2*(-1 + xp^2 + 4*zp + xp*(2 - 4*zp + 4*zp^2)))/(-1 + xp) + 
     (-113 + 204*zp + 255*zp^2 - 130*zp^3 + xp*(127 - 300*zp - 141*zp^2 + 
         62*zp^3))/(9*zp) - 16*Sqrt[xp]*Sqrt[zp]*
      InvTanInt[-(Sqrt[zp]/Sqrt[xp])] + 16*Sqrt[xp]*Sqrt[zp]*
      InvTanInt[Sqrt[zp]/Sqrt[xp]] + 16*Sqrt[xp]*Sqrt[zp]*
      InvTanInt[-(Sqrt[xp]*Sqrt[zp])] - 16*Sqrt[xp]*Sqrt[zp]*
      InvTanInt[Sqrt[xp]*Sqrt[zp]] + 
     (4*(-1 + 2*zp + 4*zp^2 + xp^2*(1 - 2*zp + 4*zp^2))*Li[2, 1 - xp])/
      ((-1 + xp)*zp) - 16*(1 + xp)*(-1 + 2*zp)*Li[2, -xp] + 
     ((8 - 4*xp^2 + 8*xp*(-1 + zp))*Li[2, 1 - zp])/(-1 + xp) + 
     (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*Li[2, -(zp/xp)])/
      (-1 + xp^2) + (8*(1 + 2*xp*zp + 2*xp^3*zp + xp^2*(1 + 4*zp^2))*
       Li[2, -(xp*zp)])/(-1 + xp^2) - 
     (8*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
        4*xp^2*(1 - 3*zp + 3*zp^2))*Li[2, 1/2 - xp/2 - 
         Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/(1 + xp^2 + xp*(2 - 4*zp))^
       (3/2) - (8*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
        4*xp^2*(1 - 3*zp + 3*zp^2))*Li[2, 1/2 + xp/2 - 
         Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/(1 + xp^2 + xp*(2 - 4*zp))^
       (3/2) + (8*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
        4*xp^2*(1 - 3*zp + 3*zp^2))*Li[2, 1/2 - 1/(2*xp) - 
         Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/(1 + xp^2 + xp*(2 - 4*zp))^
       (3/2) + (8*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
        4*xp^2*(1 - 3*zp + 3*zp^2))*Li[2, 1/2 + 1/(2*xp) - 
         Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/(1 + xp^2 + xp*(2 - 4*zp))^
       (3/2) + (4*(1 + 2*xp^2 + 2*zp + xp*(-2 + 4*zp))*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(-1 + xp) - 
     (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(-1 + xp) + 
     (8*(1 + 2*zp + 4*xp*zp^2 + xp^2*(1 + 2*zp))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/(-1 + xp) + ((2 + 4*xp^2 + 4*zp + xp*(-4 + 8*zp))*
       Log[2]^2)/(-1 + xp) - (4*xp*(2 - 4*zp + 4*zp^2 + xp*(-1 + 2*zp))*
       Log[1 - xp]^2)/(-1 + xp) + 2*(2 + (1 - xp)^(-1) + 
       (1 + xp^2 + xp*(2 - 4*zp))^(-3/2) + xp^4/(1 + xp^2 + xp*(2 - 4*zp))^
         (3/2) + (xp^2*(1 + 3*xp^2 + xp*(6 - 12*zp)))/
        (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 3/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
       (6*xp)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - (2*(1 + xp))/zp + 
       2*(4 + 5/(-1 + xp) + xp*(6 - 6/Sqrt[1 + xp^2 + xp*(2 - 4*zp)]))*zp)*
      Log[xp]^2 + Dzp[1]*(-10*(-1 + xp) + 4*(1 + xp)*Log[xp]) + 
     Dzp[0]*(12*(-1 + xp) + 4*(1 + xp)*Li[2, 1 - xp] + 12*(-1 + xp)*Log[xp] - 
       4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(-10*(-1 + xp) + 
         4*(1 + xp)*Log[xp])) + Delz*(-36*(-1 + xp) + 10*(-1 + xp)*zeta2 + 
       2*(-1 + xp)*Li[2, 1 - xp] - 4*(1 + xp)*Li[3, 1 - xp] + 
       (25 - 3*xp - 4*(1 + xp)*zeta2 - 4*(1 + xp)*Li[2, 1 - xp])*Log[xp] + 
       ((17 - 15*xp)*Log[xp]^2)/2 + (5*(1 + xp)*Log[xp]^3)/3 + 
       Log[1 - xp]^2*(5 - 5*xp + 2*(1 + xp)*Log[xp]) + 
       Log[1 - xp]*(12*(-1 + xp) + 4*(1 + xp)*Li[2, 1 - xp] + 
         12*(-1 + xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2)) + 
     ((2 + 4*zp - 4*xp^2*(1 + 2*zp) - 4*xp*(1 + 4*zp^2))*Log[zp]^2)/
      (-1 + xp) + Dxp[1]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 
       4*(1 + zp)*Log[zp]) + Log[1 - zp]*
      ((26 - 78*zp + 6*zp^2 + 16*zp^3 + xp*(-34 + 54*zp + 18*zp^2 - 8*zp^3))/
        (3*zp) - 4*(1 + xp + 2*zp)*Log[zp]) + Log[Q2/muF2]^2*
      (Delz*(5 - 5*xp + 2*(1 + xp)*Log[xp]) + 
       Delx*(1 + 4/(3*zp) - zp - (4*zp^2)/3 + 2*(1 + zp)*Log[zp])) + 
     Dxp[0]*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
       4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
        Log[zp] + 4*(1 + zp)*Log[zp]^2 + Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - 
         (8*zp^2)/3 + 4*(1 + zp)*Log[zp])) + Log[Q2/muF2]*
      ((26 - 78*zp + 6*zp^2 + 16*zp^3 + xp*(-34 + 54*zp + 18*zp^2 - 8*zp^3))/
        (3*zp) - (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
       Dzp[0]*(-10*(-1 + xp) + 4*(1 + xp)*Log[xp]) + 
       Delz*(12*(-1 + xp) + 4*(1 + xp)*Li[2, 1 - xp] + 12*(-1 + xp)*Log[xp] - 
         4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(-10*(-1 + xp) + 
           4*(1 + xp)*Log[xp])) - 4*(1 + xp + 2*zp)*Log[zp] + 
       Dxp[0]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 4*(1 + zp)*Log[zp]) + 
       Delx*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
         4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
          Log[zp] + 4*(1 + zp)*Log[zp]^2 + Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - 
           (8*zp^2)/3 + 4*(1 + zp)*Log[zp]))) + 
     Log[zp]*((2*(6*(-9 - 3/(-1 + xp) + (1 + xp^2 + xp*(2 - 4*zp))^(-1) + 
            (1 - zp)^(-1)) + 13/zp - (3*(5 + xp)*zp)/(-1 + xp) + 8*zp^2 - 
          (6*xp^3)/(1 + 2*xp + xp^2 - 4*xp*zp) + 
          xp^2*(12/(xp - zp) - 6/(1 + 2*xp + xp^2 - 4*xp*zp)) + 
          xp*(-17/zp + 9*zp - 4*zp^2 + 6*(1 + (-1 + zp)^(-1) + 
              (-xp + zp)^(-1) + (1 + 2*xp + xp^2 - 4*xp*zp)^(-1)))))/3 - 
       16*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]] + 
       16*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]] + 
       (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*Log[1 + zp/xp])/
        (-1 + xp^2) + (8*(1 + 2*xp*zp + 2*xp^3*zp + xp^2*(1 + 4*zp^2))*
         Log[1 + xp*zp])/(-1 + xp^2)) - 
     (8*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
        4*xp^2*(1 - 3*zp + 3*zp^2))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     (8*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
        4*xp^2*(1 - 3*zp + 3*zp^2))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     ((2 + 4*zp + 8*xp^2*zp + 4*xp*(1 - 2*zp + 4*zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
     ((2 + 4*zp + 8*xp^2*zp + 4*xp*(1 - 2*zp + 4*zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
     Log[2]*((4*(1 + 2*xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) - 
       (8*xp*(2 - 4*zp + 4*zp^2 + xp*(-1 + 2*zp))*Log[1 - xp])/(-1 + xp) + 
       4*(2 + 3/(-1 + xp) + (1 + xp^2 + xp*(2 - 4*zp))^(-3/2) + 
         xp^4/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
         (xp^2*(1 + 3*xp^2 + xp*(6 - 12*zp)))/(1 + xp^2 + xp*(2 - 4*zp))^
           (3/2) + 3/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
         (6*xp)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
         2*((-1 + xp)^(-1) + xp*(2 - 6/Sqrt[1 + xp^2 + xp*(2 - 4*zp)]))*zp + 
         (8*xp*zp^2)/(-1 + xp))*Log[xp] + 
       (8*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
          4*xp^2*(1 - 3*zp + 3*zp^2))*
         Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
       (8*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
          4*xp^2*(1 - 3*zp + 3*zp^2))*Log[-1 + xp + 
           Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/(1 + xp^2 + xp*(2 - 4*zp))^
         (3/2) + (8*xp*(2 - 4*zp + 4*zp^2 + xp*(-1 + 2*zp))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
       (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) - 
     (4*(1 + 2*xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
     ((2 - 4*xp + 4*xp^2 + 4*zp + 8*xp*zp)*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(1 - xp) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((4*(1 + 2*xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) - 
       (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
       (8*xp*(2 - 4*zp + 4*zp^2 + xp*(-1 + 2*zp))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[xp]*((2*(57 + 3/(-1 + xp) - 14/zp + 6/(1 + 2*xp + xp^2 - 4*xp*zp) + 
          (6*xp^3)/(1 + 2*xp + xp^2 - 4*xp*zp) - 8/(zp - xp*zp) + 
          12/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
          18/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
          xp^2*(12/(-xp + zp) - 6/(1 + 2*xp + xp^2 - 4*xp*zp)) + 
          (2*zp^2*(4 + 3/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]))/(-1 + xp) + 
          (zp*(3 + 12/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]))/(1 - xp) + 
          xp*(-9 + 6/(xp - zp) + 22/zp - 6/(1 + 2*xp + xp^2 - 4*xp*zp) + 
            (4*zp^2*(6 - 2*xp - 3/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]))/
             (1 - xp) + (6*zp*(-4 + xp*(3 - 8/Sqrt[1 - 2*zp + 4*xp*zp + 
                    zp^2])))/(1 - xp))))/3 + 16*Sqrt[xp]*Sqrt[zp]*
        ArcTan[Sqrt[zp]/Sqrt[xp]] + 16*Sqrt[xp]*Sqrt[zp]*
        ArcTan[Sqrt[xp]*Sqrt[zp]] - 16*(1 + xp)*(-1 + 2*zp)*Log[1 + xp] - 
       (4*(1 + xp)*(-1 + 2*zp)*Log[1 - zp])/zp - 
       (4*((-1 + zp)^2 + xp^3*(-1 - zp + 4*zp^2) + 
          xp*(1 - 6*zp + 5*zp^2 - 8*zp^3) + xp^2*(-1 + 3*zp - 8*zp^2 + 
            8*zp^3))*Log[zp])/((-1 + xp)*(1 + xp)*zp) - 
       (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*Log[1 + zp/xp])/
        (-1 + xp^2) + (8*(1 + 2*xp*zp + 2*xp^3*zp + xp^2*(1 + 4*zp^2))*
         Log[1 + xp*zp])/(-1 + xp^2) - 
       (8*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
          4*xp^2*(1 - 3*zp + 3*zp^2))*Log[-1 + xp + 
           Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/(1 + xp^2 + xp*(2 - 4*zp))^
         (3/2) - (8*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
          4*xp^2*(1 - 3*zp + 3*zp^2))*
         Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
       (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
       (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
       (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-4*(1 + 2*xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[1 - xp]*((26 - 78*zp + 6*zp^2 + 16*zp^3 + 
         xp*(-34 + 54*zp + 18*zp^2 - 8*zp^3))/(3*zp) - 
       (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp - 4*(1 + xp + 2*zp)*Log[zp] - 
       (4*(1 + 2*xp^2 + 2*zp + xp*(-2 + 4*zp))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
       (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Delx*(zeta2*(-2 - 8/(3*zp) + 2*zp + (8*zp^2)/3) - 
       (107 + 132*zp + 48*zp^2 - 287*zp^3)/(27*zp) + 
       (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*Li[2, 1 - zp] - 
       4*(1 + zp)*Li[3, 1 - zp] + (-4*zeta2*(1 + zp) - 
         (2*(7 + 90*zp + 81*zp^2 + 31*zp^3))/(9*zp) + 
         8*(1 + zp)*Li[2, 1 - zp])*Log[zp] + ((-3 + 8/zp - 15*zp)*Log[zp]^2)/
        6 + (5*(1 + zp)*Log[zp]^3)/3 + Log[1 - zp]^2*(1 + 4/(3*zp) - zp - 
         (4*zp^2)/3 + 2*(1 + zp)*Log[zp]) + Log[1 - zp]*
        ((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
         4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
          Log[zp] + 4*(1 + zp)*Log[zp]^2) + 8*(1 + zp)*S12[1 - zp]) + 
     ((4*(-1 + 2*xp)*(-1 + 2*zp)*Li[2, zp/xp])/(-1 + xp) + 
       (4*(-1 + 2*xp)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) + 
       (4*(-1 + 2*xp)*(-1 + 2*zp)*Log[xp - zp]*Log[zp])/(-1 + xp) + 
       Log[xp]*((-4*(-1 + 2*xp)*(-1 + 2*zp)*Log[xp - zp])/(-1 + xp) - 
         (4*(-1 + 2*xp)*(-1 + 2*zp)*Log[zp])/(-1 + xp)))*Theta[xp - zp] + 
     ((8*(-1 + 2*xp)*zeta2*(-1 + 2*zp))/(-1 + xp) - 
       (4*(-1 + 2*xp)*(-1 + 2*zp)*Li[2, xp/zp])/(-1 + xp) + 
       (2*(-1 + 2*xp)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) - 
       (2*(-1 + 2*xp)*(-1 + 2*zp)*Log[zp]^2)/(-1 + xp) - 
       (4*(-1 + 2*xp)*(-1 + 2*zp)*Log[xp]*Log[-xp + zp])/(-1 + xp) + 
       (4*(-1 + 2*xp)*(-1 + 2*zp)*Log[zp]*Log[-xp + zp])/(-1 + xp))*
      Theta[-xp + zp]), "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\
\), \((2)\)], \({1,qq,NS,MS}\)]\)" -> Delz*(-ZqqS2xp - ZqqV2xp) + 
   CF*nf*((-8*(-3 + 8*xp + 5*zp))/9 + Dxp[1]*((-4*(1 + zp))/3 + 
       (8*Dzp[0])/3) - (4*(1 + xp)*Dzp[1])/3 + 
     (Delz*((-2*(1 + xp))/3 + (4*Dxp[0])/3) + 
       Delx*(2*Delz - (2*(1 + zp))/3 + (4*Dzp[0])/3))*Log[Q2/muF2]^2 + 
     (8*(xp + zp)*Log[1 - xp])/3 - (4*(3 + 4*xp^2 + 4*xp*(-1 + zp) - zp)*
       Log[xp])/(3*(-1 + xp)) + Dzp[0]*((8*(1 + 4*xp))/9 - 
       (4*(1 + xp)*Log[1 - xp])/3 + (8*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + 
     Delz*((-2*(-23 + 79*xp))/27 + (4*(1 + xp)*zeta2)/3 + 
       (112/27 - (8*zeta2)/3)*Dxp[0] - (40*Dxp[1])/9 + (4*Dxp[2])/3 + 
       (4*(1 + xp^2)*Li[2, 1 - xp])/(3*(-1 + xp)) - 
       (2*(1 + xp)*Log[1 - xp]^2)/3 + ((18 - 20*xp + 22*xp^2)*Log[xp])/
        (3 - 3*xp) + ((5 + 5*xp^2)*Log[xp]^2)/(3 - 3*xp) + 
       Log[1 - xp]*((8*(1 + 4*xp))/9 + (8*(1 + xp^2)*Log[xp])/
          (3*(-1 + xp)))) + (8*(xp + zp)*Log[1 - zp])/3 + 
     Dxp[0]*((8*(1 + 4*zp))/9 - (40*Dzp[0])/9 + (8*Dzp[1])/3 - 
       (4*(1 + zp)*Log[1 - zp])/3) + Log[Q2/muF2]*((8*(xp + zp))/3 - 
       (4*(1 + xp)*Dzp[0])/3 + Dxp[0]*((-4*(1 + zp))/3 + (8*Dzp[0])/3) + 
       Delz*((8*(1 + 4*xp))/9 - (40*Dxp[0])/9 + (8*Dxp[1])/3 - 
         (4*(1 + xp)*Log[1 - xp])/3 + (8*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + 
       Delx*(Delz*(-34/3 - (16*zeta2)/3) + (8*(1 + 4*zp))/9 - (40*Dzp[0])/9 + 
         (8*Dzp[1])/3 - (4*(1 + zp)*Log[1 - zp])/3)) + 
     Delx*(Delz*(127/6 + (76*zeta2)/9 + (8*zeta3)/3) + (4*zeta2*(1 + zp))/3 - 
       (2*(19 + 37*zp))/27 + (112/27 - (8*zeta2)/3)*Dzp[0] - (40*Dzp[1])/9 + 
       (4*Dzp[2])/3 + (8*(1 + 4*zp)*Log[1 - zp])/9 - 
       (2*(1 + zp)*Log[1 - zp]^2)/3 + (2*(11 - 12*zp + 11*zp^2)*Log[zp])/
        (9*(-1 + zp)) + ((1 + zp^2)*Log[zp]^2)/(3*(-1 + zp)))) + 
   CF*((-8*zeta2*(-1 + xp^2 + 4*zp + xp*(2 - 4*zp + 4*zp^2)))/(-1 + xp) + 
     (-113 + 564*zp - 33*zp^2 - 130*zp^3 + xp*(127 - 300*zp - 141*zp^2 + 
         62*zp^3))/(9*zp) + 16*Sqrt[xp]*Sqrt[zp]*
      InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 16*Sqrt[xp]*Sqrt[zp]*
      InvTanInt[Sqrt[zp]/Sqrt[xp]] - 16*Sqrt[xp]*Sqrt[zp]*
      InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 16*Sqrt[xp]*Sqrt[zp]*
      InvTanInt[Sqrt[xp]*Sqrt[zp]] - 
     (4*(1 - 2*zp + 4*zp^2 + xp^2*(-1 + 2*zp + 4*zp^2))*Li[2, 1 - xp])/
      ((-1 + xp)*zp) + 16*(1 + xp)*(-1 + 2*zp)*Li[2, -xp] - 
     (4*(xp^2 - 4*zp + xp*(-2 + 6*zp))*Li[2, 1 - zp])/(-1 + xp) - 
     (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*Li[2, -(zp/xp)])/
      (-1 + xp^2) - (8*(1 + 2*xp*zp + 2*xp^3*zp + xp^2*(1 + 4*zp^2))*
       Li[2, -(xp*zp)])/(-1 + xp^2) - (8*(1 + xp^2 + xp*(-1 + 2*zp))*
       Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - (8*(1 + xp^2 + xp*(-1 + 2*zp))*
       Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + (8*(1 + xp^2 + xp*(-1 + 2*zp))*
       Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + (8*(1 + xp^2 + xp*(-1 + 2*zp))*
       Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
     (4*(1 + 2*xp^2 + 2*zp + xp*(-2 + 4*zp))*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(-1 + xp) + 
     (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(-1 + xp) - 
     (8*(1 + 2*zp + 4*xp*zp^2 + xp^2*(1 + 2*zp))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/(-1 + xp) + ((2 - 4*xp + 4*xp^2 + 4*zp + 8*xp*zp)*
       Log[2]^2)/(1 - xp) + (4*xp*(2 - 4*zp + 4*zp^2 + xp*(-1 + 2*zp))*
       Log[1 - xp]^2)/(-1 + xp) + 2*(6 + (-1 + xp)^(-1) + 
       4/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
       (4*xp^2)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 2/zp - 
       (2*(1 + 4*xp)*zp)/(-1 + xp) + 
       xp*(8 - 4/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 2/zp + 
         (-12 + 8/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp))*Log[xp]^2 + 
     Dzp[1]*(-10*(-1 + xp) + 4*(1 + xp)*Log[xp]) + 
     Dzp[0]*(12*(-1 + xp) + 4*(1 + xp)*Li[2, 1 - xp] + 12*(-1 + xp)*Log[xp] - 
       4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(-10*(-1 + xp) + 
         4*(1 + xp)*Log[xp])) + Delz*(-36*(-1 + xp) + 10*(-1 + xp)*zeta2 + 
       2*(-1 + xp)*Li[2, 1 - xp] - 4*(1 + xp)*Li[3, 1 - xp] + 
       (25 - 3*xp - 4*(1 + xp)*zeta2 - 4*(1 + xp)*Li[2, 1 - xp])*Log[xp] + 
       ((17 - 15*xp)*Log[xp]^2)/2 + (5*(1 + xp)*Log[xp]^3)/3 + 
       Log[1 - xp]^2*(5 - 5*xp + 2*(1 + xp)*Log[xp]) + 
       Log[1 - xp]*(12*(-1 + xp) + 4*(1 + xp)*Li[2, 1 - xp] + 
         12*(-1 + xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2)) + 
     (2*(3 + 2*xp*(1 - 2*zp)^2 + 6*zp + xp^2*(-2 + 4*zp))*Log[zp]^2)/
      (-1 + xp) + Dxp[1]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 
       4*(1 + zp)*Log[zp]) + Log[1 - zp]*
      ((26 - 78*zp + 6*zp^2 + 16*zp^3 + xp*(-34 + 54*zp + 18*zp^2 - 8*zp^3))/
        (3*zp) - 4*(1 + xp + 2*zp)*Log[zp]) + Log[Q2/muF2]^2*
      (Delz*(5 - 5*xp + 2*(1 + xp)*Log[xp]) + 
       Delx*(1 + 4/(3*zp) - zp - (4*zp^2)/3 + 2*(1 + zp)*Log[zp])) + 
     Dxp[0]*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
       4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
        Log[zp] + 4*(1 + zp)*Log[zp]^2 + Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - 
         (8*zp^2)/3 + 4*(1 + zp)*Log[zp])) + Log[Q2/muF2]*
      ((26 - 78*zp + 6*zp^2 + 16*zp^3 + xp*(-34 + 54*zp + 18*zp^2 - 8*zp^3))/
        (3*zp) - (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
       Dzp[0]*(-10*(-1 + xp) + 4*(1 + xp)*Log[xp]) + 
       Delz*(12*(-1 + xp) + 4*(1 + xp)*Li[2, 1 - xp] + 12*(-1 + xp)*Log[xp] - 
         4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(-10*(-1 + xp) + 
           4*(1 + xp)*Log[xp])) - 4*(1 + xp + 2*zp)*Log[zp] + 
       Dxp[0]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 4*(1 + zp)*Log[zp]) + 
       Delx*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
         4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
          Log[zp] + 4*(1 + zp)*Log[zp]^2 + Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - 
           (8*zp^2)/3 + 4*(1 + zp)*Log[zp]))) + 
     Log[zp]*((2*(18/(-1 + xp) - 6/(-1 + zp) + 13/zp + (21 + 18/(-1 + xp))*
           zp + 8*zp^2 + (12*xp^2)/(-xp + zp) + 
          xp*(6*(4 + (xp - zp)^(-1) + (-1 + zp)^(-1)) - 17/zp + 9*zp - 
            4*zp^2)))/3 + 16*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]] - 
       16*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]] - 
       (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*Log[1 + zp/xp])/
        (-1 + xp^2) - (8*(1 + 2*xp*zp + 2*xp^3*zp + xp^2*(1 + 4*zp^2))*
         Log[1 + xp*zp])/(-1 + xp^2)) - (8*(1 + xp^2 + xp*(-1 + 2*zp))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + (8*(1 + xp^2 + xp*(-1 + 2*zp))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
     (2*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) - 
     (2*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
     Log[2]*((-4*(1 + 2*xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       (8*xp*(2 - 4*zp + 4*zp^2 + xp*(-1 + 2*zp))*Log[1 - xp])/(-1 + xp) + 
       4*(-2 - 3/(-1 + xp) + 4/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
         (4*xp)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
         (4*xp^2)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - (2*zp)/(-1 + xp) + 
         xp*(-4 + 8/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp - 
         (8*xp*zp^2)/(-1 + xp))*Log[xp] + (8*(1 + xp^2 + xp*(-1 + 2*zp))*
         Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - (8*(1 + xp^2 + xp*(-1 + 2*zp))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
       (8*xp*(2 - 4*zp + 4*zp^2 + xp*(-1 + 2*zp))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
       (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     (4*(1 + 2*xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
     ((2 + 4*xp^2 + 4*zp + xp*(-4 + 8*zp))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-4*(1 + 2*xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
       (8*xp*(2 - 4*zp + 4*zp^2 + xp*(-1 + 2*zp))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((4*(1 + 2*xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) - 
       (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[1 - xp]*((26 - 78*zp + 6*zp^2 + 16*zp^3 + 
         xp*(-34 + 54*zp + 18*zp^2 - 8*zp^3))/(3*zp) - 
       (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp - 4*(1 + xp + 2*zp)*Log[zp] + 
       (4*(1 + 2*xp^2 + 2*zp + xp*(-2 + 4*zp))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
       (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[xp]*((2*((12*xp^2)/(xp - zp) + xp*(-27 + 22/zp + 8*zp^2 + 
            6/(-xp + zp) + zp*(-18 - 48/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])) - 
          (22 + zp*(-48 - 6/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
            zp^3*(8 - 6/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
            zp^2*(-15 + 12/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
            xp*(-14 + zp^2*(-18 - 48/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
              zp^3*(-16 - 12/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
              zp*(75 - 12/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])))/(zp - xp*zp)))/
        3 - 16*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]] - 
       16*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]] + 
       16*(1 + xp)*(-1 + 2*zp)*Log[1 + xp] - 
       (4*(1 + xp)*(-1 + 2*zp)*Log[1 - zp])/zp + 
       (4*(-(-1 + zp)^2 + xp^3*(1 + zp + 4*zp^2) + xp^2*(1 + 5*zp + 8*zp^3) - 
          xp*(1 + 2*zp - 11*zp^2 + 8*zp^3))*Log[zp])/((-1 + xp)*(1 + xp)*
         zp) + (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*Log[1 + zp/xp])/
        (-1 + xp^2) - (8*(1 + 2*xp*zp + 2*xp^3*zp + xp^2*(1 + 4*zp^2))*
         Log[1 + xp*zp])/(-1 + xp^2) - (8*(1 + xp^2 + xp*(-1 + 2*zp))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - (8*(1 + xp^2 + xp*(-1 + 2*zp))*
         Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
       (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
       (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
       (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Delx*(zeta2*(-2 - 8/(3*zp) + 2*zp + (8*zp^2)/3) - 
       (107 + 132*zp + 48*zp^2 - 287*zp^3)/(27*zp) + 
       (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*Li[2, 1 - zp] - 
       4*(1 + zp)*Li[3, 1 - zp] + (-4*zeta2*(1 + zp) - 
         (2*(7 + 90*zp + 81*zp^2 + 31*zp^3))/(9*zp) + 
         8*(1 + zp)*Li[2, 1 - zp])*Log[zp] + ((-3 + 8/zp - 15*zp)*Log[zp]^2)/
        6 + (5*(1 + zp)*Log[zp]^3)/3 + Log[1 - zp]^2*(1 + 4/(3*zp) - zp - 
         (4*zp^2)/3 + 2*(1 + zp)*Log[zp]) + Log[1 - zp]*
        ((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
         4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
          Log[zp] + 4*(1 + zp)*Log[zp]^2) + 8*(1 + zp)*S12[1 - zp]) + 
     ((-4*(-1 + 2*xp)*(-1 + 2*zp)*Li[2, zp/xp])/(-1 + xp) - 
       (4*(-1 + 2*xp)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) - 
       (4*(-1 + 2*xp)*(-1 + 2*zp)*Log[xp - zp]*Log[zp])/(-1 + xp) + 
       Log[xp]*((4*(-1 + 2*xp)*(-1 + 2*zp)*Log[xp - zp])/(-1 + xp) + 
         (4*(-1 + 2*xp)*(-1 + 2*zp)*Log[zp])/(-1 + xp)))*Theta[xp - zp] + 
     ((-8*(-1 + 2*xp)*zeta2*(-1 + 2*zp))/(-1 + xp) + 
       (4*(-1 + 2*xp)*(-1 + 2*zp)*Li[2, xp/zp])/(-1 + xp) - 
       (2*(-1 + 2*xp)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) + 
       (2*(-1 + 2*xp)*(-1 + 2*zp)*Log[zp]^2)/(-1 + xp) + 
       (4*(-1 + 2*xp)*(-1 + 2*zp)*Log[xp]*Log[-xp + zp])/(-1 + xp) - 
       (4*(-1 + 2*xp)*(-1 + 2*zp)*Log[zp]*Log[-xp + zp])/(-1 + xp))*
      Theta[-xp + zp]) + 
   CF^2*((-8*zeta2*(-2 + (3 - 2*xp - 3*xp^2)*zp + 2*(-1 + xp + xp^2)*zp^2 + 
        (1 - 4*xp + xp^2)*zp^3))/((-1 + xp)*(-1 + zp)*zp) + 
     4*(5 - 2/(-1 + xp) - 8/(-1 + zp) - 12/zp + (-2 + 6/(-1 + xp))*zp - 
       (-1 + xp + zp)^(-1) + 2/(1 + 2*xp + xp^2 - 4*xp*zp) - 
       (2*xp^3)/(1 + 2*xp + xp^2 - 4*xp*zp) + 
       xp*(-32 + 8/(-1 + zp) + 11/zp - 4*zp + (-xp + zp)^(-1) + 
         (-1 + xp + zp)^(-1) - 2/(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       2*xp^2*((xp - zp)^(-1) + (1 + 2*xp + xp^2 - 4*xp*zp)^(-1))) + 
     Dxp[2]*(-12*(1 + zp) + 24*Dzp[0]) - 12*(1 + xp)*Dzp[2] - 
     (8*(3*zp + 3*xp^2*zp + xp*(-1 + 3*zp^2))*
       InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/(Sqrt[xp]*zp^(3/2)) + 
     (8*(3*zp + 3*xp^2*zp + xp*(-1 + 3*zp^2))*InvTanInt[Sqrt[zp]/Sqrt[xp]])/
      (Sqrt[xp]*zp^(3/2)) + (8*(3*zp + 3*xp^2*zp + xp*(-1 + 3*zp^2))*
       InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/(Sqrt[xp]*zp^(3/2)) - 
     (8*(3*zp + 3*xp^2*zp + xp*(-1 + 3*zp^2))*InvTanInt[Sqrt[xp]*Sqrt[zp]])/
      (Sqrt[xp]*zp^(3/2)) + 
     (8*(1 + 2*zp - 3*zp^2 + xp^2*(1 + 2*zp - 3*zp^2) + 
        xp*zp*(-1 + 4*zp + zp^2))*Li[2, 1 - xp])/((-1 + xp)*(-1 + zp)*zp) - 
     (16*(1 + xp)*(-1 + 2*zp)*Li[2, -xp])/zp - 
     (8*(-1 + 5*zp - 3*zp^2 + xp^2*(-4 + 5*zp) + xp*(5 - 10*zp + 9*zp^2))*
       Li[2, 1 - zp])/((-1 + xp)*(-1 + zp)) - 
     (16*(1 + 2*xp*zp + 2*xp^3*zp + xp^2*(1 + 2*zp^2))*Li[2, -(zp/xp)])/
      ((-1 + xp^2)*zp) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
       Li[2, -(xp*zp)])/((-1 + xp)*(1 + xp)*zp) - 
     (8*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
          32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
        xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
        xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
        4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
       Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (8*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
          32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
        xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
        xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
        4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
       Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     (8*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
          32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
        xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
        xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
        4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
       Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     (8*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
          32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
        xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
        xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
        4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
       Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (8*(1 + 2*zp + 2*xp*zp^2 + xp^2*(1 + 2*zp))*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) + 
     (8*(1 + 2*zp + 2*xp*zp^2 + xp^2*(1 + 2*zp))*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) - 
     (16*(1 + 2*zp + 2*xp*zp^2 + xp^2*(1 + 2*zp))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/((-1 + xp)*zp) + ((4 + 8*zp + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
       Log[2]^2)/(zp - xp*zp) + (4*(4*xp*(-1 + zp)^2 + (4 - 3*zp)*zp + 
        xp^2*(-4 + 4*zp + zp^2))*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
     2*(26 + 48/(-1 + xp) + 3/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
       (3*xp^6)/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) - 
       3/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
       16/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
       (3*xp^4*(2 + xp^2 + xp*(2 - 4*zp)))/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
       (xp^2*(-3 - 2*(1 + xp^2 + xp*(2 - 4*zp)) + 
          16*(1 + xp^2 + xp*(2 - 4*zp))^2 + (4*(1 + xp^2 + xp*(2 - 4*zp))^2)/
           (-1 + zp) - (4*(1 + xp^2 + xp*(2 - 4*zp))^2)/zp))/
        (1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 44/(-1 + zp) + 
       64/((-1 + xp)*(-1 + zp)) + 4/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*
         (-1 + zp)) + (62 + 52/(-1 + xp))*zp + 4/(zp - xp*zp) + 
       2*xp*(21 + 3/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 10/(-1 + zp) + 
         4/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)) + 
         (-2 + 4/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])/zp + zp - 
         (6*zp)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)]) - 
       (4 + 4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/zp)*Log[xp]^2 + 
     Dzp[1]*(-24*(1 + xp)*Log[1 - xp] + (4*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) + 
     Dzp[0]*(8 + 56*xp + 16*(1 + xp)*zeta2 + 4*(1 + xp)*Li[2, 1 - xp] - 
       12*(1 + xp)*Log[1 - xp]^2 + 12*((-1 + xp)^(-1) - xp)*Log[xp] + 
       (4*(5 + 7*xp^2)*Log[1 - xp]*Log[xp])/(-1 + xp) - 
       (8*xp^2*Log[xp]^2)/(-1 + xp)) + 
     (4*(-3 + 10*xp*(-1 + zp)^2 + 10*zp - 3*zp^2 + xp^2*(-7 + 10*zp + zp^2))*
       Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) - 
     (4*(1 + 4*zp - 8*zp^2 - 5*zp^3 - 2*xp*zp*(3 - 7*zp + 3*zp^2) + 
        xp^2*(1 + 4*zp - 8*zp^2 + zp^3))*Log[zp]^2)/((-1 + xp)*(-1 + zp)*
       zp) + Dxp[1]*(48*Dzp[1] - 24*(1 + zp)*Log[1 - zp] + 
       4*(1 + zp)*Log[zp]) + Log[1 - zp]*
      (4*(18 - 8/(-1 + xp) + 12/(-1 + zp) - 4*zp + xp^2/(-1 + xp + zp)^2 - 
         3/(-1 + xp + zp) + xp*(-20 - 12/(-1 + zp) + 4*zp - 
           (-1 + xp + zp)^(-2) + (-1 + xp + zp)^(-1))) + 
       (8*(-4 + 7*xp*(-1 + zp)^2 + 7*zp - zp^2 + xp^2*(-3 + 7*zp))*Log[zp])/
        ((-1 + xp)*(-1 + zp))) + Dxp[0]*(8 + 56*zp + 16*zeta2*(1 + zp) + 
       (-64 - 32*zeta2)*Dzp[0] + 24*Dzp[2] + 4*(1 + zp)*Li[2, 1 - zp] - 
       12*(1 + zp)*Log[1 - zp]^2 + (-28 - 12/(-1 + zp) - 8*zp)*Log[zp] - 
       (4*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp)) + Log[Q2/muF2]^2*
      (4*(1 + xp)*(1 + zp) - 8*(1 + xp)*Dzp[0] + 
       Dxp[0]*(-8*(1 + zp) + 16*Dzp[0]) + Delz*(-8*(2 + xp) + 24*Dxp[0] + 
         16*Dxp[1] - 8*(1 + xp)*Log[1 - xp] + ((2 + 6*xp^2)*Log[xp])/
          (-1 + xp)) + Delx*(Delz*(18 - 16*zeta2) - 8*(2 + zp) + 24*Dzp[0] + 
         16*Dzp[1] - 8*(1 + zp)*Log[1 - zp] + ((2 + 6*zp^2)*Log[zp])/
          (-1 + zp))) + Log[Q2/muF2]*(8*(2 + xp + zp + 2*xp*zp) + 
       Dxp[1]*(-24*(1 + zp) + 48*Dzp[0]) - 24*(1 + xp)*Dzp[1] + 
       8*(1 + 3*zp + xp*(3 + zp))*Log[1 - xp] - 
       (8*(1 + xp*(-1 + zp) + xp^2*(2 + zp))*Log[xp])/(-1 + xp) + 
       Dzp[0]*(-12*(1 + xp) - 24*(1 + xp)*Log[1 - xp] + 
         (4*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) + 
       Delz*(20 + 44*xp + 16*(1 + xp)*zeta2 + (-64 - 32*zeta2)*Dxp[0] + 
         24*Dxp[1] + 24*Dxp[2] + 4*(1 + xp)*Li[2, 1 - xp] - 
         12*(1 + xp)*Log[1 - xp]^2 + (12*(2 + xp)*Log[xp])/(-1 + xp) - 
         (8*xp^2*Log[xp]^2)/(-1 + xp) + Log[1 - xp]*(-12*(1 + xp) + 
           (4*(5 + 7*xp^2)*Log[xp])/(-1 + xp))) + 8*(1 + 3*zp + xp*(3 + zp))*
        Log[1 - zp] - 8*(xp + zp)*Log[zp] + 
       Dxp[0]*(-12*(1 + zp) + 24*Dzp[0] + 48*Dzp[1] - 
         24*(1 + zp)*Log[1 - zp] + 4*(1 + zp)*Log[zp]) + 
       Delx*(20 + Delz*(-93 - 24*zeta2 + 80*zeta3) + 44*zp + 
         16*zeta2*(1 + zp) + (-64 - 32*zeta2)*Dzp[0] + 24*Dzp[1] + 
         24*Dzp[2] + 4*(1 + zp)*Li[2, 1 - zp] - 12*(1 + zp)*Log[1 - zp]^2 - 
         (4*(-1 + 5*zp + 5*zp^2)*Log[zp])/(-1 + zp) + 
         (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + Log[1 - zp]*
          (-12*(1 + zp) - (4*(3 + zp^2)*Log[zp])/(-1 + zp)))) + 
     Log[zp]*(4*(33 + 4/(-1 + xp) - (3*xp^4)/(1 + xp^2 + xp*(2 - 4*zp))^2 - 
         (3*xp^5)/(1 + xp^2 + xp*(2 - 4*zp))^2 - 3/((-1 + xp)*(xp - zp)) + 
         12/(-1 + zp) - 3/((-1 + xp)*(-1 + zp)) + 6*(2 + (-1 + xp)^(-1))*zp + 
         3/(-xp + zp) + (xp^2*(-1 + 6*zp))/(xp - zp)^2 + 
         3/(1 + 2*xp + xp^2 - 4*xp*zp)^2 - 2/(1 + 2*xp + xp^2 - 4*xp*zp) - 
         6/(zp - xp*zp) + xp*(-17 - 12/(-1 + zp) + 6/zp + 3/(-xp + zp) + 
           3/(1 + 2*xp + xp^2 - 4*xp*zp)^2) + xp^3*(-4/(xp - zp)^2 + 
           2/(1 + 2*xp + xp^2 - 4*xp*zp))) - 
       (8*(3*zp + 3*xp^2*zp + xp*(-1 + 3*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*zp^(3/2)) + (8*(3*zp + 3*xp^2*zp + xp*(-1 + 3*zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*zp^(3/2)) - 
       (16*(1 + 2*xp*zp + 2*xp^3*zp + xp^2*(1 + 2*zp^2))*Log[1 + zp/xp])/
        ((-1 + xp^2)*zp) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
         Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp)) - 
     (8*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
          32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
        xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
        xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
        4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     (8*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
          32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
        xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
        xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
        4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     ((4 + 8*zp + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(zp - xp*zp) + 
     ((4 + 8*zp + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(zp - xp*zp) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-8*(2*(-1 + zp)^2 + 8*xp^3*zp + 2*xp^2*(1 - 4*zp + 7*zp^2) + 
          xp*(-1 + 13*zp - 7*zp^2 + 3*zp^3)))/((-1 + xp)*zp*
         Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       (8*(1 + 2*zp + 2*xp*zp^2 + xp^2*(1 + 2*zp))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     Log[2]*((-8*(2*(-1 + zp)^2 + 8*xp^3*zp + 2*xp^2*(1 - 4*zp + 7*zp^2) + 
          xp*(-1 + 13*zp - 7*zp^2 + 3*zp^3)))/((-1 + xp)*zp*
         Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       4*(-4 - 8/(-1 + xp) + 3/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
         (3*xp^6)/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) - 
         3/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
         16/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
         (3*xp^4*(2 + xp^2 + xp*(2 - 4*zp)))/(1 + xp^2 + xp*(2 - 4*zp))^
           (5/2) + (xp^2*(-3 - 2*(1 + xp^2 + xp*(2 - 4*zp)) + 
            16*(1 + xp^2 + xp*(2 - 4*zp))^2 + (4*(1 + xp^2 + xp*(2 - 4*zp))^
               2)/(-1 + zp) - (4*(1 + xp^2 + xp*(2 - 4*zp))^2)/zp))/
          (1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
         4/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)) - (4*xp*zp)/(-1 + xp) + 
         4/(zp - xp*zp) + xp*(-4 + 6/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
           8/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)) + 
           (-2 + 8/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])/zp - 
           (12*zp)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)]) - 
         (2 + 4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/zp)*Log[xp] + 
       (8*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
            32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
          xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
          xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
          4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
         Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
       (8*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
            32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
          xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
          xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
          4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
       (8*(1 + 2*zp + 2*xp*zp^2 + xp^2*(1 + 2*zp))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     (8*(2*(-1 + zp)^2 + 8*xp^3*zp + 2*xp^2*(1 - 4*zp + 7*zp^2) + 
        xp*(-1 + 13*zp - 7*zp^2 + 3*zp^3))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
      ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
     ((4 + 8*zp + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*zp) + Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((8*(2*(-1 + zp)^2 + 8*xp^3*zp + 2*xp^2*(1 - 4*zp + 7*zp^2) + 
          xp*(-1 + 13*zp - 7*zp^2 + 3*zp^3)))/((-1 + xp)*zp*
         Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
       (8*(1 + 2*zp + 2*xp*zp^2 + xp^2*(1 + 2*zp))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[1 - xp]*
      (4*(11 - 4/(-1 + xp) + 6/(-1 + zp) - zp + 
         xp*(-11 - 6/(-1 + zp) + zp)) - 
       (8*(-4 + 9*zp - 2*zp^2 + xp^2*(-7 + 9*zp + zp^2) + 
          xp*(9 - 18*zp + 11*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) + 
       (8*(-1 + 6*xp*(-1 + zp)^2 + 6*zp - 3*zp^2 + xp^2*(-5 + 6*zp + zp^2))*
         Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
       (8*(-3 + 5*zp + zp^2 + xp^2*(-2 + 5*zp) + xp*(5 - 10*zp + 3*zp^2))*
         Log[zp])/((-1 + xp)*(-1 + zp)) + 
       (8*(1 + 2*zp + 2*xp*zp^2 + xp^2*(1 + 2*zp))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) - 
       (8*(1 + 2*zp + 2*xp*zp^2 + xp^2*(1 + 2*zp))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[xp]*
      (4*(-4 + 10/(-1 + xp) + 3/(1 + xp^2 + xp*(2 - 4*zp))^2 - 
         (3*xp^4)/(1 + xp^2 + xp*(2 - 4*zp))^2 + 
         (3*xp^5)/(1 + xp^2 + xp*(2 - 4*zp))^2 + 3/(xp - zp) + 
         3/((-1 + xp)*(xp - zp)) - 18/(-1 + zp) + 3/(-1 + xp + zp) - 
         2/(1 + 2*xp + xp^2 - 4*xp*zp) - 9/(zp - xp*zp) - 
         26/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] - 
         18/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
         (6*xp*zp^2)/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
         6/((zp - xp*zp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
         xp^3*(-2/(xp - zp)^2 - 2/(1 + 2*xp + xp^2 - 4*xp*zp)) - 
         (2 + 2/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp + 
         xp^2*((xp - zp)^(-2) + 6/(xp - zp) - (-1 + xp + zp)^(-2) - 
           16/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
         xp*(26 - 3/(1 + xp^2 + xp*(2 - 4*zp))^2 + 3/(xp - zp) + 
           18/(-1 + zp) + (-1 + xp + zp)^(-2) - (-1 + xp + zp)^(-1) - 
           4/(zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
           zp*(-1 - 28/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])) + 
         (zp*(4 + 4/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
            xp*(11 + 14/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])))/(1 - xp)) + 
       (8*(3*zp + 3*xp^2*zp + xp*(-1 + 3*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*zp^(3/2)) + (8*(3*zp + 3*xp^2*zp + xp*(-1 + 3*zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*zp^(3/2)) - 
       (16*(1 + xp)*(-1 + 2*zp)*Log[1 + xp])/zp - 
       (8*(-5 + 13*zp - 2*zp^2 + xp^2*(-8 + 13*zp + zp^2) + 
          xp*(13 - 26*zp + 15*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
       (4*(zp*(3 + 14*zp - 3*zp^2) + 2*xp^3*(2 - 8*zp + 13*zp^2) + 
          xp*(8 + 5*zp - 10*zp^2 + 19*zp^3) + xp^2*(-4 + 34*zp - 46*zp^2 + 
            38*zp^3))*Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) + 
       (16*(1 + 2*xp*zp + 2*xp^3*zp + xp^2*(1 + 2*zp^2))*Log[1 + zp/xp])/
        ((-1 + xp)*(1 + xp)*zp) - (16*(xp + xp^3 + 2*zp + 2*xp^2*zp + 
          2*xp*zp^2)*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp) - 
       (8*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
            32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
          xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
          xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
          4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
       (8*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
            32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
          xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
          xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
          4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
         Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
       (8*(1 + 2*zp + 2*xp*zp^2 + xp^2*(1 + 2*zp))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) + 
       (8*(1 + 2*zp + 2*xp*zp^2 + xp^2*(1 + 2*zp))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) + 
       (8*(1 + 2*zp + 2*xp*zp^2 + xp^2*(1 + 2*zp))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Delz*(-74 + 78*xp + (8 - 8*xp)*zeta2 - 
       16*(1 + xp)*zeta3 + 32*zeta3*Dxp[0] + (-64 - 32*zeta2)*Dxp[1] + 
       8*Dxp[3] + 12*((-1 + xp)^(-1) - xp)*Li[2, 1 - xp] - 
       (8*(1 + 2*xp^2)*Li[3, 1 - xp])/(-1 + xp) - 4*(1 + xp)*Log[1 - xp]^3 + 
       (-58 - 80/(-1 + xp) - 96*xp - (4*(3 + 5*xp^2)*zeta2)/(-1 + xp) - 
         (4*(1 + 3*xp^2)*Li[2, 1 - xp])/(-1 + xp))*Log[xp] + 
       (4*(3 + 4*xp^2)*Log[1 - xp]^2*Log[xp])/(-1 + xp) + 
       (-2 - 9/(-1 + xp) + 12*xp)*Log[xp]^2 + (5*(1 + xp)*Log[xp]^3)/3 + 
       Log[1 - xp]*(8 + 54*xp + 16*(1 + xp)*zeta2 + (8*xp^2*Li[2, 1 - xp])/
          (-1 + xp) + (12*(3 - 2*xp)*xp*Log[xp])/(-1 + xp) - 
         (8*(1 + 2*xp^2)*Log[xp]^2)/(-1 + xp)) - (28*(1 + xp^2)*S12[1 - xp])/
        (-1 + xp)) + Delx*(2 + Delz*(511/4 + 58*zeta2 - (56*zeta2^2)/5 - 
         60*zeta3) + zeta2*(8 - 8*zp) - 2*zp - 16*zeta3*(1 + zp) + 
       32*zeta3*Dzp[0] + (-64 - 32*zeta2)*Dzp[1] + 8*Dzp[3] + 
       12*(-3 + (1 - zp)^(-1))*Li[2, 1 - zp] + (8*(2 + zp^2)*Li[3, 1 - zp])/
        (-1 + zp) - 4*(1 + zp)*Log[1 - zp]^3 + 
       (30 + 76/(-1 + zp) + 58*zp - (8*zeta2*(1 + 2*zp^2))/(-1 + zp) + 
         (16*(1 + 2*zp^2)*Li[2, 1 - zp])/(-1 + zp))*Log[zp] - 
       (4*(2 + zp^2)*Log[1 - zp]^2*Log[zp])/(-1 + zp) + 
       (-21 - 9/(-1 + zp) - 7*zp)*Log[zp]^2 + (5*(3 + 5*zp^2)*Log[zp]^3)/
        (3*(-1 + zp)) + Log[1 - zp]*(10 + 56*zp + 16*zeta2*(1 + zp) - 
         (8*Li[2, 1 - zp])/(-1 + zp) - (12*(-1 + zp + zp^2)*Log[zp])/
          (-1 + zp) + (2*(1 + 5*zp^2)*Log[zp]^2)/(-1 + zp)) + 
       (16*(2 + 3*zp^2)*S12[1 - zp])/(-1 + zp)) + Theta[1 - xp - zp]*
      ((16*zeta2*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp)))/
        ((-1 + xp)*(-1 + zp)) - (8*(-4 + 11*zp + 4*xp^2*zp - 3*zp^2 + 
          xp*(5 - 19*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) + 
       (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
         Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/(1 - xp)])/
        ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
          xp^2*(-1 + 2*zp))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) - 
       (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/
        ((-1 + xp)*(-1 + zp)) - (8*(-3 + xp*(2 - 8*zp) + 6*zp + 
          xp^2*(-1 + 4*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
       ((16*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) + (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)))*
        Log[zp] - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
         Log[zp]^2)/((-1 + xp)*(-1 + zp)) + Log[1 - zp]*
        ((16*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) + (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) - 
         (32*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[zp])/
          ((-1 + xp)*(-1 + zp))) + Log[1 - xp]*
        ((8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) + (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[xp])/((-1 + xp)*(-1 + zp)) - 
         (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp])/
          ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[xp]*((-16*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) + (32*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
           Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
         (32*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[zp])/
          ((-1 + xp)*(-1 + zp))) + 
       ((-8*(3*zp^2 + xp^2*(-5 + 8*zp) + xp*(4 - 4*zp - 6*zp^2)))/
          ((-1 + xp)*(-1 + zp)) - (16*zeta2*(-((-2 + zp)*zp) + 
            xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2)))/
          ((-1 + xp)*(-1 + zp)) + ((-8 + (8 - 16*xp)*zp^2)*
           Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))])/((-1 + xp)*(-1 + zp)) - 
         (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/((-1 + xp)*(-1 + zp)) + 
         (16*(1 + (-1 + 2*xp)*zp^2)*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
         (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/
          ((-1 + xp)*(-1 + zp)) + (8*(-3 + xp*(2 - 8*zp) + 6*zp + 
            xp^2*(-1 + 4*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(-((-4 + zp)*zp) - 2*xp*(2 + zp) + xp^2*(1 + 2*zp))*Log[xp - zp])/
          ((-1 + xp)*(-1 + zp)) + 
         ((16*((-4 + zp)*zp + 2*xp*(2 + zp) - xp^2*(1 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2))*
             Log[xp - zp])/((-1 + xp)*(-1 + zp)))*Log[zp] + 
         (16*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2))*
           Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[xp]*((8*(-((-4 + zp)*zp) - 2*xp*(2 + zp) + xp^2*(1 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + 
              xp*(2 - 4*zp + 4*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
           (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (16*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2))*
             Log[xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2))*
             Log[zp])/((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
          ((8*(3 - 10*zp - 6*xp^2*zp + zp^2 + 2*xp*(1 + 5*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (16*(-1 + 4*zp - zp^2 + xp^2*(-2 + 4*zp) + xp*(4 - 8*zp + 6*zp^2))*
             Log[zp])/((-1 + xp)*(-1 + zp))) + Log[1 - xp]*
          ((-8*(3 + 3*xp^2 + 2*zp - 2*zp^2 + 2*xp*(-5 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + 
              xp*(2 - 4*zp + 4*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) + 
           (16*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2))*
             Log[1 - zp])/((-1 + xp)*(-1 + zp)) - (16*(1 + (-1 + 2*xp)*zp^2)*
             Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (16*(1 + 2*zp - 2*zp^2 + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))))*Theta[xp - zp] + 
       ((-8*zeta2*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp)))/
          ((-1 + xp)*(-1 + zp)) + (8*(-4 + 11*zp + 4*xp^2*zp - 3*zp^2 + 
            xp*(5 - 19*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) + 
         (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
           Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(
                -xp + zp))])/((-1 + xp)*(-1 + zp)) + 
         ((-4 + 8*xp*(-1 + zp)^2 + 8*zp + xp^2*(-4 + 8*zp))*Log[1 - xp]^2)/
          ((-1 + xp)*(-1 + zp)) + ((-4 + 8*xp*(-1 + zp)^2 + 8*zp + 
            xp^2*(-4 + 8*zp))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) + 
         (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/
          ((-1 + xp)*(-1 + zp)) + ((-4 + 8*xp*(-1 + zp)^2 + 8*zp + 
            xp^2*(-4 + 8*zp))*Log[1 - xp - zp]^2)/((-1 + xp)*(-1 + zp)) + 
         (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[zp]^2)/
          ((-1 + xp)*(-1 + zp)) + (8*(-3 + xp*(2 - 8*zp) + 6*zp + 
            xp^2*(-1 + 4*zp))*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
         ((-4 + 8*xp*(-1 + zp)^2 + 8*zp + xp^2*(-4 + 8*zp))*Log[-xp + zp]^2)/
          ((-1 + xp)*(-1 + zp)) + Log[zp]*
          ((-16*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - zp]*((-16*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (32*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - xp]*((-8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) - (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[xp])/((-1 + xp)*(-1 + zp)) + 
           (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - xp - zp]*((8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[xp]*((8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))))*
        Theta[-xp + zp]) + 
     ((8*zeta2*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp)))/
        ((-1 + xp)*(-1 + zp)) - (8*(-4 + 11*zp + 4*xp^2*zp - 3*zp^2 + 
          xp*(5 - 19*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) - 
       (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
         Li[2, (1 - xp - zp)^(-1) - xp/(1 - xp - zp)])/
        ((-1 + xp)*(-1 + zp)) + ((4 + xp^2*(4 - 8*zp) - 8*xp*(-1 + zp)^2 - 
          8*zp)*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) - 
       (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[xp]^2)/
        ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
          xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) - 
       (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[zp]^2)/
        ((-1 + xp)*(-1 + zp)) - (8*(-3 + xp*(2 - 8*zp) + 6*zp + 
          xp^2*(-1 + 4*zp))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp)) + 
       ((4 + xp^2*(4 - 8*zp) - 8*xp*(-1 + zp)^2 - 8*zp)*Log[-1 + xp + zp]^2)/
        ((-1 + xp)*(-1 + zp)) + Log[xp]*
        ((-16*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) + (32*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
         (32*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[zp])/
          ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - xp]*((8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) + (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[xp])/((-1 + xp)*(-1 + zp)) - 
         (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp])/
          ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
           Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[zp]*((16*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) + (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - zp]*((16*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) - (32*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
         (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
           Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))))*Theta[-1 + xp + zp] + 
     Theta[xp - zp]*((8*(3*zp^2 + xp^2*(-5 + 8*zp) + xp*(4 - 4*zp - 6*zp^2)))/
        ((-1 + xp)*(-1 + zp)) + (8*zeta2*(1 + 2*zp - 2*zp^2 + 
          xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) - 
       (8*(-1 + 4*zp - 2*zp^2 + xp^2*(-3 + 4*zp) + xp*(4 - 8*zp + 8*zp^2))*
         Li[2, zp/xp])/((-1 + xp)*(-1 + zp)) + 
       ((8 + 8*(-1 + 2*xp)*zp^2)*Li[2, xp/(1 - zp) - zp/(1 - zp)])/
        ((-1 + xp)*(-1 + zp)) - (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
          xp^2*(-1 + 2*zp))*Li[2, (-xp + zp)^(-1) - xp/(-xp + zp)])/
        ((-1 + xp)*(-1 + zp)) - (4*(3 + 2*zp - 4*zp^2 + xp^2*(-1 + 2*zp) + 
          2*xp*(1 - 2*zp + 5*zp^2))*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) - 
       (8*(-1 + 8*zp - 4*zp^2 + xp^2*(-5 + 8*zp) + 8*xp*(1 - 2*zp + 2*zp^2))*
         Log[xp]^2)/((-1 + xp)*(-1 + zp)) - 
       (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/
        ((-1 + xp)*(-1 + zp)) + ((8*(-4 + zp)*zp + 16*xp*(2 + zp) - 
          8*xp^2*(1 + 2*zp))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
       ((4 + xp^2*(4 - 8*zp) - 8*xp*(-1 + zp)^2 - 8*zp)*Log[xp - zp]^2)/
        ((-1 + xp)*(-1 + zp)) + 
       ((16*(-((-4 + zp)*zp) - 2*xp*(2 + zp) + xp^2*(1 + 2*zp)))/
          ((-1 + xp)*(-1 + zp)) + (8*(1 + xp^2)*Log[xp - zp])/
          ((-1 + xp)*(-1 + zp)))*Log[zp] - 
       (16*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2))*
         Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
       Log[xp]*((16*((-4 + zp)*zp + 2*xp*(2 + zp) - xp^2*(1 + 2*zp)))/
          ((-1 + xp)*(-1 + zp)) + (16*(-1 + 4*zp - zp^2 + xp^2*(-2 + 4*zp) + 
            xp*(4 - 8*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + xp^2)*Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(-1 + 12*zp - 6*zp^2 + xp^2*(-7 + 12*zp) + 
            12*xp*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - zp]*((-8*(3 - 10*zp - 6*xp^2*zp + zp^2 + 2*xp*(1 + 5*zp)))/
          ((-1 + xp)*(-1 + zp)) + (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) - 
         (16*(-1 + 4*zp - zp^2 + xp^2*(-2 + 4*zp) + xp*(4 - 8*zp + 6*zp^2))*
           Log[zp])/((-1 + xp)*(-1 + zp))) + Log[1 - xp]*
        ((8*(3 + 3*xp^2 + 2*zp - 2*zp^2 + 2*xp*(-5 + 2*zp)))/
          ((-1 + xp)*(-1 + zp)) + (16*(1 + 2*zp - 2*zp^2 + xp^2*(-1 + 2*zp) + 
            xp*(2 - 4*zp + 6*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) - 
         (16*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2))*
           Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(1 + 2*zp - 2*zp^2 + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 6*zp^2))*
           Log[xp - zp])/((-1 + xp)*(-1 + zp)) - 
         (16*(1 + 2*zp - 2*zp^2 + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 6*zp^2))*
           Log[zp])/((-1 + xp)*(-1 + zp))) + 
       ((-8*(3*zp^2 + xp^2*(-5 + 8*zp) + xp*(4 - 4*zp - 6*zp^2)))/
          ((-1 + xp)*(-1 + zp)) - (8*zeta2*(1 + 2*zp - 2*zp^2 + 
            xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 6*zp^2)))/
          ((-1 + xp)*(-1 + zp)) + ((-8 + (8 - 16*xp)*zp^2)*
           Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))])/((-1 + xp)*(-1 + zp)) + 
         (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
           Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(
                -xp + zp))])/((-1 + xp)*(-1 + zp)) + 
         (4*(3 + 2*zp - 4*zp^2 + xp^2*(-1 + 2*zp) + 2*xp*(1 - 2*zp + 5*zp^2))*
           Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
         ((-4 + 8*xp*(-1 + zp)^2 + 8*zp + xp^2*(-4 + 8*zp))*Log[xp]^2)/
          ((-1 + xp)*(-1 + zp)) + (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
         ((-4 + 8*xp*(-1 + zp)^2 + 8*zp + xp^2*(-4 + 8*zp))*Log[xp - zp]^2)/
          ((-1 + xp)*(-1 + zp)) + (16*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + 
            xp*(2 - 4*zp + 4*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
         (8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp))*Log[-1 + xp + zp])/
          ((-1 + xp)*(-1 + zp)) + ((-4 + 8*xp*(-1 + zp)^2 + 8*zp + 
            xp^2*(-4 + 8*zp))*Log[-1 + xp + zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[zp]*((16*((-4 + zp)*zp + 2*xp*(2 + zp) - xp^2*(1 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + 
              xp*(2 - 4*zp + 4*zp^2))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - zp]*((8*(3 - 10*zp - 6*xp^2*zp + zp^2 + 2*xp*(1 + 5*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (16*(-1 + 4*zp - zp^2 + xp^2*(-2 + 4*zp) + xp*(4 - 8*zp + 6*zp^2))*
             Log[zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - xp]*((-8*(3 + 3*xp^2 + 2*zp - 2*zp^2 + 2*xp*(-5 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) - (8*(1 + 2*zp - 2*zp^2 + xp^2*(-1 + 
                2*zp) + xp*(2 - 4*zp + 6*zp^2))*Log[xp])/
            ((-1 + xp)*(-1 + zp)) + (16*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + 
              xp*(2 - 4*zp + 4*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(1 + 2*zp - 2*zp^2 + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 6*zp^2))*
             Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (16*(1 + 2*zp - 2*zp^2 + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[xp - zp]*((8*(-((-4 + zp)*zp) - 2*xp*(2 + zp) + 
              xp^2*(1 + 2*zp)))/((-1 + xp)*(-1 + zp)) + 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[xp]*((8*(-((-4 + zp)*zp) - 2*xp*(2 + zp) + xp^2*(1 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + 
              xp*(2 - 4*zp + 4*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(1 + 2*zp - 2*zp^2 + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 6*zp^2))*
             Log[xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2))*
             Log[zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))))*
        Theta[-1 + xp + zp]) + Theta[-xp + zp]*
      ((-32*zeta2*(xp^2*(-1 + zp) - (-1 + zp)*zp + xp*(1 - 2*zp + 3*zp^2)))/
        ((-1 + xp)*(-1 + zp)) - (8*(-4 + 11*zp + 4*xp^2*zp - 3*zp^2 + 
          xp*(5 - 19*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) + 
       (8*(-1 + 4*zp - 2*zp^2 + xp^2*(-3 + 4*zp) + xp*(4 - 8*zp + 8*zp^2))*
         Li[2, xp/zp])/((-1 + xp)*(-1 + zp)) + 
       (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
         Li[2, -(xp/(1 - xp)) + zp/(1 - xp)])/((-1 + xp)*(-1 + zp)) + 
       ((-8 + (8 - 16*xp)*zp^2)*Li[2, -(-xp + zp)^(-1) + zp/(-xp + zp)])/
        ((-1 + xp)*(-1 + zp)) + ((8 + 8*(-1 + 2*xp)*zp^2)*
         Li[2, -(xp/(-xp + zp)) + (xp*zp)/(-xp + zp)])/
        ((-1 + xp)*(-1 + zp)) + ((8 + xp^2*(28 - 48*zp) - 48*zp + 20*zp^2 - 
          8*xp*(6 - 12*zp + 11*zp^2))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) - 
       (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/
        ((-1 + xp)*(-1 + zp)) - (4*(-3 + xp*(4 - 8*zp) + 4*zp + 2*zp^2 + 
          xp^2*(-1 + 4*zp))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
       Log[1 - xp]*((8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) + (16*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + 
            xp*(2 - 4*zp + 4*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) - 
         (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp])/
          ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[zp])/((-1 + xp)*(-1 + zp))) - 
       (8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp))*Log[-xp + zp])/
        ((-1 + xp)*(-1 + zp)) + Log[zp]*
        ((16*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) + (8*(-1 + xp^2 + 2*zp^2 - 4*xp*zp^2)*
           Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[xp]*((8*(3 - 10*zp - 6*xp^2*zp + zp^2 + 2*xp*(1 + 5*zp)))/
          ((-1 + xp)*(-1 + zp)) + (8*(-3 + 8*zp - zp^2 + xp^2*(-4 + 8*zp) + 
            2*xp*(4 - 8*zp + 5*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
         (16*(-1 + 4*zp - zp^2 + xp^2*(-2 + 4*zp) + xp*(4 - 8*zp + 6*zp^2))*
           Log[zp])/((-1 + xp)*(-1 + zp)) - (8*(xp^2 + zp^2 - 2*xp*zp^2)*
           Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - zp]*((16*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) - (32*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
         (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[-xp + zp])/
          ((-1 + xp)*(-1 + zp))) + 
       ((-16*zeta2*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp)))/
          ((-1 + xp)*(-1 + zp)) + (8*(-4 + 11*zp + 4*xp^2*zp - 3*zp^2 + 
            xp*(5 - 19*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) - 
         (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/((-1 + xp)*(-1 + zp)) + 
         (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/
          ((-1 + xp)*(-1 + zp)) + (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[1 - xp]*((-8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[xp])/((-1 + xp)*(-1 + zp)) + 
           (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) + (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
         (8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp))*Log[-xp + zp])/
          ((-1 + xp)*(-1 + zp)) + (8*(-3 + xp*(2 - 8*zp) + 6*zp + 
            xp^2*(-1 + 4*zp))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp)) + 
         Log[zp]*((-16*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - zp]*((-16*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) + (32*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-xp + zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[xp]*((8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) + (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
           (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))))*
        Theta[-1 + xp + zp])) + CA*CF*(-56/3 + 4/(-1 + xp) + 16/(-1 + zp) + 
     24/zp + (52/9 - 12/(-1 + xp))*zp - 4/(1 + 2*xp + xp^2 - 4*xp*zp) + 
     (4*xp^3)/(1 + 2*xp + xp^2 - 4*xp*zp) - 
     (4*zeta2*(2 + (-2 + 4*xp + xp^2)*zp + (4 - 6*xp)*zp^2 + 
        (-3 + 6*xp)*zp^3))/((-1 + xp)*(-1 + zp)*zp) + 
     xp^2*(8/(-xp + zp) - 4/(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     xp*(688/9 + 4/(xp - zp) - 16/(-1 + zp) - 22/zp + 6*zp + 
       4/(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     Dxp[1]*((22*(1 + zp))/3 - (44*Dzp[0])/3) + (22*(1 + xp)*Dzp[1])/3 + 
     (4*(3*zp + 3*xp^2*zp + xp*(-1 + 3*zp^2))*
       InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/(Sqrt[xp]*zp^(3/2)) - 
     (4*(3*zp + 3*xp^2*zp + xp*(-1 + 3*zp^2))*InvTanInt[Sqrt[zp]/Sqrt[xp]])/
      (Sqrt[xp]*zp^(3/2)) - (4*(3*zp + 3*xp^2*zp + xp*(-1 + 3*zp^2))*
       InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/(Sqrt[xp]*zp^(3/2)) + 
     (4*(3*zp + 3*xp^2*zp + xp*(-1 + 3*zp^2))*InvTanInt[Sqrt[xp]*Sqrt[zp]])/
      (Sqrt[xp]*zp^(3/2)) + (4*(-1 - 2*zp + 2*zp^2 + zp^3 - 
        2*xp*zp^2*(1 + zp) + xp^2*(-1 - zp + 2*zp^2))*Li[2, 1 - xp])/
      ((-1 + xp)*(-1 + zp)*zp) + (8*(1 + xp)*(-1 + 2*zp)*Li[2, -xp])/zp + 
     (4*(-1 + 4*zp - zp^2 + xp^2*(-2 + 4*zp) + xp*(4 - 8*zp + 8*zp^2))*
       Li[2, 1 - zp])/((-1 + xp)*(-1 + zp)) + 
     (8*(1 + 2*xp*zp + 2*xp^3*zp + xp^2*(1 + 2*zp^2))*Li[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)*zp) + (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*
       Li[2, -(xp*zp)])/((-1 + xp)*(1 + xp)*zp) + 
     (4*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
          32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
        xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
        xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
        4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
       Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     (4*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
          32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
        xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
        xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
        4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
       Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (4*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
          32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
        xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
        xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
        4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
       Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (4*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
          32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
        xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
        xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
        4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
       Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     ((4 + 8*zp + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) + 
     ((4 + 8*zp + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(zp - xp*zp) + 
     (8*(1 + 2*zp + 2*xp*zp^2 + xp^2*(1 + 2*zp))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/((-1 + xp)*zp) + ((2 + 4*zp + 4*xp*zp^2 + xp^2*(2 + 4*zp))*
       Log[2]^2)/((-1 + xp)*zp) + (Delz*((11*(1 + xp))/3 - (22*Dxp[0])/3) + 
       Delx*(-11*Delz + (11*(1 + zp))/3 - (22*Dzp[0])/3))*Log[Q2/muF2]^2 + 
     ((2 + xp^2*(2 - 4*zp) - 4*xp*(-1 + zp)^2 - 4*zp)*Log[1 - xp]^2)/
      ((-1 + xp)*(-1 + zp)) + (-24 - 38/(-1 + xp) - 
       3/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) - 
       (3*xp^6)/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
       3/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
       16/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
       (3*xp^4*(2 + xp^2 + xp*(2 - 4*zp)))/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
       (xp^2*(5 + 2*xp^2 - 16*(1 + xp^2 + xp*(2 - 4*zp))^2 + 
          2*xp*(2 - 4*zp) - (4*(1 + xp^2 + xp*(2 - 4*zp))^2)/(-1 + zp) + 
          (4*(1 + xp^2 + xp*(2 - 4*zp))^2)/zp))/(1 + xp^2 + xp*(2 - 4*zp))^
         (5/2) - 38/(-1 + zp) - 52/((-1 + xp)*(-1 + zp)) - 
       4/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)) + 
       ((2 - 44*xp)*zp)/(-1 + xp) - 4/(zp - xp*zp) - 
       (2*xp*(2*(-2 + Sqrt[1 + xp^2 + xp*(2 - 4*zp)]) + 
          (5 - 7*Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp + 
          3*(3 + 4*Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp^2 - 6*zp^3))/
        (Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)*zp) + 
       (4 + 4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/zp)*Log[xp]^2 + 
     Dzp[0]*((4*(10 - 77*xp))/9 + 4*(1 + xp)*zeta2 + 
       (22*(1 + xp)*Log[1 - xp])/3 + ((56 + 32*xp^2)*Log[xp])/(3 - 3*xp) - 
       (2*(1 + xp^2)*Log[xp]^2)/(-1 + xp)) - 
     (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/
      ((-1 + xp)*(-1 + zp)) - (2*(-1 - 5*zp + 10*zp^2 + 2*zp^3 + 
        2*xp*zp*(4 - 9*zp + 4*zp^2) + xp^2*(-1 - 5*zp + 10*zp^2))*Log[zp]^2)/
      ((-1 + xp)*(-1 + zp)*zp) + Log[1 - zp]*
      (4*(-7 + 4/(-1 + xp) - 6/(-1 + zp)) - (44*zp)/3 + 
       xp*(52/3 + 24/(-1 + zp) - 4/(-1 + xp + zp)) - 
       (12*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[zp])/
        ((-1 + xp)*(-1 + zp))) + Dxp[0]*((4*(10 - 77*zp))/9 + 
       4*zeta2*(1 + zp) + (268/9 - 8*zeta2)*Dzp[0] - (44*Dzp[1])/3 + 
       (22*(1 + zp)*Log[1 - zp])/3 + 4*(1 + zp)*Log[zp] - 
       (2*(1 + zp^2)*Log[zp]^2)/(-1 + zp)) + Log[Q2/muF2]*
      ((-44*(xp + zp))/3 + Dxp[0]*((22*(1 + zp))/3 - (44*Dzp[0])/3) + 
       (22*(1 + xp)*Dzp[0])/3 + Delz*((4*(10 - 77*xp))/9 + 4*(1 + xp)*zeta2 + 
         (268/9 - 8*zeta2)*Dxp[0] - (44*Dxp[1])/3 + (22*(1 + xp)*Log[1 - xp])/
          3 + ((56 + 32*xp^2)*Log[xp])/(3 - 3*xp) - (2*(1 + xp^2)*Log[xp]^2)/
          (-1 + xp)) + Delx*(Delz*(193/3 + (88*zeta2)/3 - 24*zeta3) + 
         (4*(10 - 77*zp))/9 + 4*zeta2*(1 + zp) + (268/9 - 8*zeta2)*Dzp[0] - 
         (44*Dzp[1])/3 + (22*(1 + zp)*Log[1 - zp])/3 + 4*(1 + zp)*Log[zp] - 
         (2*(1 + zp^2)*Log[zp]^2)/(-1 + zp))) + 
     Log[zp]*(2*(-29 - 4/(-1 + xp) - 3/(1 + xp^2 + xp*(2 - 4*zp))^2 + 
         (3*xp^4)/(1 + xp^2 + xp*(2 - 4*zp))^2 + 
         (3*xp^5)/(1 + xp^2 + xp*(2 - 4*zp))^2 - 14/(-1 + zp) - 
         (2*xp^2*(-1 + 2*zp))/(xp - zp)^2 + 2/(1 + 2*xp + xp^2 - 4*xp*zp) - 
         (2*xp^3)/(1 + 2*xp + xp^2 - 4*xp*zp) + 6/(zp - xp*zp) + 
         xp*(21 + 14/(-1 + zp) - 6/zp - (6*zp)/(-1 + xp) - 
           3/(1 + 2*xp + xp^2 - 4*xp*zp)^2)) + 
       (4*(3*zp + 3*xp^2*zp + xp*(-1 + 3*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*zp^(3/2)) - (4*(3*zp + 3*xp^2*zp + xp*(-1 + 3*zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*zp^(3/2)) + 
       (8*(1 + 2*xp*zp + 2*xp^3*zp + xp^2*(1 + 2*zp^2))*Log[1 + zp/xp])/
        ((-1 + xp)*(1 + xp)*zp) + (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 
          2*xp*zp^2)*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp)) + 
     (4*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
          32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
        xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
        xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
        4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (4*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
          32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
        xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
        xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
        4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     ((2 + 4*zp + 4*xp*zp^2 + xp^2*(2 + 4*zp))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) + 
     ((2 + 4*zp + 4*xp*zp^2 + xp^2*(2 + 4*zp))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((4*(2*(-1 + zp)^2 + 8*xp^3*zp + 2*xp^2*(1 - 4*zp + 7*zp^2) + 
          xp*(-1 + 13*zp - 7*zp^2 + 3*zp^3)))/((-1 + xp)*zp*
         Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       ((4 + 8*zp + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp - xp*zp)) + 
     Log[2]*((4*(2*(-1 + zp)^2 + 8*xp^3*zp + 2*xp^2*(1 - 4*zp + 7*zp^2) + 
          xp*(-1 + 13*zp - 7*zp^2 + 3*zp^3)))/((-1 + xp)*zp*
         Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       2*(4 + 8/(-1 + xp) - 3/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) - 
         (3*xp^6)/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
         3/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
         16/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
         (3*xp^4*(2 + xp^2 + xp*(2 - 4*zp)))/(1 + xp^2 + xp*(2 - 4*zp))^
           (5/2) + (xp^2*(5 + 2*xp^2 - 16*(1 + xp^2 + xp*(2 - 4*zp))^2 + 
            2*xp*(2 - 4*zp) - (4*(1 + xp^2 + xp*(2 - 4*zp))^2)/(-1 + zp) + 
            (4*(1 + xp^2 + xp*(2 - 4*zp))^2)/zp))/(1 + xp^2 + xp*(2 - 4*zp))^
           (5/2) - 4/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)) + 
         (4*xp*zp)/(-1 + xp) - 4/(zp - xp*zp) + 
         (2 + 4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/zp + 
         2*xp*(2 - 3/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
           4/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)) + 
           (6*zp)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
           (1 - 4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/zp))*Log[xp] - 
       (4*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
            32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
          xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
          xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
          4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
         Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
       (4*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
            32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
          xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
          xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
          4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
       ((4 + 8*zp + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp - xp*zp)) - 
     (4*(2*(-1 + zp)^2 + 8*xp^3*zp + 2*xp^2*(1 - 4*zp + 7*zp^2) + 
        xp*(-1 + 13*zp - 7*zp^2 + 3*zp^3))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
      ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
     ((2 + 4*zp + 4*xp*zp^2 + xp^2*(2 + 4*zp))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(zp - xp*zp) + 
     Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-4*(2*(-1 + zp)^2 + 8*xp^3*zp + 2*xp^2*(1 - 4*zp + 7*zp^2) + 
          xp*(-1 + 13*zp - 7*zp^2 + 3*zp^3)))/((-1 + xp)*zp*
         Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       ((4 + 8*zp + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[1 - xp]*
      ((4*(-15 + 6/(-1 + xp) + xp*(4 + 9/(-1 + zp)) - 9/(-1 + zp) - 11*zp))/
        3 + (8*(-1 + 2*zp + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 3*zp^2))*
         Log[xp])/((-1 + xp)*(-1 + zp)) - 
       (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp])/
        ((-1 + xp)*(-1 + zp)) - (4*(-3 + 6*zp + xp^2*(-3 + 6*zp) + 
          2*xp*(3 - 6*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
       ((4 + 8*zp + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp - xp*zp) + 
       ((4 + 8*zp + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[xp]*(6 - 6/(-1 + xp) - 
       6/(1 + xp^2 + xp*(2 - 4*zp))^2 + (6*xp^4)/(1 + xp^2 + xp*(2 - 4*zp))^
         2 - (6*xp^5)/(1 + xp^2 + xp*(2 - 4*zp))^2 + 24/(-1 + zp) + 
       4/(1 + 2*xp + xp^2 - 4*xp*zp) + 18/(zp - xp*zp) - 
       12/((zp - xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
       52/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
       36/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       (12*xp*zp^2)/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       xp^3*(8/(xp - zp)^2 + 4/(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       (4 + 4/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp + 
       xp^2*(-4/(xp - zp)^2 + 8/(-xp + zp) + 
         32/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       xp*(-74/3 + 6/(1 + xp^2 + xp*(2 - 4*zp))^2 - 24/(-1 + zp) + 
         4/(-1 + xp + zp) + 8/(zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
         (56*zp)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       (4*zp*(1 - 6/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
          xp*(-31 - 21/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])))/(3 - 3*xp) - 
       (4*(3*zp + 3*xp^2*zp + xp*(-1 + 3*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*zp^(3/2)) - (4*(3*zp + 3*xp^2*zp + xp*(-1 + 3*zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*zp^(3/2)) + 
       (8*(1 + xp)*(-1 + 2*zp)*Log[1 + xp])/zp + 
       (8*(-2 + 4*zp + xp^2*(-2 + 4*zp) + xp*(4 - 8*zp + 5*zp^2))*
         Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
       (4*(zp + 6*zp^2 - zp^3 + 2*xp^3*(1 - 4*zp + 6*zp^2) + 
          2*xp^2*(-1 + 8*zp - 11*zp^2 + 9*zp^3) + 
          xp*(4 + zp - 4*zp^2 + 9*zp^3))*Log[zp])/((-1 + xp)*(1 + xp)*
         (-1 + zp)*zp) - (8*(1 + 2*xp*zp + 2*xp^3*zp + xp^2*(1 + 2*zp^2))*
         Log[1 + zp/xp])/((-1 + xp^2)*zp) + 
       (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 2*xp*zp^2)*Log[1 + xp*zp])/
        ((-1 + xp)*(1 + xp)*zp) + (4*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + 
          xp*(2 - 20*zp + 48*zp^2 - 32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 
            32*zp^3) + xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
          xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
          4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
       (4*((1 - 2*zp)^2 + xp^6*(1 - 2*zp)^2 + xp*(2 - 20*zp + 48*zp^2 - 
            32*zp^3) + xp^5*(2 - 20*zp + 48*zp^2 - 32*zp^3) + 
          xp^2*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) + 
          xp^4*(-1 - 16*zp + 104*zp^2 - 176*zp^3 + 88*zp^4) - 
          4*xp^3*(1 - 12*zp^2 + 28*zp^3 - 30*zp^4 + 12*zp^5))*
         Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
       ((4 + 8*zp + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) + 
       ((4 + 8*zp + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp - xp*zp) + 
       ((4 + 8*zp + 8*xp*zp^2 + xp^2*(4 + 8*zp))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        (zp - xp*zp)) + Delz*((4*(-271 + 446*xp))/27 - 
       (4*(1 + 10*xp)*zeta2)/3 - 14*(1 + xp)*zeta3 + 
       (-808/27 + (44*zeta2)/3 + 28*zeta3)*Dxp[0] + (268/9 - 8*zeta2)*
        Dxp[1] - (22*Dxp[2])/3 + ((34 + 10*xp^2)*Li[2, 1 - xp])/(3 - 3*xp) + 
       (16*(1 + xp^2)*Li[3, 1 - xp])/(-1 + xp) + (11*(1 + xp)*Log[1 - xp]^2)/
        3 + ((2*(78 - 91*xp + 83*xp^2))/(3*(-1 + xp)) - (4*(1 + xp^2)*zeta2)/
          (-1 + xp) - (4*(1 + xp^2)*Li[2, 1 - xp])/(-1 + xp))*Log[xp] + 
       ((79 - 12*xp + 43*xp^2)*Log[xp]^2)/(6*(-1 + xp)) + 
       ((1 + xp^2)*Log[xp]^3)/(-1 + xp) + Log[1 - xp]*((10*(4 - 29*xp))/9 + 
         4*(1 + xp)*zeta2 - (4*(1 + xp^2)*Li[2, 1 - xp])/(-1 + xp) + 
         ((56 + 32*xp^2)*Log[xp])/(3 - 3*xp) - (2*(1 + xp^2)*Log[xp]^2)/
          (-1 + xp)) + (4*(1 + xp^2)*S12[1 - xp])/(-1 + xp)) + 
     Delx*(Delz*(-1535/12 - (538*zeta2)/9 + (68*zeta2^2)/5 + (172*zeta3)/3) - 
       14*zeta3*(1 + zp) - (4*zeta2*(7 + 4*zp))/3 + (2*(85 + 319*zp))/27 + 
       (-808/27 + (44*zeta2)/3 + 28*zeta3)*Dzp[0] + (268/9 - 8*zeta2)*
        Dzp[1] - (22*Dzp[2])/3 + 4*(1 + zp)*Li[2, 1 - zp] - 
       (12*(1 + zp^2)*Li[3, 1 - zp])/(-1 + zp) + (11*(1 + zp)*Log[1 - zp]^2)/
        3 + ((2*(49 - 58/(-1 + zp) - 80*zp))/9 + (4*(1 + zp^2)*Li[2, 1 - zp])/
          (-1 + zp))*Log[zp] + ((-35 + 12*zp + zp^2)*Log[zp]^2)/
        (6*(-1 + zp)) + ((5 + 5*zp^2)*Log[zp]^3)/(3 - 3*zp) + 
       Log[1 - zp]*((22*(1 - 14*zp))/9 + 4*zeta2*(1 + zp) + 
         (4*(1 + zp^2)*Li[2, 1 - zp])/(-1 + zp) + 4*(1 + zp)*Log[zp]) + 
       (8*(1 + zp^2)*S12[1 - zp])/(-1 + zp)) + Theta[1 - xp - zp]*
      ((-8*zeta2*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp)))/
        ((-1 + xp)*(-1 + zp)) + (4*(-4 + 11*zp + 4*xp^2*zp - 3*zp^2 + 
          xp*(5 - 19*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) + 
       (4*(xp^2*(1 - 2*zp) - 2*xp*(-1 + zp)^2 + (-2 + zp)*zp)*
         Li[2, -(zp/(1 - xp - zp))])/((-1 + xp)*(-1 + zp)) + 
       ((8*xp*(-1 + zp)^2 - 4*(-2 + zp)*zp + xp^2*(-4 + 8*zp))*
         Li[2, -((xp*zp)/(1 - xp - zp))])/((-1 + xp)*(-1 + zp)) + 
       ((4 + xp^2*(4 - 8*zp) - 8*xp*(-1 + zp)^2 - 8*zp)*
         Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/(1 - xp)])/
        ((-1 + xp)*(-1 + zp)) + ((-8 + 4*xp*(-1 + zp)^2 + 4*zp + 6*zp^2 + 
          xp^2*(-2 + 4*zp))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) + 
       (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/
        ((-1 + xp)*(-1 + zp)) + (4*(-3 + xp*(2 - 8*zp) + 6*zp + 
          xp^2*(-1 + 4*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
       ((-8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) - (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)))*
        Log[zp] + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
         Log[zp]^2)/((-1 + xp)*(-1 + zp)) + Log[1 - xp]*
        ((-4*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) - (8*(1 + zp)*Log[xp])/(-1 + xp) + 
         (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp])/
          ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - zp]*((-8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) - (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
         (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[zp])/
          ((-1 + xp)*(-1 + zp))) + Log[xp]*
        ((4*(-9 + xp*(11 - 17*zp) + 11*zp + zp^2 + xp^2*(-5 + 8*zp)))/
          ((-1 + xp)*(-1 + zp)) - (8*(-2 + 2*xp*(-1 + zp)^2 + 2*zp + zp^2 + 
            xp^2*(-1 + 2*zp))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
         (4*(-2 + 2*xp*(-1 + zp)^2 + 2*zp + zp^2 + xp^2*(-1 + 2*zp))*
           Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) - 
         (4*(-4 + 6*xp*(-1 + zp)^2 + 6*zp + zp^2 + xp^2*(-3 + 6*zp))*Log[zp])/
          ((-1 + xp)*(-1 + zp))) + 
       ((4*(3*zp^2 + xp^2*(-5 + 8*zp) + xp*(4 - 4*zp - 6*zp^2)))/
          ((-1 + xp)*(-1 + zp)) + (8*zeta2*(-((-2 + zp)*zp) + 
            xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2)))/
          ((-1 + xp)*(-1 + zp)) + ((4 + (-4 + 8*xp)*zp^2)*
           Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))])/((-1 + xp)*(-1 + zp)) + 
         ((-4 + 8*xp*(-1 + zp)^2 + 8*zp + xp^2*(-4 + 8*zp))*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/((-1 + xp)*(-1 + zp)) + 
         ((-8 + (8 - 16*xp)*zp^2)*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/
          ((-1 + xp)*(-1 + zp)) - (4*(-3 + xp*(2 - 8*zp) + 6*zp + 
            xp^2*(-1 + 4*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
         ((4*(-4 + zp)*zp + 8*xp*(2 + zp) - 4*xp^2*(1 + 2*zp))*Log[xp - zp])/
          ((-1 + xp)*(-1 + zp)) + 
         ((8*(-((-4 + zp)*zp) - 2*xp*(2 + zp) + xp^2*(1 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2))*
             Log[xp - zp])/((-1 + xp)*(-1 + zp)))*Log[zp] - 
         (8*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2))*
           Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[xp]*((4*(-4 + zp)*zp + 8*xp*(2 + zp) - 4*xp^2*(1 + 2*zp))/
            ((-1 + xp)*(-1 + zp)) + (8*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + 
              xp*(2 - 4*zp + 4*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2))*
             Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2))*
             Log[zp])/((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
          ((-4*(3 - 10*zp - 6*xp^2*zp + zp^2 + 2*xp*(1 + 5*zp)))/
            ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(-1 + 4*zp - zp^2 + xp^2*(-2 + 4*zp) + 
              xp*(4 - 8*zp + 6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - xp]*((4*(3 + 3*xp^2 + 2*zp - 2*zp^2 + 2*xp*(-5 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) + (8*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + 
              xp*(2 - 4*zp + 4*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) - 
           (8*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2))*
             Log[1 - zp])/((-1 + xp)*(-1 + zp)) + ((8 + 8*(-1 + 2*xp)*zp^2)*
             Log[xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(1 + 2*zp - 2*zp^2 + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 6*zp^2))*
             Log[zp])/((-1 + xp)*(-1 + zp))))*Theta[xp - zp] + 
       ((zeta2*(-4 + 8*xp*(-1 + zp)^2 + 8*zp + xp^2*(-4 + 8*zp)))/
          ((-1 + xp)*(-1 + zp)) - (4*(-4 + 11*zp + 4*xp^2*zp - 3*zp^2 + 
            xp*(5 - 19*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) + 
         ((4 + xp^2*(4 - 8*zp) - 8*xp*(-1 + zp)^2 - 8*zp)*
           Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(
                -xp + zp))])/((-1 + xp)*(-1 + zp)) + 
         ((2 + xp^2*(2 - 4*zp) - 4*xp*(-1 + zp)^2 - 4*zp)*Log[1 - xp]^2)/
          ((-1 + xp)*(-1 + zp)) + ((2 + xp^2*(2 - 4*zp) - 4*xp*(-1 + zp)^2 - 
            4*zp)*Log[xp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/
          ((-1 + xp)*(-1 + zp)) + ((2 + xp^2*(2 - 4*zp) - 4*xp*(-1 + zp)^2 - 
            4*zp)*Log[1 - xp - zp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[zp]^2)/
          ((-1 + xp)*(-1 + zp)) - (4*(-3 + xp*(2 - 8*zp) + 6*zp + 
            xp^2*(-1 + 4*zp))*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
         ((2 + xp^2*(2 - 4*zp) - 4*xp*(-1 + zp)^2 - 4*zp)*Log[-xp + zp]^2)/
          ((-1 + xp)*(-1 + zp)) + Log[1 - xp - zp]*
          ((-4*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) + ((4 + xp^2*(4 - 8*zp) - 8*xp*(-1 + zp)^
                2 - 8*zp)*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[xp]*((-4*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
           ((4 + xp^2*(4 - 8*zp) - 8*xp*(-1 + zp)^2 - 8*zp)*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
           ((4 + xp^2*(4 - 8*zp) - 8*xp*(-1 + zp)^2 - 8*zp)*Log[-xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[zp]*
          ((8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - zp]*((8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - xp]*((4*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) + ((-4 + 8*xp*(-1 + zp)^2 + 8*zp + 
              xp^2*(-4 + 8*zp))*Log[xp])/((-1 + xp)*(-1 + zp)) - 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) + ((-4 + 8*xp*(-1 + zp)^2 + 8*zp + 
              xp^2*(-4 + 8*zp))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) + ((-4 + 8*xp*(-1 + zp)^2 + 8*zp + 
              xp^2*(-4 + 8*zp))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))))*
        Theta[-xp + zp]) + 
     ((zeta2*(4 + xp^2*(4 - 8*zp) - 8*xp*(-1 + zp)^2 - 8*zp))/
        ((-1 + xp)*(-1 + zp)) + (4*(-4 + 11*zp + 4*xp^2*zp - 3*zp^2 + 
          xp*(5 - 19*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) + 
       ((-4 + 8*xp*(-1 + zp)^2 + 8*zp + xp^2*(-4 + 8*zp))*
         Li[2, (1 - xp - zp)^(-1) - xp/(1 - xp - zp)])/
        ((-1 + xp)*(-1 + zp)) + (4*(xp^2*(1 - 2*zp) - 2*xp*(-1 + zp)^2 + 
          (-2 + zp)*zp)*Li[2, xp^(-1) + zp^(-1) - 1/(xp*zp)])/
        ((-1 + xp)*(-1 + zp)) + ((8*xp*(-1 + zp)^2 - 4*(-2 + zp)*zp + 
          xp^2*(-4 + 8*zp))*Li[2, 1 - zp^(-1) + xp/zp])/
        ((-1 + xp)*(-1 + zp)) + ((-2 + 4*xp*(-1 + zp)^2 + 4*zp + 
          xp^2*(-2 + 4*zp))*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
       (8*(1 + zp)*Log[xp]^2)/(-1 + xp) + 
       (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/
        ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
          xp^2*(-1 + 2*zp))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
       (4*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp))*Log[-1 + xp + zp])/
        ((-1 + xp)*(-1 + zp)) + ((-2 + 4*xp*(-1 + zp)^2 + 4*zp + 
          xp^2*(-2 + 4*zp))*Log[-1 + xp + zp]^2)/((-1 + xp)*(-1 + zp)) + 
       Log[1 - xp]*((-4*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) - (8*(1 + zp)*Log[xp])/(-1 + xp) + 
         (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp])/
          ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
         ((4 + xp^2*(4 - 8*zp) - 8*xp*(-1 + zp)^2 - 8*zp)*Log[-1 + xp + zp])/
          ((-1 + xp)*(-1 + zp))) + Log[zp]*
        ((-8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) - (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - zp]*((-8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) + (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
         (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
           Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[xp]*((4*(-9 + xp*(11 - 17*zp) + 11*zp + zp^2 + xp^2*(-5 + 8*zp)))/
          ((-1 + xp)*(-1 + zp)) - (8*(-2 + 2*xp*(-1 + zp)^2 + 2*zp + zp^2 + 
            xp^2*(-1 + 2*zp))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[zp])/
          ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))))*
      Theta[-1 + xp + zp] + Theta[-xp + zp]*
      ((4*(-4 + 11*zp + 4*xp^2*zp - 3*zp^2 + xp*(5 - 19*zp + 6*zp^2)))/
        ((-1 + xp)*(-1 + zp)) + (8*zeta2*(-((-2 + zp)*zp) + 
          xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) - 
       (4*(-1 + 4*zp - zp^2 + xp^2*(-2 + 4*zp) + xp*(4 - 8*zp + 8*zp^2))*
         Li[2, xp/zp])/((-1 + xp)*(-1 + zp)) + 
       ((4 + xp^2*(4 - 8*zp) - 8*xp*(-1 + zp)^2 - 8*zp)*
         Li[2, -(xp/(1 - xp)) + zp/(1 - xp)])/((-1 + xp)*(-1 + zp)) + 
       ((4 + (-4 + 8*xp)*zp^2)*Li[2, -(-xp + zp)^(-1) + zp/(-xp + zp)])/
        ((-1 + xp)*(-1 + zp)) + ((-4 + (4 - 8*xp)*zp^2)*
         Li[2, -(xp/(-xp + zp)) + (xp*zp)/(-xp + zp)])/
        ((-1 + xp)*(-1 + zp)) + (4*(-1 + 6*zp - 2*zp^2 + xp^2*(-3 + 6*zp) + 
          xp*(6 - 12*zp + 11*zp^2))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) + 
       (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/
        ((-1 + xp)*(-1 + zp)) + (2*(-3 + xp*(4 - 8*zp) + 4*zp + zp^2 + 
          xp^2*(-2 + 4*zp))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
       Log[1 - xp]*((-4*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) - (8*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + 
            xp*(2 - 4*zp + 4*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) + 
         (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp])/
          ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       (4*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp))*Log[-xp + zp])/
        ((-1 + xp)*(-1 + zp)) + Log[xp]*
        ((-4*(3 - 10*zp - 6*xp^2*zp + zp^2 + 2*xp*(1 + 5*zp)))/
          ((-1 + xp)*(-1 + zp)) - (4*(-3 + 8*zp - zp^2 + xp^2*(-4 + 8*zp) + 
            2*xp*(4 - 8*zp + 5*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (8*(-1 + 4*zp - zp^2 + xp^2*(-2 + 4*zp) + xp*(4 - 8*zp + 6*zp^2))*
           Log[zp])/((-1 + xp)*(-1 + zp)) - (8*xp*zp^2*Log[-xp + zp])/
          ((-1 + xp)*(-1 + zp))) + Log[zp]*
        ((-8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) + ((4 + 4*(-1 + 4*xp)*zp^2)*Log[-xp + zp])/
          ((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
        ((-8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
          ((-1 + xp)*(-1 + zp)) + (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
         (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[-xp + zp])/
          ((-1 + xp)*(-1 + zp))) + 
       ((8*zeta2*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp)))/
          ((-1 + xp)*(-1 + zp)) - (4*(-4 + 11*zp + 4*xp^2*zp - 3*zp^2 + 
            xp*(5 - 19*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) + 
         ((-4 + 8*xp*(-1 + zp)^2 + 8*zp + xp^2*(-4 + 8*zp))*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/((-1 + xp)*(-1 + zp)) - 
         (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/
          ((-1 + xp)*(-1 + zp)) - (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[1 - xp]*((4*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[xp])/((-1 + xp)*(-1 + zp)) - 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[zp])/((-1 + xp)*(-1 + zp))) - 
         (4*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp))*Log[-xp + zp])/
          ((-1 + xp)*(-1 + zp)) - (4*(-3 + xp*(2 - 8*zp) + 6*zp + 
            xp^2*(-1 + 4*zp))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp)) + 
         Log[xp]*((-4*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[zp]*((8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - zp]*((8*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))))*
        Theta[-1 + xp + zp]) + Theta[xp - zp]*
      ((-4*(3*zp^2 + xp^2*(-5 + 8*zp) + xp*(4 - 4*zp - 6*zp^2)))/
        ((-1 + xp)*(-1 + zp)) - (4*zeta2*(1 + 2*zp - 2*zp^2 + 
          xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) + 
       (4*(-1 + 4*zp - zp^2 + xp^2*(-2 + 4*zp) + xp*(4 - 8*zp + 8*zp^2))*
         Li[2, zp/xp])/((-1 + xp)*(-1 + zp)) + 
       ((-4 + (4 - 8*xp)*zp^2)*Li[2, xp/(1 - zp) - zp/(1 - zp)])/
        ((-1 + xp)*(-1 + zp)) + ((-4 + 8*xp*(-1 + zp)^2 + 8*zp + 
          xp^2*(-4 + 8*zp))*Li[2, (-xp + zp)^(-1) - xp/(-xp + zp)])/
        ((-1 + xp)*(-1 + zp)) + ((6 + 4*zp - 8*zp^2 + xp^2*(-2 + 4*zp) + 
          4*xp*(1 - 2*zp + 5*zp^2))*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
       (4*(-1 + 8*zp - 3*zp^2 + xp^2*(-4 + 8*zp) + 8*xp*(1 - 2*zp + 2*zp^2))*
         Log[xp]^2)/((-1 + xp)*(-1 + zp)) + 
       (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/
        ((-1 + xp)*(-1 + zp)) + ((-4*(-4 + zp)*zp - 8*xp*(2 + zp) + 
          xp^2*(4 + 8*zp))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
       ((-2 + 4*xp*(-1 + zp)^2 + 4*zp + xp^2*(-2 + 4*zp))*Log[xp - zp]^2)/
        ((-1 + xp)*(-1 + zp)) + ((8*(-4 + zp)*zp + 16*xp*(2 + zp) - 
           8*xp^2*(1 + 2*zp))/((-1 + xp)*(-1 + zp)) + 
         (4*(1 + zp)*Log[xp - zp])/(-1 + xp))*Log[zp] + 
       (8*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2))*
         Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
       Log[xp]*((8*(-((-4 + zp)*zp) - 2*xp*(2 + zp) + xp^2*(1 + 2*zp)))/
          ((-1 + xp)*(-1 + zp)) - (8*(-1 + 4*zp - zp^2 + xp^2*(-2 + 4*zp) + 
            xp*(4 - 8*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (4*(1 + zp)*Log[xp - zp])/(-1 + xp) + 
         ((4 + xp^2*(24 - 48*zp) - 48*zp + 20*zp^2 - 
            48*xp*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - zp]*((4*(3 - 10*zp - 6*xp^2*zp + zp^2 + 2*xp*(1 + 5*zp)))/
          ((-1 + xp)*(-1 + zp)) - (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(-1 + 4*zp - zp^2 + xp^2*(-2 + 4*zp) + xp*(4 - 8*zp + 6*zp^2))*
           Log[zp])/((-1 + xp)*(-1 + zp))) + Log[1 - xp]*
        ((-4*(3 + 3*xp^2 + 2*zp - 2*zp^2 + 2*xp*(-5 + 2*zp)))/
          ((-1 + xp)*(-1 + zp)) - (8*(1 + 2*zp - 2*zp^2 + xp^2*(-1 + 2*zp) + 
            xp*(2 - 4*zp + 6*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) + 
         (8*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2))*
           Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (4*(1 + 2*zp - 2*zp^2 + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 6*zp^2))*
           Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(1 + 2*zp - 2*zp^2 + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 6*zp^2))*
           Log[zp])/((-1 + xp)*(-1 + zp))) + 
       ((4*(3*zp^2 + xp^2*(-5 + 8*zp) + xp*(4 - 4*zp - 6*zp^2)))/
          ((-1 + xp)*(-1 + zp)) + (4*zeta2*(1 + 2*zp - 2*zp^2 + 
            xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 6*zp^2)))/
          ((-1 + xp)*(-1 + zp)) + ((4 + (-4 + 8*xp)*zp^2)*
           Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))])/((-1 + xp)*(-1 + zp)) + 
         ((4 + xp^2*(4 - 8*zp) - 8*xp*(-1 + zp)^2 - 8*zp)*
           Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(
                -xp + zp))])/((-1 + xp)*(-1 + zp)) + 
         ((-6 + xp^2*(2 - 4*zp) - 4*zp + 8*zp^2 - 4*xp*(1 - 2*zp + 5*zp^2))*
           Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
         ((2 + xp^2*(2 - 4*zp) - 4*xp*(-1 + zp)^2 - 4*zp)*Log[xp]^2)/
          ((-1 + xp)*(-1 + zp)) - (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
            xp^2*(-1 + 2*zp))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
         ((2 + xp^2*(2 - 4*zp) - 4*xp*(-1 + zp)^2 - 4*zp)*Log[xp - zp]^2)/
          ((-1 + xp)*(-1 + zp)) - (8*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + 
            xp*(2 - 4*zp + 4*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) - 
         (4*(-3 + xp*(2 - 8*zp) + 6*zp + xp^2*(-1 + 4*zp))*Log[-1 + xp + zp])/
          ((-1 + xp)*(-1 + zp)) + ((2 + xp^2*(2 - 4*zp) - 4*xp*(-1 + zp)^2 - 
            4*zp)*Log[-1 + xp + zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[xp - zp]*((4*(-4 + zp)*zp + 8*xp*(2 + zp) - 4*xp^2*(1 + 2*zp))/
            ((-1 + xp)*(-1 + zp)) + ((4 + xp^2*(4 - 8*zp) - 8*xp*(-1 + zp)^
                2 - 8*zp)*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[xp]*((4*(-4 + zp)*zp + 8*xp*(2 + zp) - 4*xp^2*(1 + 2*zp))/
            ((-1 + xp)*(-1 + zp)) + (8*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + 
              xp*(2 - 4*zp + 4*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
           (4*(1 + 2*zp - 2*zp^2 + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 6*zp^2))*
             Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 4*zp^2))*
             Log[zp])/((-1 + xp)*(-1 + zp)) + 
           ((4 + xp^2*(4 - 8*zp) - 8*xp*(-1 + zp)^2 - 8*zp)*
             Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[zp]*((8*(-((-4 + zp)*zp) - 2*xp*(2 + zp) + xp^2*(1 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) + (8*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + 
              xp*(2 - 4*zp + 4*zp^2))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - zp]*((-4*(3 - 10*zp - 6*xp^2*zp + zp^2 + 2*xp*(1 + 5*zp)))/
            ((-1 + xp)*(-1 + zp)) + (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + 
              xp^2*(-1 + 2*zp))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(-1 + 4*zp - zp^2 + xp^2*(-2 + 4*zp) + xp*(4 - 8*zp + 6*zp^2))*
             Log[zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(-1 + 2*xp*(-1 + zp)^2 + 2*zp + xp^2*(-1 + 2*zp))*
             Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - xp]*((4*(3 + 3*xp^2 + 2*zp - 2*zp^2 + 2*xp*(-5 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) + (4*(1 + 2*zp - 2*zp^2 + xp^2*(-1 + 
                2*zp) + xp*(2 - 4*zp + 6*zp^2))*Log[xp])/
            ((-1 + xp)*(-1 + zp)) - (8*(-((-2 + zp)*zp) + xp^2*(-1 + 2*zp) + 
              xp*(2 - 4*zp + 4*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
           (4*(1 + 2*zp - 2*zp^2 + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 6*zp^2))*
             Log[xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(1 + 2*zp - 2*zp^2 + xp^2*(-1 + 2*zp) + xp*(2 - 4*zp + 6*zp^2))*
             Log[zp])/((-1 + xp)*(-1 + zp)) + 
           ((-4 + 8*xp*(-1 + zp)^2 + 8*zp + xp^2*(-4 + 8*zp))*
             Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))))*
        Theta[-1 + xp + zp])), "\!\(\*SubscriptBox[SuperscriptBox[\(\
\[CapitalDelta]C\), \((2)\)], \({1,qq,PS,MS}\)]\)" -> 
  CF*((-32*(-1 + xp)*(-1 + zp))/zp - (8*(xp + zp + xp^2*zp + xp*zp^2)*
      InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/(Sqrt[xp]*zp^(3/2)) + 
    (8*(xp + zp + xp^2*zp + xp*zp^2)*InvTanInt[Sqrt[zp]/Sqrt[xp]])/
     (Sqrt[xp]*zp^(3/2)) + (8*(xp + zp + xp^2*zp + xp*zp^2)*
      InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/(Sqrt[xp]*zp^(3/2)) - 
    (8*(xp + zp + xp^2*zp + xp*zp^2)*InvTanInt[Sqrt[xp]*Sqrt[zp]])/
     (Sqrt[xp]*zp^(3/2)) + ((12*(-1 + xp)*(1 + zp))/zp - 
      (8*(xp + zp + xp^2*zp + xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]])/
       (Sqrt[xp]*zp^(3/2)) + (8*(xp + zp + xp^2*zp + xp*zp^2)*
        ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*zp^(3/2)))*Log[zp] + 
    Log[xp]*((12*(1 + xp)*(-1 + zp))/zp + (8*(xp + zp + xp^2*zp + xp*zp^2)*
        ArcTan[Sqrt[zp]/Sqrt[xp]])/(Sqrt[xp]*zp^(3/2)) + 
      (8*(xp + zp + xp^2*zp + xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]])/
       (Sqrt[xp]*zp^(3/2)) - (8*(1 + xp)*(1 + zp)*Log[zp])/zp)), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((2)\)], \
\({1,qq',\([1]\),MS}\)]\)" -> 
  CF*(((-1 + zp)*(5 - 19*zp - 130*zp^2 + xp*(-19 - 79*zp + 62*zp^2)))/
     (9*zp) - 4*(1 + xp + 2*zp)*Li[2, 1 - zp] - 
    (2*(2 + 15*zp - 9*zp^2 - 8*zp^3 + xp*(2 - 3*zp - 9*zp^2 + 4*zp^3))*
      Log[zp])/(3*zp) - 4*(1 + xp + 2*zp)*Log[zp]^2 + 
    Delx*Log[Q2/muF2]^2*(1 + 4/(3*zp) - zp - (4*zp^2)/3 + 
      2*(1 + zp)*Log[zp]) + Dxp[1]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 
      4*(1 + zp)*Log[zp]) + Log[1 - xp]*
     ((-2*(-1 + zp)*(-2 - 11*zp - 8*zp^2 + xp*(-2 - 5*zp + 4*zp^2)))/(3*zp) - 
      4*(1 + xp + 2*zp)*Log[zp]) + Log[1 - zp]*
     ((-2*(-1 + zp)*(-2 - 11*zp - 8*zp^2 + xp*(-2 - 5*zp + 4*zp^2)))/(3*zp) - 
      4*(1 + xp + 2*zp)*Log[zp]) + 
    Log[xp]*((2*(-1 + zp)*(-4 - zp + 8*zp^2 - 12*xp*zp*(1 + 2*zp) + 
         2*xp^2*(-2 - 5*zp + 4*zp^2)))/(3*(-1 + xp)*zp) + 
      (4*(1 + 2*xp^2 - zp + 4*xp*zp)*Log[zp])/(-1 + xp)) + 
    Dxp[0]*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
      4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
       Log[zp] + 4*(1 + zp)*Log[zp]^2 + Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - 
        (8*zp^2)/3 + 4*(1 + zp)*Log[zp])) + 
    Log[Q2/muF2]*((-2*(-1 + zp)*(-2 - 11*zp - 8*zp^2 + 
         xp*(-2 - 5*zp + 4*zp^2)))/(3*zp) - 4*(1 + xp + 2*zp)*Log[zp] + 
      Dxp[0]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 4*(1 + zp)*Log[zp]) + 
      Delx*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
        4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
         Log[zp] + 4*(1 + zp)*Log[zp]^2 + Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - 
          (8*zp^2)/3 + 4*(1 + zp)*Log[zp]))) + 
    Delx*(zeta2*(-2 - 8/(3*zp) + 2*zp + (8*zp^2)/3) - 
      (107 + 132*zp + 48*zp^2 - 287*zp^3)/(27*zp) + 
      (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*Li[2, 1 - zp] - 
      4*(1 + zp)*Li[3, 1 - zp] + (-4*zeta2*(1 + zp) - 
        (2*(7 + 90*zp + 81*zp^2 + 31*zp^3))/(9*zp) + 
        8*(1 + zp)*Li[2, 1 - zp])*Log[zp] + ((-3 + 8/zp - 15*zp)*Log[zp]^2)/
       6 + (5*(1 + zp)*Log[zp]^3)/3 + Log[1 - zp]^2*(1 + 4/(3*zp) - zp - 
        (4*zp^2)/3 + 2*(1 + zp)*Log[zp]) + Log[1 - zp]*
       ((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
        4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
         Log[zp] + 4*(1 + zp)*Log[zp]^2) + 8*(1 + zp)*S12[1 - zp])), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((2)\)], \
\({1,qq',\([2]\),MS}\)]\)" -> -(Delz*ZqqS2xp) + 
   CF*((-4*(-1 + xp)*(-3 + 10*zp))/zp - 
     (4*(1 + xp)*(-1 + 2*zp)*Li[2, 1 - xp])/zp - 
     (8*(1 + xp^4 + xp*(2 - 4*zp) + xp^3*(2 - 4*zp) + 2*xp^2*(1 - zp + zp^2))*
       Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
     (8*(1 + xp^4 + xp*(2 - 4*zp) + xp^3*(2 - 4*zp) + 2*xp^2*(1 - zp + zp^2))*
       Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     (8*(1 + xp^4 + xp*(2 - 4*zp) + xp^3*(2 - 4*zp) + 2*xp^2*(1 - zp + zp^2))*
       Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     (8*(1 + xp^4 + xp*(2 - 4*zp) + xp^3*(2 - 4*zp) + 2*xp^2*(1 - zp + zp^2))*
       Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     ((-4*(1 + xp^2 + xp*(2 - 4*zp))^(3/2) + zp + 5*xp^2*zp + 8*xp^4*zp + 
        7*(1 + xp^2 + xp*(2 - 4*zp))*zp + 8*(1 + xp^2 + xp*(2 - 4*zp))^(3/2)*
         zp + xp^3*(14 - 28*zp)*zp + 2*xp*(1 + xp^2 + xp*(2 - 4*zp))*
         (1 - 2*zp)*(-2*Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + zp))*Log[xp]^2)/
      ((1 + xp^2 + xp*(2 - 4*zp))^(3/2)*zp) + Delz*Log[Q2/muF2]^2*
      (5 - 5*xp + 2*(1 + xp)*Log[xp]) + 
     Dzp[1]*(-10*(-1 + xp) + 4*(1 + xp)*Log[xp]) + 
     Log[1 - xp]*((10*(-1 + xp)*(-1 + 2*zp))/zp - 
       (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp) + 
     Dzp[0]*(12*(-1 + xp) + 4*(1 + xp)*Li[2, 1 - xp] + 12*(-1 + xp)*Log[xp] - 
       4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(-10*(-1 + xp) + 
         4*(1 + xp)*Log[xp])) + Delz*(-36*(-1 + xp) + 10*(-1 + xp)*zeta2 + 
       2*(-1 + xp)*Li[2, 1 - xp] - 4*(1 + xp)*Li[3, 1 - xp] + 
       (25 - 3*xp - 4*(1 + xp)*zeta2 - 4*(1 + xp)*Li[2, 1 - xp])*Log[xp] + 
       ((17 - 15*xp)*Log[xp]^2)/2 + (5*(1 + xp)*Log[xp]^3)/3 + 
       Log[1 - xp]^2*(5 - 5*xp + 2*(1 + xp)*Log[xp]) + 
       Log[1 - xp]*(12*(-1 + xp) + 4*(1 + xp)*Li[2, 1 - xp] + 
         12*(-1 + xp)*Log[xp] - 4*(1 + xp)*Log[xp]^2)) + 
     Log[Q2/muF2]*((10*(-1 + xp)*(-1 + 2*zp))/zp - 
       (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
       Dzp[0]*(-10*(-1 + xp) + 4*(1 + xp)*Log[xp]) + 
       Delz*(12*(-1 + xp) + 4*(1 + xp)*Li[2, 1 - xp] + 12*(-1 + xp)*Log[xp] - 
         4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(-10*(-1 + xp) + 
           4*(1 + xp)*Log[xp]))) + (10*(-1 + xp)*(-1 + 2*zp)*Log[1 - zp])/
      zp + (2*(-1 + xp)*(5 - 6*zp + 3*zp^2 + xp^2*(5 - 6*zp + 3*zp^2) - 
        2*xp*(-5 + 16*zp - 17*zp^2 + 8*zp^3))*Log[zp])/
      ((1 + xp^2 + xp*(2 - 4*zp))*(-1 + zp)*zp) - 
     (8*(1 + xp^4 + xp*(2 - 4*zp) + xp^3*(2 - 4*zp) + 2*xp^2*(1 - zp + zp^2))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     (8*(1 + xp^4 + xp*(2 - 4*zp) + xp^3*(2 - 4*zp) + 2*xp^2*(1 - zp + zp^2))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     Log[2]*((8*(1 + xp^4 + xp*(2 - 4*zp) + xp^3*(2 - 4*zp) + 
          2*xp^2*(1 - zp + zp^2))*Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 
             4*xp*zp]])/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
       (8*(1 + xp^4 + xp*(2 - 4*zp) + xp^3*(2 - 4*zp) + 
          2*xp^2*(1 - zp + zp^2))*Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 
             4*xp*zp]])/(1 + xp^2 + xp*(2 - 4*zp))^(3/2)) + 
     Log[xp]*((-2*(6 - 17*zp + xp^3*(-6 + 7*zp) + 
          xp^2*(-6 + 25*zp - 32*zp^2) + xp*(6 - 47*zp + 64*zp^2)))/
        ((1 + xp^2 + xp*(2 - 4*zp))*zp) + 
       (16*(1 + xp^4 + xp*(2 - 4*zp) + xp^3*(2 - 4*zp) + 
          2*xp^2*(1 - zp + zp^2))*Log[2])/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
       (4*(1 + xp)*(-1 + 2*zp)*Log[1 - zp])/zp - 
       (4*(1 + xp)*(-1 + zp)*Log[zp])/zp - 
       (8*(1 + xp^4 + xp*(2 - 4*zp) + xp^3*(2 - 4*zp) + 
          2*xp^2*(1 - zp + zp^2))*Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 
             4*xp*zp]])/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
       (8*(1 + xp^4 + xp*(2 - 4*zp) + xp^3*(2 - 4*zp) + 
          2*xp^2*(1 - zp + zp^2))*Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 
             4*xp*zp]])/(1 + xp^2 + xp*(2 - 4*zp))^(3/2))), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((2)\)], \
\({1,qq',\([3]\),MS}\)]\)" -> 
  CF*(20 - 16*zp - (8*zeta2*(-1 + xp^2 + 4*zp + xp*(2 - 4*zp + 4*zp^2)))/
     (-1 + xp) + 16*Sqrt[xp]*Sqrt[zp]*InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 
    16*Sqrt[xp]*Sqrt[zp]*InvTanInt[Sqrt[zp]/Sqrt[xp]] - 
    16*Sqrt[xp]*Sqrt[zp]*InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 
    16*Sqrt[xp]*Sqrt[zp]*InvTanInt[Sqrt[xp]*Sqrt[zp]] - 
    (16*(1 + xp^2)*zp*Li[2, 1 - xp])/(-1 + xp) + 16*(1 + xp)*(-1 + 2*zp)*
     Li[2, -xp] - (4*(-1 + 2*xp)*(-1 + 2*zp)*Li[2, 1 - zp])/(-1 + xp) - 
    (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*Li[2, -(zp/xp)])/
     (-1 + xp^2) - (8*(1 + 2*xp*zp + 2*xp^3*zp + xp^2*(1 + 4*zp^2))*
      Li[2, -(xp*zp)])/(-1 + xp^2) + 
    (8*xp*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*(1 - 5*zp + 5*zp^2))*
      Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    (8*xp*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*(1 - 5*zp + 5*zp^2))*
      Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    (8*xp*(-1 + 2*zp + xp^2*(-1 + 2*zp) - 2*xp*(1 - 5*zp + 5*zp^2))*
      Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    (8*xp*(-1 + 2*zp + xp^2*(-1 + 2*zp) - 2*xp*(1 - 5*zp + 5*zp^2))*
      Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
    (4*(1 + 2*xp^2 + 2*zp + xp*(-2 + 4*zp))*
      Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
         (2 - 2*xp)])/(-1 + xp) + 
    (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
      Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
        Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(-1 + xp) - 
    (8*(1 + 2*zp + 4*xp*zp^2 + xp^2*(1 + 2*zp))*
      Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
         (2*xp)])/(-1 + xp) + ((2 - 4*xp + 4*xp^2 + 4*zp + 8*xp*zp)*Log[2]^2)/
     (1 - xp) + (4*xp*(2 - 4*zp + 4*zp^2 + xp*(-1 + 2*zp))*Log[1 - xp]^2)/
     (-1 + xp) + (4 + 2/(-1 + xp) + 8*xp - (1 + xp^2 + xp*(2 - 4*zp))^
       (-3/2) + (3*xp^2)/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
      1/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
      (10*xp)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + (xp^3*(2 - 4*zp))/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - (4*(1 + 4*xp)*zp)/(-1 + xp) + 
      xp*(-24 + 20/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp)*Log[xp]^2 + 
    ((2 + 4*zp + 8*xp^2*zp + 4*xp*(1 - 2*zp + 4*zp^2))*Log[zp]^2)/(-1 + xp) + 
    Log[zp]*((4*(-((-1 + zp)*zp) + xp^4*(5 + 2*zp) + 
         xp^3*(8 - 25*zp - 4*zp^2) + xp*(-2 + zp - 10*zp^2 + 4*zp^3) + 
         xp^2*(1 + 9*zp + 3*zp^2 + 8*zp^3)))/((-1 + xp)*
        (1 + xp^2 + xp*(2 - 4*zp))*(xp - zp)) + 16*Sqrt[xp]*Sqrt[zp]*
       ArcTan[Sqrt[zp]/Sqrt[xp]] - 16*Sqrt[xp]*Sqrt[zp]*
       ArcTan[Sqrt[xp]*Sqrt[zp]] - (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 
         4*xp*zp^2)*Log[1 + zp/xp])/(-1 + xp^2) - 
      (8*(1 + 2*xp*zp + 2*xp^3*zp + xp^2*(1 + 4*zp^2))*Log[1 + xp*zp])/
       (-1 + xp^2)) + (8*xp*(1 + xp^2*(1 - 2*zp) - 2*zp + 
       2*xp*(1 - 5*zp + 5*zp^2))*
      Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
      Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    (8*xp*(-1 + 2*zp + xp^2*(-1 + 2*zp) - 2*xp*(1 - 5*zp + 5*zp^2))*
      Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
      Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
    (2*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
      Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) - 
    (2*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
      Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
    Log[2]*((-4*(1 + 2*xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
      (8*xp*(2 - 4*zp + 4*zp^2 + xp*(-1 + 2*zp))*Log[1 - xp])/(-1 + xp) + 
      2*(-4 - 6/(-1 + xp) - (1 + xp^2 + xp*(2 - 4*zp))^(-3/2) + 
        (3*xp^2)/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
        1/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
        (10*xp)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - (4*zp)/(-1 + xp) + 
        xp*(-8 + 20/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp - 
        (16*xp*zp^2)/(-1 + xp) - (2*xp^3*(-1 + 2*zp))/
         (1 + xp^2 + xp*(2 - 4*zp))^(3/2))*Log[xp] + 
      (8*xp*(-1 + 2*zp + xp^2*(-1 + 2*zp) - 2*xp*(1 - 5*zp + 5*zp^2))*
        Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
      (8*xp*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*(1 - 5*zp + 5*zp^2))*
        Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
      (8*xp*(2 - 4*zp + 4*zp^2 + xp*(-1 + 2*zp))*
        Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
      (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
        Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
    (4*(1 + 2*xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*
      Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
    ((2 + 4*xp^2 + 4*zp + xp*(-4 + 8*zp))*
      Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
    Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
     ((-4*(1 + 2*xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
      (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
        Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
      (8*xp*(2 - 4*zp + 4*zp^2 + xp*(-1 + 2*zp))*
        Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
    Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
     ((4*(1 + 2*xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) - 
      (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
        Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
    Log[1 - xp]*((4*(1 + 2*xp^2 + 2*zp + xp*(-2 + 4*zp))*
        Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
      (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
        Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
    Log[xp]*(2*(3 + 4/(-1 + xp) - (1 + xp^2 + xp*(2 - 4*zp))^(-1) + 
        xp^2*((1 + xp^2 + xp*(2 - 4*zp))^(-1) + 4/(xp - zp)) - 
        xp^3/(1 + 2*xp + xp^2 - 4*xp*zp) - 
        4/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] - 
        6/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
        (2*(1 + 2*xp)*zp^2)/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
        xp*(-3 + 2/(-xp + zp) + (1 + 2*xp + xp^2 - 4*xp*zp)^(-1) - 
          (16*zp)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
        (2*zp*(1 - 2/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
           xp*(2 + 8/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])))/(1 - xp)) - 
      16*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[zp]/Sqrt[xp]] - 
      16*Sqrt[xp]*Sqrt[zp]*ArcTan[Sqrt[xp]*Sqrt[zp]] + 
      16*(1 + xp)*(-1 + 2*zp)*Log[1 + xp] + 
      (16*xp*(-1 + xp + 2*zp - xp*zp + xp^2*zp - 2*zp^2 + 2*xp*zp^2)*Log[zp])/
       (-1 + xp^2) + (8*(xp + xp^3 + 2*zp + 2*xp^2*zp + 4*xp*zp^2)*
        Log[1 + zp/xp])/(-1 + xp^2) - 
      (8*(1 + 2*xp*zp + 2*xp^3*zp + xp^2*(1 + 4*zp^2))*Log[1 + xp*zp])/
       (-1 + xp^2) + (8*xp*(1 + xp^2*(1 - 2*zp) - 2*zp + 
         2*xp*(1 - 5*zp + 5*zp^2))*Log[-1 + xp + 
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/(1 + xp^2 + xp*(2 - 4*zp))^
        (3/2) + (8*xp*(1 + xp^2*(1 - 2*zp) - 2*zp + 2*xp*(1 - 5*zp + 5*zp^2))*
        Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
      (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
        Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
      (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
        Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
      (4*(1 + 2*zp + 4*xp^2*zp + xp*(2 - 4*zp + 8*zp^2))*
        Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
    ((-4*(-1 + 2*xp)*(-1 + 2*zp)*Li[2, zp/xp])/(-1 + xp) - 
      (4*(-1 + 2*xp)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) - 
      (4*(-1 + 2*xp)*(-1 + 2*zp)*Log[xp - zp]*Log[zp])/(-1 + xp) + 
      Log[xp]*((4*(-1 + 2*xp)*(-1 + 2*zp)*Log[xp - zp])/(-1 + xp) + 
        (4*(-1 + 2*xp)*(-1 + 2*zp)*Log[zp])/(-1 + xp)))*Theta[xp - zp] + 
    ((-8*(-1 + 2*xp)*zeta2*(-1 + 2*zp))/(-1 + xp) + 
      (4*(-1 + 2*xp)*(-1 + 2*zp)*Li[2, xp/zp])/(-1 + xp) - 
      (2*(-1 + 2*xp)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) + 
      (2*(-1 + 2*xp)*(-1 + 2*zp)*Log[zp]^2)/(-1 + xp) + 
      (4*(-1 + 2*xp)*(-1 + 2*zp)*Log[xp]*Log[-xp + zp])/(-1 + xp) - 
      (4*(-1 + 2*xp)*(-1 + 2*zp)*Log[zp]*Log[-xp + zp])/(-1 + xp))*
     Theta[-xp + zp]), "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\
\), \((1)\)], \({1,qg,MS}\)]\)" -> CF*(4 + xp*(4 - 2/zp) - 2/zp - 4*zp + 
    (-4 + 4/zp + 2*zp)*Dxp[0] + Delx*(-4 + 4/zp + 2*zp)*Log[Q2/muF2] + 
    Delx*(2*zp + (-4 + 4/zp + 2*zp)*Log[1 - zp] + (-4 + 4/zp + 2*zp)*
       Log[zp])), "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \
\((1)\)], \({1,gq,MS}\)]\)" -> -(((-1 + 2*xp)*(-1 + 2*zp))/zp) + 
   (-1 + 2*xp)*Dzp[0] + Delz*(-1 + 2*xp)*Log[Q2/muF2] + 
   Delz*(2 - 2*xp + (-1 + 2*xp)*Log[1 - xp] + (1 - 2*xp)*Log[xp]), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((1)\)], \
\({1,qq,MS}\)]\)" -> CF*(4*(xp + zp) - 2*(1 + xp)*Dzp[0] + 
    Dxp[0]*(-2*(1 + zp) + 4*Dzp[0]) + (Delz*(-2*(1 + xp) + 4*Dxp[0]) + 
      Delx*(6*Delz - 2*(1 + zp) + 4*Dzp[0]))*Log[Q2/muF2] + 
    Delz*(2 - 2*xp + 4*Dxp[1] - 2*(1 + xp)*Log[1 - xp] + 
      (2*(1 + xp^2)*Log[xp])/(-1 + xp)) + 
    Delx*(2 - 16*Delz - 2*zp + 4*Dzp[1] - 2*(1 + zp)*Log[1 - zp] - 
      (2*(1 + zp^2)*Log[zp])/(-1 + zp))), "\!\(\*SubscriptBox[SuperscriptBox[\
\(\[CapitalDelta]C\), \((0)\)], \({1,qq,MS}\)]\)" -> Delx*Delz};


ZqqS2xp = CF*1/2*( + 16 + 24*Log[(xp)] + 8*Log[(xp)]^2 - 16*xp - 8*xp*Log[(xp)] + 4*xp*Log[(xp)]^2 ); 
ZqqV2xp  = ( CF*CA*( -592/9 -80/3*Log[(xp)] -4*Log[(xp)]^2 +592/9*xp + 8/3*xp*Log[(xp)] +4*xp*Log[(xp)]^2 +8*zeta2 -8*zeta2*xp)
              + CF*1/2*nf*( +80/9 +16/3*Log[(xp)] -80/9*xp -16/3*xp*Log[(xp)])
              + CF^2*( -16 -16*Log[(xp)] +16*Log[(xp)]*Log[(1-xp)] +16*xp -8*xp*Log[(xp)] -16*xp*Log[(xp)]*Log[(1-xp)]) );
ZqQV2xp = -((CF^2-1/2*CA*CF)*( 8*(1+xp)*( 4*Li[2,(-xp)] +4*Log[(xp)]*Log[(1+xp)] +2*zeta2 -Log[(xp)]^2 -3*Log[(xp)]) -56*(1-xp) ));



Print[" ---------------------------------------------------------------------- "];
Print[" ---------------------------------------------------------------------- "];
Print[" For Reading the \[CapitalDelta]C1 Coefficient Functions in MSbar scheme: "]

(* NNLO *)
dC2qgMS  =  "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((2)\)], \({1,qg,MS}\)]\)" /.MSb;
dC2gqMS  =  "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((2)\)], \({1,gq,MS}\)]\)" /.MSb;
dC2qqNSMS="\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((2)\)], \({1,qq,NS,MS}\)]\)" /.MSb;
dC2qqPSMS="\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((2)\)], \({1,qq,PS,MS}\)]\)" /.MSb;
dC2qQMS  = "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((2)\)], \({1,q\!\(\*OverscriptBox[\(q\), \(_\)]\),MS}\)]\)" /.MSb;
dC2ggMS  = "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((2)\)], \({1,gg,MS}\)]\)" /.MSb;
dC2qqp1MS="\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((2)\)], \({1,qq',\([1]\),MS}\)]\)" /.MSb;
dC2qqp2MS="\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((2)\)], \({1,qq',\([2]\),MS}\)]\)" /.MSb;
dC2qqp3MS="\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((2)\)], \({1,qq',\([3]\),MS}\)]\)" /.MSb;
(* NLO *)
dC1qgMS = "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((1)\)], \({1,qg,MS}\)]\)" /.MSb;
dC1gqMS = "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((1)\)], \({1,gq,MS}\)]\)" /.MSb;
dC1qqMS = "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((1)\)], \({1,qq,MS}\)]\)" /.MSb;
(* LO *)
dC0qqMS = "\!\(\*SubscriptBox[SuperscriptBox[\(\[CapitalDelta]C\), \((0)\)], \({1,qq,MS}\)]\)" /.MSb;


(* NNLO qg channel in MSbar, "Subscript[C^(2), {1,qg,MS}]" *)
dC2qgMS
(* NLO qq channel in MSbar, "Subscript[C^(1), {1,qq,MS}]" *)
dC1qqMS


Print[" ---------------------------------------------------------------------- "];


==> anc/ancillary_UnPol.m <==
(* ::Package:: *)

(* 
Paper Name: NNLO QCD corrections to unpolarized and polarized SIDIS
Authors: Saurav Goyal, Roman Lee, Sven-Olaf Moch, Vaibhav Pathak, Narayan Rana and V. Ravindran,
Year: December 2024
*)

(* This File Contains Subscript[\[ScriptCapitalC], {1,ab}] and Subscript[\[ScriptCapitalC], {2,ab}] Coefficient Function on left hand side of eq. (68) upto NNLO *)

(*
Symbols/Functions used:
Q2 = Q^2, xp = x', zp = z',  
Log[a]   = Natural Logarithm for a,
Li[a,b]  = PolyLog[a,b], 
S12[a]   = Nielsen Polylogarithm: PolyLog[1,2,a],
ArcTan[a]= Tangent Inverse function,
InvTanInt[a] = Integrate[ ArcTan[u]/u,{u,0,a}],
Theta[a] = HeavisideTheta[a].

zeta2, zeta3, . . . are the usual Zeta function with, zeta2 = Pi^2/6 and so on. 
muF2 is the square of factorisation scale,
as is the Strong Coupling constant at muF2 scale,

Plus Distributions are defined as,
Dxp[a_]= Subscript[[Log^a(1-xp)/(1-xp)], +], Dzp[a_]= Subscript[[Log^a(1-zp)/(1-zp)], +],
Delx= DiracDelta[1-xp], Delz= DiracDelta[1-zp],

CA=Nc and CF=(Nc^2-1)/(2 Nc) in SU(Nc) gauge theory. Nc=3 for QCD, TF = 1/2. 
nf is the number of active light quark flavours which can be 3 or 5.

Subscript[\[ScriptCapitalC], {1,ab}]= \!\(
\*SubscriptBox[
SuperscriptBox[\(\[Sum]\), \(\[Infinity]\)], \(i = 0\)]\(
\*SuperscriptBox[\((
\*SubscriptBox[\(a\), \(s\)]\((muF2)\))\), \(i\)]\ \[ScriptCapitalC]^
\*SubscriptBox[\((i)\), \({1, ab}\)]\)\);
Subscript[\[ScriptCapitalC], {2,ab}]= \!\(
\*SubscriptBox[
SuperscriptBox[\(\[Sum]\), \(\[Infinity]\)], \(i = 0\)]\(
\*SuperscriptBox[\((
\*SubscriptBox[\(a\), \(s\)]\((muF2)\))\), \(i\)]\ \[ScriptCapitalC]^
\*SubscriptBox[\((i)\), \({2, ab}\)]\)\);
here ab means `a' initiated and `b' fragmenting parton.

(*NLO*)
Subscript[\[ScriptCapitalC]^(1),{I,qq}]= Subscript[\[ScriptCapitalC]^(1), {I,OverBar[q] OverBar[q]}] = (eq^2)*Subscript[C^(1),{I,qq}] 
Subscript[\[ScriptCapitalC]^(1),{I,qg}]= Subscript[\[ScriptCapitalC]^(1), {I,OverBar[q] g}] = (eq^2)*Subscript[C^(1),{I,qg}] 
Subscript[\[ScriptCapitalC]^(1),{I,gq}]= Subscript[\[ScriptCapitalC]^(1), {I,g OverBar[q]}] = (eq^2)*Subscript[C^(1),{I,gq}] 
(*NNLO*)
Subscript[\[ScriptCapitalC]^(2),{I,qq}]= Subscript[\[ScriptCapitalC]^(2), {I,OverBar[q] OverBar[q]}] = (eq^2)*Subscript[C^(2),{I,qq,NS}] + (\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(eq_{i}^2\)\))*Subscript[C^(2),{I,qq,PS}]
Subscript[\[ScriptCapitalC]^(2),{I,qg}]= Subscript[\[ScriptCapitalC]^(2),{I,OverBar[q] g}]  = (eq^2)*Subscript[C^(2),{I,qg}]
Subscript[\[ScriptCapitalC]^(2),{I,gq}]= Subscript[\[ScriptCapitalC]^(2),{I,g OverBar[q]}]  = (eq^2)*Subscript[C^(2),{I,gq}]
Subscript[\[ScriptCapitalC]^(2),{I,q OverBar[q]}]= Subscript[\[ScriptCapitalC]^(2),{I,OverBar[q] q }] =(eq^2)*Subscript[C^(2),{I,q OverBar[q]}]
Subscript[\[ScriptCapitalC]^(2),{I,gg}] = (\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(eq_{i}^2\)\))*Subscript[C^(2),{I,gg}]
Subscript[\[ScriptCapitalC]^(2),{I,qq'}]= Subscript[\[ScriptCapitalC]^(2),{I,OverBar[q] OverBar[q]'}]  = (eq^2)*Subscript[C^(2),{I,qq',[1]}]  +(eq'^2)*Subscript[C^(2),{I,qq',[2]}] +(eq*eq')*Subscript[C^(2),{I,qq',[3]}]
Subscript[\[ScriptCapitalC]^(2),{I,q OverBar[q]'}]= Subscript[\[ScriptCapitalC]^(2),{I,OverBar[q] q'}] = (eq^2)*Subscript[C^(2), {I,qq',[1]}] +(eq'^2)*Subscript[C^(2),{I,qq',[2]}] -(eq*eq')*Subscript[C^(2),{I,qq',[3]}]

above eq is the electric charge of quark q, eq' is the electric charge of quark q' and I = 1, 2.
(\!\(
\*SubscriptBox[\(\[Sum]\), \(i\)]\ \(eq_{i}^2\)\)) means sum over square of electric charge of active quark flavours. 

Notations: 
Subscript[C^(l), {I,ab}] here I = 1,2 for CF and l = 0,1,2 for QCD perturbative expansion, see right hand side of eq. (68)           

*)



Print["Loading: ", Subscript[\[ScriptCapitalC], {1,ab}] ];
CFC1 = {"\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({1,qg}\)]\)" -> 
  CF^2*((8*zeta2*(xp*(-4 + 8*zp - 6*zp^2) - 2*(2 - 3*zp + zp^2) + 
        xp^2*(6 - 12*zp + 7*zp^2)))/((-1 + xp)*zp) + 
     (2*(20 - 49*zp + 43*zp^2 - 14*zp^3 + xp^3*zp*(-23 + 30*zp) + 
        xp*(-40 + 55*zp + 8*zp^2 - 20*zp^3) + xp^2*(20 + 17*zp - 73*zp^2 + 
          22*zp^3)))/((-1 + xp)*zp*(-1 + xp + zp)) + 
     12*(-2 + 2/zp + zp)*Dxp[2] + 4*(-2 + zp^(-1) + xp*(-2 + zp^(-1) + 2*zp))*
      Li[2, 1 - xp] - (8*(-2*(-1 + zp)^2 + xp*(-4 + 6*zp - 3*zp^2) + 
        xp^2*(4 - 6*zp + 3*zp^2))*Li[2, 1 - zp])/((-1 + xp)*zp) + 
     (8*(xp^2 + (-1 + zp)^2)*Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) + 
     (8*(xp^2 + (-1 + zp)^2)*Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - 
         zp/(2 - 2*xp) + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/
      ((-1 + xp)*zp) + (4*(xp^2 + (-1 + zp)^2)*Log[2]^2)/((-1 + xp)*zp) + 
     (4*(4 - 6*zp + zp^2 + 4*xp*zp^2 + xp^2*(-2 + 6*zp - 5*zp^2))*
       Log[1 - xp]^2)/((-1 + xp)*zp) - 
     (4*(16 - 24*zp + 21*zp^2 - 6*xp*(1 - 2*zp + 4*zp^2) + 
        xp^2*(18 - 32*zp + 25*zp^2))*Log[xp]^2)/((-1 + xp)*zp) - 
     (4*(2 - 6*zp + 7*zp^2 - 8*xp*zp^2 + xp^2*(6 - 10*zp + 9*zp^2))*
       Log[1 - zp]^2)/((-1 + xp)*zp) - 
     (8*(xp*(-8 + zp - 4*zp^2) + 2*(2 + zp + zp^2) + xp^2*(1 - zp + 3*zp^2))*
       Log[zp])/((-1 + xp)*zp) - (4*(3 - 4*zp + 8*zp^2 - 2*xp*zp*(2 + 5*zp) + 
        xp^2*(3 - 6*zp + 9*zp^2))*Log[zp]^2)/((-1 + xp)*zp) + 
     Dxp[1]*(32 - 24/zp - 6*zp + 16*(-2 + 2/zp + zp)*Log[1 - zp] + 
       4*(-2 + 4/zp + zp)*Log[zp]) + Log[1 - zp]*
      ((2*((-1 + zp)^2*(-19 + 4*zp + 8*zp^2) + xp^4*(-1 - 16*zp + 14*zp^2) + 
          2*xp^3*(11 + 9*zp - 37*zp^2 + 10*zp^3) - 
          2*xp*(-29 + 45*zp + zp^2 - 28*zp^3 + 11*zp^4) + 
          xp^2*(-60 + 46*zp + 81*zp^2 - 80*zp^3 + 14*zp^4)))/
        ((-1 + xp)*zp*(-1 + xp + zp)^2) - 
       (8*(2 - 4*zp + 6*zp^2 + xp*(-2 + 2*zp - 9*zp^2) + 
          xp^2*(6 - 10*zp + 9*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
     Log[Q2/muF2]^2*((-4*(1 + xp)*(2 - 2*zp + zp^2))/zp + 
       8*(-2 + 2/zp + zp)*Dxp[0] + Delx*(-8 + 12/zp + 5*zp + 
         (-8 + 8/zp + 4*zp)*Log[1 - zp] + (4 - 2*zp)*Log[zp])) + 
     Dxp[0]*(34 + zeta2*(80 - 80/zp - 40*zp) - 36/zp - 20*zp + 
       (-40 + 48/zp + 20*zp)*Li[2, 1 - zp] + 8*(-2 + 2/zp + zp)*
        Log[1 - zp]^2 - (12*Log[zp])/zp + (8 - 4*zp)*Log[zp]^2 + 
       Log[1 - zp]*(32 - 24/zp - 6*zp + 4*(-6 + 8/zp + 3*zp)*Log[zp])) + 
     Log[Q2/muF2]*((2*(5 + xp - 4*xp*zp - 8*zp^2 + 2*xp*zp^2))/zp + 
       24*(-2 + 2/zp + zp)*Dxp[1] - 
       (8*(3 - 4*zp + zp^2 + xp*(3 - 4*zp + 3*zp^2))*Log[1 - xp])/zp + 
       (4*(3 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(5 - 6*zp + 4*zp^2))*Log[xp])/
        ((-1 + xp)*zp) - (8*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
       (8*(1 + xp - 2*zp + xp*zp^2)*Log[zp])/zp + 
       Dxp[0]*(8 + 6*zp + 16*(-2 + 2/zp + zp)*Log[1 - zp] + 
         4*(-2 + 4/zp + zp)*Log[zp]) + 
       Delx*(34 + zeta2*(80 - 80/zp - 40*zp) - 36/zp - 8*zp + 
         (-40 + 48/zp + 20*zp)*Li[2, 1 - zp] + 8*(-2 + 2/zp + zp)*
          Log[1 - zp]^2 + (12*(-1 + zp)^2*Log[zp])/zp + 
         (8 - 4*zp)*Log[zp]^2 + Log[1 - zp]*(8 + 6*zp + 4*(-6 + 8/zp + 3*zp)*
            Log[zp]))) - (4*(xp^2 + (-1 + zp)^2)*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) - 
     (4*(xp^2 + (-1 + zp)^2)*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*zp) + Log[2]*((8*((-1 + zp)^3 - 4*xp^3*zp*(1 + zp) + 
          xp*(-1 + zp)*(1 + zp)^2 - xp^2*(1 + 3*zp - 5*zp^2 + zp^3)))/
        ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       (16*(xp^2 + (-1 + zp)^2)*Log[1 - xp])/((-1 + xp)*zp) - 
       (8*(xp^2 + (-1 + zp)^2)*Log[xp])/((-1 + xp)*zp) - 
       (16*(xp^2 + (-1 + zp)^2)*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*zp) + (8*(xp^2 + (-1 + zp)^2)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     (8*(-(-1 + zp)^3 + 4*xp^3*zp*(1 + zp) - xp*(-1 + zp)*(1 + zp)^2 + 
        xp^2*(1 + 3*zp - 5*zp^2 + zp^3))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
      ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
     (4*(xp^2 + (-1 + zp)^2)*Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + 
            zp^2]]^2)/((-1 + xp)*zp) + 
     Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((8*(-(-1 + zp)^3 + 4*xp^3*zp*(1 + zp) - xp*(-1 + zp)*(1 + zp)^2 + 
          xp^2*(1 + 3*zp - 5*zp^2 + zp^3)))/((-1 + xp)*zp*
         Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
       (8*(xp^2 + (-1 + zp)^2)*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     Log[1 - xp]*(-48 - 16/(-1 + xp) + 30/zp - 4*zp + 
       xp*(-24 + 6/zp + 16*zp) + (4*(xp*(-4 + 8*zp - 22*zp^2) + 
          3*(5 - 6*zp + 6*zp^2) + xp^2*(17 - 30*zp + 24*zp^2))*Log[xp])/
        ((-1 + xp)*zp) - (8*(-1 + 3*zp^2 + xp*(2 - 4*zp - 4*zp^2) + 
          xp^2*(3 - 4*zp + 5*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
       (8*(1 - 2*zp + 4*zp^2 - xp*zp*(2 + 5*zp) + xp^2*(3 - 4*zp + 5*zp^2))*
         Log[zp])/((-1 + xp)*zp) - (8*(xp^2 + (-1 + zp)^2)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) - 
       (8*(xp^2 + (-1 + zp)^2)*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     Log[xp]*(2*((8*xp^4)/(-1 + xp + zp)^2 - (8*xp^3*(-1 + 2*xp + 2*zp))/
          (-1 + xp + zp)^2 + 8*xp^2*(1 + (-1 + xp + zp)^(-2) + 
           (-1 + xp + zp)^(-1) - 2/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] - 
           (2*zp)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
         (xp*(4 + 4*zp^3 - 7*Sqrt[1 + (-2 + 4*xp)*zp + zp^2] - 
            4*zp*(-7 + 6*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
            2*zp^2*(-2 + 9*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])))/
          (zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
         (-4 + 4*zp^3 + 13*Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
           4*zp*(3 + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
           zp^2*(-12 + 5*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
           xp*(-8 - 13*Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
             2*zp^2*(4 + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
             4*zp*(-8 + 5*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])))/
          ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])) + 
       (4*(17 - 26*zp + 24*zp^2 + xp*(-4 + 8*zp - 26*zp^2) + 
          xp^2*(19 - 34*zp + 28*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
       (4*(xp*(-4 + 4*zp - 30*zp^2) + 3*(6 - 10*zp + 9*zp^2) + 
          2*xp^2*(9 - 14*zp + 15*zp^2))*Log[zp])/((-1 + xp)*zp) - 
       (8*(xp^2 + (-1 + zp)^2)*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp) + (8*(xp^2 + (-1 + zp)^2)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) + 
       (8*(xp^2 + (-1 + zp)^2)*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((8*((-1 + zp)^3 - 4*xp^3*zp*(1 + zp) + xp*(-1 + zp)*(1 + zp)^2 - 
          xp^2*(1 + 3*zp - 5*zp^2 + zp^3)))/((-1 + xp)*zp*
         Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       (8*(xp^2 + (-1 + zp)^2)*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp) + (16*(xp^2 + (-1 + zp)^2)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Delx*(-24 + zeta2*(-32 + 24/zp - 2*zp) - 13*zp + 
       44*zeta3*(-2 + 2/zp + zp) + (-12/zp + 8*zp)*Li[2, 1 - zp] + 
       (16 - 24/zp - 8*zp)*Li[3, 1 - zp] + 
       (10*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) + 
       (67 + zeta2*(8 - 16/zp - 4*zp) - 36/zp - 45*zp - 
         8*(-2 + zp)*Li[2, 1 - zp])*Log[zp] + (-8 + (13*zp)/2)*Log[zp]^2 - 
       (5*(-2 + zp)*Log[zp]^3)/3 + Log[1 - zp]^2*(16 - 12/zp - zp + 
         (-20 + 24/zp + 10*zp)*Log[zp]) + Log[1 - zp]*
        (zeta2*(56 - 56/zp - 28*zp) + 4*(9 - 9/zp - 5*zp) + 
         8*(-4 + 5/zp + 2*zp)*Li[2, 1 - zp] + (-12/zp + 8*zp)*Log[zp] + 
         (8*Log[zp]^2)/zp) + (64 - 48/zp - 32*zp)*S12[1 - zp]) + 
     Theta[1 - xp - zp]*((8*(-3 + xp + 3*zp))/(-1 + xp) - 
       (16*zeta2*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2)))/
        ((-1 + xp)*zp) + (8*(2 - 2*xp*(-1 + zp)^2 + 2*xp^2*(-1 + zp)^2 - 
          2*zp + zp^2)*Li[2, -(zp/(1 - xp - zp))])/((-1 + xp)*zp) - 
       (8*(2 - 2*xp*(-1 + zp)^2 + 2*xp^2*(-1 + zp)^2 - 2*zp + zp^2)*
         Li[2, -((xp*zp)/(1 - xp - zp))])/((-1 + xp)*zp) - 
       (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/(1 - xp)])/((-1 + xp)*zp) + 
       ((40 - 56*zp + 44*zp^2 + 8*xp^2*(5 - 10*zp + 7*zp^2) - 
          8*xp*(3 - 6*zp + 7*zp^2))*Log[xp]^2)/((-1 + xp)*zp) + 
       (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*zp) - (8*(1 + xp^2 + 2*xp*(-1 + zp))*
         Log[1 - xp - zp])/((-1 + xp)*zp) + 
       ((16*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - xp - zp])/((-1 + xp)*zp))*Log[zp] + 
       (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[zp]^2)/((-1 + xp)*zp) + Log[1 - xp]*
        ((8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
         (16*(3 - 4*zp + 3*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
            xp^2*(3 - 6*zp + 4*zp^2))*Log[xp])/((-1 + xp)*zp) + 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - zp])/((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
       Log[1 - zp]*((16*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - xp - zp])/((-1 + xp)*zp) + 
         (32*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp])/((-1 + xp)*zp)) + Log[xp]*
        ((-8*(2 + 2*xp*(-2 + zp) + zp^2 + 2*xp^2*(1 + zp)))/((-1 + xp)*zp) - 
         (16*(4 - 6*zp + 5*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + 
            xp^2*(4 - 8*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
         (8*(4 - 6*zp + 5*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + 
            xp^2*(4 - 8*zp + 6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) - 
         (8*(6 - 10*zp + 9*zp^2 + 2*xp^2*(3 - 6*zp + 5*zp^2) - 
            2*xp*(1 - 2*zp + 5*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
       ((-8*(-3 + xp + 3*zp))/(-1 + xp) + 
         (16*zeta2*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2)))/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - zp]^2)/((-1 + xp)*zp) + (8*(1 + xp^2 + 2*xp*(-1 + zp))*
           Log[1 - xp - zp])/((-1 + xp)*zp) + (8*(1 + xp^2 + 2*xp*(-1 + zp))*
           Log[xp - zp])/((-1 + xp)*zp) + ((-16*(1 + xp^2 + 2*xp*(-1 + zp)))/
            ((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[xp - zp])/((-1 + xp)*zp))*Log[zp] - 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp]^2)/((-1 + xp)*zp) + Log[1 - zp]*
          ((-16*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[1 - xp - zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[xp - zp])/((-1 + xp)*zp) - (32*(1 - 2*zp + 2*zp^2 - 
              2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/
            ((-1 + xp)*zp)) + Log[1 - xp]*((-8*(1 + xp^2 + 2*xp*(-1 + zp)))/
            ((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[xp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[1 - zp])/((-1 + xp)*zp) - (16*(1 - 2*zp + 2*zp^2 - 
              2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/
            ((-1 + xp)*zp)) + Log[xp]*((8*(1 + xp^2 + 2*xp*(-1 + zp)))/
            ((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[xp - zp])/((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 
              2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*zp)))*
        Theta[xp - zp] + ((-8*(-3 + xp + 3*zp))/(-1 + xp) + 
         (8*zeta2*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2)))/
          ((-1 + xp)*zp) - (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Li[2, -(xp/((1 - xp - zp)*
                (-xp + zp))) + xp^2/((1 - xp - zp)*(-xp + zp))])/
          ((-1 + xp)*zp) + ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + 
            xp^2*(-4 + 8*zp - 8*zp^2))*Log[1 - xp]^2)/((-1 + xp)*zp) + 
         ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
           Log[xp]^2)/((-1 + xp)*zp) - (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) + 
         ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
           Log[1 - xp - zp]^2)/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp]^2)/((-1 + xp)*zp) + (8*(1 + xp^2 + 2*xp*(-1 + zp))*
           Log[-xp + zp])/((-1 + xp)*zp) + 
         ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
           Log[-xp + zp]^2)/((-1 + xp)*zp) + Log[1 - xp - zp]*
          ((8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-xp + zp])/((-1 + xp)*zp)) + 
         Log[xp]*((8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[1 - zp])/((-1 + xp)*zp) - (8*(1 - 2*zp + 2*zp^2 - 
              2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-xp + zp])/((-1 + xp)*zp)) + Log[1 - xp]*
          ((-8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[xp])/((-1 + xp)*zp) - (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[zp])/((-1 + xp)*zp) + (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
         Log[zp]*((-16*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[1 - xp - zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-xp + zp])/((-1 + xp)*zp)) + Log[1 - zp]*
          ((-16*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (32*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[zp])/((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)))*
        Theta[-xp + zp]) + ((8*(-3 + xp + 3*zp))/(-1 + xp) - 
       (8*zeta2*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2)))/
        ((-1 + xp)*zp) + (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
          xp^2*(1 - 2*zp + 2*zp^2))*Li[2, (1 - xp - zp)^(-1) - 
           xp/(1 - xp - zp)])/((-1 + xp)*zp) + 
       (8*(2 - 2*xp*(-1 + zp)^2 + 2*xp^2*(-1 + zp)^2 - 2*zp + zp^2)*
         Li[2, xp^(-1) + zp^(-1) - 1/(xp*zp)])/((-1 + xp)*zp) - 
       (8*(2 - 2*xp*(-1 + zp)^2 + 2*xp^2*(-1 + zp)^2 - 2*zp + zp^2)*
         Li[2, 1 - zp^(-1) + xp/zp])/((-1 + xp)*zp) + 
       ((4 - 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
         Log[1 - xp]^2)/((-1 + xp)*zp) + 
       (16*(3 - 4*zp + 3*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
          xp^2*(3 - 6*zp + 4*zp^2))*Log[xp]^2)/((-1 + xp)*zp) + 
       (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*zp) + 
       (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[zp]^2)/((-1 + xp)*zp) - (8*(1 + xp^2 + 2*xp*(-1 + zp))*
         Log[-1 + xp + zp])/((-1 + xp)*zp) + 
       ((4 - 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
         Log[-1 + xp + zp]^2)/((-1 + xp)*zp) + 
       Log[zp]*((16*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[-1 + xp + zp])/((-1 + xp)*zp)) + Log[1 - zp]*
        ((16*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
         (32*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp])/((-1 + xp)*zp) - (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
       Log[1 - xp]*((8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
         (16*(3 - 4*zp + 3*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
            xp^2*(3 - 6*zp + 4*zp^2))*Log[xp])/((-1 + xp)*zp) + 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - zp])/((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
       Log[xp]*((-8*(2 + 2*xp*(-2 + zp) + zp^2 + 2*xp^2*(1 + zp)))/
          ((-1 + xp)*zp) - (16*(4 - 6*zp + 5*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + 
            xp^2*(4 - 8*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
         (32*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp])/((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)))*
      Theta[-1 + xp + zp] + Theta[xp - zp]*((8*(-3 + xp + 3*zp))/(-1 + xp) - 
       (8*zeta2*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2)))/
        ((-1 + xp)*zp) + (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
          xp^2*(1 - 2*zp + 2*zp^2))*Li[2, zp/xp])/((-1 + xp)*zp) + 
       (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Li[2, (-xp + zp)^(-1) - xp/(-xp + zp)])/((-1 + xp)*zp) + 
       ((4 - 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
         Log[1 - xp]^2)/((-1 + xp)*zp) + 
       (24*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[xp]^2)/((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
          xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) - 
       (8*(1 + xp^2 + 2*xp*(-1 + zp))*Log[xp - zp])/((-1 + xp)*zp) + 
       ((4 - 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
         Log[xp - zp]^2)/((-1 + xp)*zp) + 
       ((16*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[xp - zp])/((-1 + xp)*zp))*Log[zp] + 
       (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[zp]^2)/((-1 + xp)*zp) + Log[xp]*
        ((-16*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
         (32*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - zp])/((-1 + xp)*zp) + (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[xp - zp])/((-1 + xp)*zp) - 
         (40*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp])/((-1 + xp)*zp)) + Log[1 - xp]*
        ((8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[xp])/((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[xp - zp])/((-1 + xp)*zp) + 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp])/((-1 + xp)*zp)) + Log[1 - zp]*
        ((16*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[xp - zp])/((-1 + xp)*zp) + 
         (32*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp])/((-1 + xp)*zp)) + ((-8*(-3 + xp + 3*zp))/(-1 + xp) + 
         (8*zeta2*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2)))/
          ((-1 + xp)*zp) - (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Li[2, -(xp/((1 - xp - zp)*
                (-xp + zp))) + xp^2/((1 - xp - zp)*(-xp + zp))])/
          ((-1 + xp)*zp) + ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + 
            xp^2*(-4 + 8*zp - 8*zp^2))*Log[1 - xp]^2)/((-1 + xp)*zp) + 
         ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
           Log[xp]^2)/((-1 + xp)*zp) - (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) + 
         ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
           Log[xp - zp]^2)/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp]^2)/((-1 + xp)*zp) + (8*(1 + xp^2 + 2*xp*(-1 + zp))*
           Log[-1 + xp + zp])/((-1 + xp)*zp) + 
         ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
           Log[-1 + xp + zp]^2)/((-1 + xp)*zp) + Log[xp - zp]*
          ((8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[xp]*((8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[1 - zp])/((-1 + xp)*zp) - (8*(1 - 2*zp + 2*zp^2 - 
              2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[xp - zp])/
            ((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-1 + xp + zp])/((-1 + xp)*zp)) + Log[1 - xp]*
          ((-8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[xp])/((-1 + xp)*zp) - (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[xp - zp])/((-1 + xp)*zp) - (16*(1 - 2*zp + 2*zp^2 - 
              2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[zp]*((-16*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[xp - zp])/((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 
              2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*zp)) + Log[1 - zp]*((-16*(1 + xp^2 + 2*xp*(-1 + zp)))/
            ((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[xp - zp])/((-1 + xp)*zp) - 
           (32*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[zp])/((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)))*
        Theta[-1 + xp + zp]) + Theta[-xp + zp]*
      ((8*(-3 + xp + 3*zp))/(-1 + xp) - 
       (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Li[2, xp/zp])/((-1 + xp)*zp) - 
       (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Li[2, -(xp/(1 - xp)) + zp/(1 - xp)])/((-1 + xp)*zp) + 
       (20*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[xp]^2)/((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
          xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) + 
       (12*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[zp]^2)/((-1 + xp)*zp) + Log[1 - xp]*
        ((8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[xp])/((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp])/((-1 + xp)*zp)) - (8*(1 + xp^2 + 2*xp*(-1 + zp))*
         Log[-xp + zp])/((-1 + xp)*zp) + Log[1 - zp]*
        ((16*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
         (32*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp])/((-1 + xp)*zp) - (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
       Log[zp]*((16*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[-xp + zp])/((-1 + xp)*zp)) + 
       Log[xp]*((-16*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
         (32*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - zp])/((-1 + xp)*zp) - (32*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[-xp + zp])/((-1 + xp)*zp)) + 
       ((-8*(-3 + xp + 3*zp))/(-1 + xp) + 
         (16*zeta2*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2)))/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - zp]^2)/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp]^2)/((-1 + xp)*zp) + Log[1 - xp]*
          ((-8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[xp])/((-1 + xp)*zp) - (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[zp])/((-1 + xp)*zp)) + (8*(1 + xp^2 + 2*xp*(-1 + zp))*
           Log[-xp + zp])/((-1 + xp)*zp) + (8*(1 + xp^2 + 2*xp*(-1 + zp))*
           Log[-1 + xp + zp])/((-1 + xp)*zp) + 
         Log[xp]*((8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[1 - zp])/((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 
              2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-xp + zp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[zp]*((-16*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-xp + zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-1 + xp + zp])/((-1 + xp)*zp)) + Log[1 - zp]*
          ((-16*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
           (32*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[zp])/((-1 + xp)*zp) + (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[-xp + zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-1 + xp + zp])/((-1 + xp)*zp)))*Theta[-1 + xp + zp])) + 
   CA*CF*(16*zeta2*(2 + (-1 + xp)^(-1) + xp*(4 - 2/zp - 3*zp) - zp^(-1)) + 
     (214 - 334*zp + 42*zp^2 - 46*zp^3 + 124*zp^4 + 
       xp^3*(-50 + 96*zp - 258*zp^2 + 212*zp^3) + 
       xp*(-478 + 600*zp - 426*zp^2 + 676*zp^3 - 336*zp^4) + 
       xp^2*(314 - 362*zp + 570*zp^2 - 734*zp^3 + 212*zp^4))/
      (9*(-1 + xp)*zp*(-1 + xp + zp)) + (16*xp^2*Li[2, 1 - xp])/(-1 + xp) + 
     4*(8*xp*(-1 + zp^(-1) + 2*zp) + (4 - 4*xp - 2*zp + zp^2)/(zp - xp*zp))*
      Li[2, 1 - zp] + (8*(2 + 2*zp + zp^2)*Li[2, -zp])/((-1 + xp)*zp) + 
     (4*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) - 
     (4*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) + 
     (8*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/((-1 + xp)*zp) + 
     (2*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*Log[2]^2)/
      ((-1 + xp)*zp) + ((2 - 4*zp + 4*zp^2 - 4*xp*zp^2 + 
        xp^2*(2 - 4*zp + 4*zp^2))*Log[1 - xp]^2)/((-1 + xp)*zp) + 
     ((24 - 44*zp + 34*zp^2 - 12*xp*(1 - 2*zp + 3*zp^2) + 
        4*xp^2*(6 - 8*zp + 9*zp^2))*Log[xp]^2)/((-1 + xp)*zp) + 
     (4*(3 - 6*zp + 4*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
       Log[1 - zp]^2)/((-1 + xp)*zp) + 
     (2*(-3 - 16*zp + 7*zp^2 - 26*xp*zp^2 + xp^2*(9 - 2*zp + 26*zp^2))*
       Log[zp]^2)/((-1 + xp)*zp) + 
     Dxp[1]*((4*(24 - 31/zp + 3*zp + 4*zp^2))/3 + 8*(-2 + 2/zp + zp)*
        Log[1 - zp] - (16*(1 + zp + zp^2)*Log[zp])/zp) + 
     Delx*Log[Q2/muF2]^2*(16 - 62/(3*zp) + 2*zp + (8*zp^2)/3 + 
       (-8 + 8/zp + 4*zp)*Log[1 - zp] - (8*(1 + zp + zp^2)*Log[zp])/zp) + 
     Log[1 - zp]*((4*(12*(-1 + (-1 + xp)^(-1)) + 17/zp - 9*zp + 4*zp^2 - 
          (6*xp^4)/(-1 + xp + zp)^2 - (6*xp^3*(-1 + 2*zp))/(-1 + xp + zp)^2 + 
          xp*(-6 + 23/zp - 3*zp - 8*zp^2) + 6*xp^2*(1 + (-1 + xp + zp)^(-2) + 
            (-1 + xp + zp)^(-1))))/3 + 
       (8*(1 - 6*zp + 3*zp^2 + xp*(-1 + 2*zp - 7*zp^2) + 
          xp^2*(3 - 2*zp + 7*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
     Log[zp]*((-4*(32 + 24*zp + 6*zp^2 + 4*zp^3 - 
          3*xp*(-1 + 11*zp + 7*zp^2 + 4*zp^3) + xp^2*(-26 + 9*zp + 18*zp^2 + 
            8*zp^3)))/(3*(-1 + xp)*zp) + (8*(2 + 2*zp + zp^2)*Log[1 + zp])/
        ((-1 + xp)*zp)) + Dxp[0]*(8*zeta2*(-4 + 6/zp + 3*zp) + 
       (4*(33 + 13/zp - 24*zp - 13*zp^2))/9 + (16 - 48/zp - 32*zp)*
        Li[2, 1 - zp] + 8*(2 + 2/zp + zp)*Li[2, -zp] + 
       (-8 + 8/zp + 4*zp)*Log[1 - zp]^2 + 4*(-4 - 6/zp - 5*zp)*Log[zp]^2 + 
       Log[1 - zp]*((4*(24 - 31/zp + 3*zp + 4*zp^2))/3 - 
         (16*(1 + zp + zp^2)*Log[zp])/zp) + 
       Log[zp]*((8*(3 - 20/zp + 3*zp + 2*zp^2))/3 + 8*(2 + 2/zp + zp)*
          Log[1 + zp])) + Log[Q2/muF2]*
      ((-4*(-1 + zp)*(23 + 5*zp - 4*zp^2 + xp*(17 + 11*zp + 8*zp^2)))/
        (3*zp) - (8*(1 + xp - 2*zp - 2*xp*zp + 2*xp*zp^2)*Log[1 - zp])/zp + 
       (8*(1 + xp + 2*zp + 2*xp*zp + 4*xp*zp^2)*Log[zp])/zp + 
       Dxp[0]*((4*(24 - 31/zp + 3*zp + 4*zp^2))/3 + 8*(-2 + 2/zp + zp)*
          Log[1 - zp] - (16*(1 + zp + zp^2)*Log[zp])/zp) + 
       Delx*(8*zeta2*(-4 + 6/zp + 3*zp) + (4*(33 + 13/zp - 24*zp - 13*zp^2))/
          9 + (16 - 48/zp - 32*zp)*Li[2, 1 - zp] + 8*(2 + 2/zp + zp)*
          Li[2, -zp] + (-8 + 8/zp + 4*zp)*Log[1 - zp]^2 + 
         4*(-4 - 6/zp - 5*zp)*Log[zp]^2 + Log[1 - zp]*
          ((4*(24 - 31/zp + 3*zp + 4*zp^2))/3 - (16*(1 + zp + zp^2)*Log[zp])/
            zp) + Log[zp]*((8*(3 - 20/zp + 3*zp + 2*zp^2))/3 + 
           8*(2 + 2/zp + zp)*Log[1 + zp]))) + 
     (2*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) + 
     (2*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((4*((-1 + zp)^2*(1 + zp) + 4*xp^3*zp*(1 + 3*zp) + 
          xp^2*(1 + 5*zp - 17*zp^2 + 3*zp^3) - xp*(-1 + zp - 11*zp^2 + 
            3*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
       (4*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     Log[2]*((4*((-1 + zp)^2*(1 + zp) + 4*xp^3*zp*(1 + 3*zp) + 
          xp^2*(1 + 5*zp - 17*zp^2 + 3*zp^3) - xp*(-1 + zp - 11*zp^2 + 
            3*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       (4*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*Log[xp])/
        ((-1 + xp)*zp) - (4*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) - 
     (4*((-1 + zp)^2*(1 + zp) + 4*xp^3*zp*(1 + 3*zp) + 
        xp^2*(1 + 5*zp - 17*zp^2 + 3*zp^3) - xp*(-1 + zp - 11*zp^2 + 3*zp^3))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
      ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
     (2*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*zp) + Log[xp]*
      ((4*((-6*xp^4)/(-1 + xp + zp)^2 + (6*xp^3*(-1 + 2*xp + 2*zp))/
           (-1 + xp + zp)^2 + xp^2*(-6 - 6/(-1 + xp + zp)^2 - 
            6/(-1 + xp + zp) + 12/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
            (36*zp)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
          xp*(3 + 27/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
            zp*(15 - 15/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
            (-37 + 3/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/zp + 
            zp^2*(16 + 9/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])) + 
          (3 - 3*zp - 3*zp^2 - 19*Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
            zp^3*(3 + 16*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
            2*xp*(3 - 17*Sqrt[1 - 2*zp + 4*xp*zp + zp^2] - 4*zp^3*Sqrt[
                1 - 2*zp + 4*xp*zp + zp^2] + 9*zp^2*(1 + Sqrt[1 - 2*zp + 
                  4*xp*zp + zp^2]) + 6*zp*(2 + Sqrt[1 - 2*zp + 4*xp*zp + 
                  zp^2])))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])))/
        3 - (8*(2 - 6*zp + 4*zp^2 + xp*(-1 + 2*zp - 3*zp^2) + 
          xp^2*(2 - 4*zp + 3*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
       (4*(9 - 12*zp + 20*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + 
          xp^2*(9 - 2*zp + 24*zp^2))*Log[zp])/((-1 + xp)*zp) + 
       (4*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) - 
       (4*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) - 
       (4*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-4*((-1 + zp)^2*(1 + zp) + 4*xp^3*zp*(1 + 3*zp) + 
          xp^2*(1 + 5*zp - 17*zp^2 + 3*zp^3) - xp*(-1 + zp - 11*zp^2 + 
            3*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       (4*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[1 - xp]*
      ((4*(-9 + 6/(-1 + xp) + 20/zp - 9*zp + 4*zp^2 + 
          xp*(-9 + 20/zp - 3*zp - 8*zp^2)))/3 - 
       (8*(2 - 4*zp + 3*zp^2 + xp*(-1 + 2*zp - 3*zp^2) + 
          xp^2*(2 - 4*zp + 3*zp^2))*Log[xp])/((-1 + xp)*zp) + 
       (4*(3 + xp*(2 - 4*zp) - 6*zp + 4*zp^2 + xp^2*(-1 + 2*zp))*Log[1 - zp])/
        ((-1 + xp)*zp) + (16*((-2 + zp)*zp - 3*xp*zp^2 + xp^2*(1 + 3*zp^2))*
         Log[zp])/((-1 + xp)*zp) - (4*(1 + zp^2 - 2*xp*zp^2 + 
          xp^2*(1 + 2*zp + 2*zp^2))*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*zp) + 
       (4*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Delx*(zeta3*(36 - 20/zp - 10*zp) + 
       (4*zeta2*(-24 + 31/zp + 9*zp - 4*zp^2))/3 - 
       (2*(-1169 + 723*zp + 204*zp^2 + 269*zp^3))/(27*zp) + 
       (8*(3 - 20/zp - 3*zp + 2*zp^2)*Li[2, 1 - zp])/3 + 4*zp*Li[2, -zp] + 
       (24 + 40/zp + 28*zp)*Li[3, 1 - zp] - 
       (8*(2 + 2*zp + zp^2)*Li[3, 1/2 - zp/2])/zp - 
       (8*(2 + 2*zp + zp^2)*Li[3, 1/2 + zp/2])/zp + (8 + 8/zp + 4*zp)*
        Li[3, -zp] + 8*(2 + 2/zp + zp)*Li[3, (-2*zp)/(1 - zp)] + 
       8*(2 + 2/zp + zp)*Li[3, (2*zp)/(1 + zp)] + 
       (8*(2 + 2*zp + zp^2)*Log[2]^3)/(3*zp) - 
       (2*(2 + 6*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
       (10*(4 + 2*zp + 3*zp^2)*Log[zp]^3)/(3*zp) + 
       Log[1 - zp]^2*(16 - 62/(3*zp) + (8*zp^2)/3 + (4 - 4/zp - 6*zp)*
          Log[zp]) + Log[1 - zp]*(4*zeta2*(-6 + 2/zp + zp) + 
         (2*(57 + 26/zp - 48*zp - 26*zp^2))/9 + (8 - 40/zp - 28*zp)*
          Li[2, 1 - zp] + 8*(2 + 2/zp + zp)*Li[2, -zp] + 
         (4*(6 - 40/zp + 3*zp + 4*zp^2)*Log[zp])/3 + 4*(-4 - 6/zp - 5*zp)*
          Log[zp]^2) + (12*zeta2*(2 + 2/zp + zp) - 
         (8*(2 + 2*zp + zp^2)*Li[2, -zp])/zp)*Log[1 + zp] - 
       (4*(2 + 2*zp + zp^2)*Log[1 + zp]^3)/(3*zp) + 
       Log[2]^2*((-8 - 8/zp - 4*zp)*Log[1 - zp] + (-8 - 8/zp - 4*zp)*
          Log[1 + zp]) + Log[zp]*(90 + 304/(9*zp) + 38*zp + (124*zp^2)/9 + 
         zeta2*(48/zp + 32*zp) - (16*(4 + zp + 3*zp^2)*Li[2, 1 - zp])/zp + 
         (8 + 8/zp + 4*zp)*Li[2, -zp] + 4*zp*Log[1 + zp]) + 
       Log[zp]^2*(-16 - 80/(3*zp) - 5*zp + 6*(2 + 2/zp + zp)*Log[1 + zp]) + 
       Log[2]*((-8*zeta2*(2 + 2*zp + zp^2))/zp + (8 + 8/zp + 4*zp)*
          Log[1 - zp]^2 + (8 + 8/zp + 4*zp)*Log[1 + zp]^2) + 
       (-24 - 56/zp - 44*zp)*S12[1 - zp] - (8*(2 + 2*zp + zp^2)*S12[-zp])/
        zp) + Theta[1 - xp - zp]*((-4*(-3 + xp + 3*zp))/(-1 + xp) + 
       (8*zeta2*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2)))/
        ((-1 + xp)*zp) - (4*(2 - 2*xp*(-1 + zp)^2 + 2*xp^2*(-1 + zp)^2 - 
          2*zp + zp^2)*Li[2, -(zp/(1 - xp - zp))])/((-1 + xp)*zp) + 
       (4*(2 - 2*xp*(-1 + zp)^2 + 2*xp^2*(-1 + zp)^2 - 2*zp + zp^2)*
         Li[2, -((xp*zp)/(1 - xp - zp))])/((-1 + xp)*zp) + 
       ((4 - 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
         Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/(1 - xp)])/((-1 + xp)*zp) + 
       ((-20 + 28*zp - 22*zp^2 - 4*xp^2*(5 - 10*zp + 7*zp^2) + 
          4*xp*(3 - 6*zp + 7*zp^2))*Log[xp]^2)/((-1 + xp)*zp) - 
       (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*zp) + (4*(1 + xp^2 + 2*xp*(-1 + zp))*
         Log[1 - xp - zp])/((-1 + xp)*zp) + 
       ((-8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - xp - zp])/((-1 + xp)*zp))*Log[zp] - 
       (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[zp]^2)/((-1 + xp)*zp) + Log[1 - zp]*
        ((-8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - xp - zp])/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp])/((-1 + xp)*zp)) + Log[1 - xp]*
        ((4*(1 + xp^2 + 2*xp*(-1 + zp)))/(zp - xp*zp) + 
         (8*(3 - 4*zp + 3*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
            xp^2*(3 - 6*zp + 4*zp^2))*Log[xp])/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - zp])/((-1 + xp)*zp) - (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
       Log[xp]*((4*(2 + 2*xp*(-2 + zp) + zp^2 + 2*xp^2*(1 + zp)))/
          ((-1 + xp)*zp) + (8*(4 - 6*zp + 5*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + 
            xp^2*(4 - 8*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
         (4*(4 - 6*zp + 5*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + 
            xp^2*(4 - 8*zp + 6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) + 
         (4*(6 - 10*zp + 9*zp^2 + 2*xp^2*(3 - 6*zp + 5*zp^2) - 
            2*xp*(1 - 2*zp + 5*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
       ((-8*zeta2*(-2 + zp))/(-1 + xp) + (4*(1 - 5*xp + 2*xp^2 + 3*zp))/
          (-1 + xp) + (4*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))])/((-1 + xp)*zp) + 
         ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/((-1 + xp)*zp) - 
         (8*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - xp]^2)/
          ((-1 + xp)*zp) + (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) + 
         (4*(1 + xp^2 + 2*xp*(-1 + zp))*Log[1 - xp - zp])/(zp - xp*zp) + 
         (4*(1 - 5*xp + 2*xp^2 + zp)*Log[xp - zp])/(-1 + xp) + 
         ((-8*(1 - 5*xp + 2*xp^2 + zp))/(-1 + xp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[1 - xp - zp])/((-1 + xp)*zp) - (8*(-2 + zp)*Log[xp - zp])/
            (-1 + xp))*Log[zp] + (8*(-2 + zp)*Log[zp]^2)/(-1 + xp) + 
         Log[xp]*((4*(1 - 5*xp + 2*xp^2 + zp))/(-1 + xp) - 
           (8*(-2 + zp)*Log[1 - zp])/(-1 + xp) + 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[1 - xp - zp])/((-1 + xp)*zp) + (8*(-2 + zp)*Log[xp - zp])/
            (-1 + xp) - (8*(-2 + zp)*Log[zp])/(-1 + xp)) + 
         Log[1 - xp]*((-4*(1 + 2*zp + 2*zp^2 - 2*xp*(1 + 4*zp) + 
              xp^2*(1 + 4*zp)))/((-1 + xp)*zp) - (8*(-2 + zp)*Log[xp])/
            (-1 + xp) + (8*(-2 + zp)*Log[1 - zp])/(-1 + xp) + 
           (8*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[xp - zp])/
            ((-1 + xp)*zp) - (8*(1 + 2*zp - 2*xp*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[zp])/((-1 + xp)*zp)) + Log[1 - zp]*
          ((-4*(-1 + xp*(2 - 7*zp) + zp + zp^2 + xp^2*(-1 + 2*zp)))/
            ((-1 + xp)*zp) - (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[xp - zp])/((-1 + xp)*zp) + 
           (8*(1 - 4*zp + 3*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[zp])/((-1 + xp)*zp)))*Theta[xp - zp] + 
       ((4*(-3 + xp + 3*zp))/(-1 + xp) + (zeta2*(-4 + 8*zp - 8*zp^2 + 
            8*xp*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2)))/((-1 + xp)*zp) + 
         ((4 - 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
           Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(
                -xp + zp))])/((-1 + xp)*zp) + 
         ((2 - 4*zp + 4*zp^2 - 4*xp*zp^2 + xp^2*(2 - 4*zp + 4*zp^2))*
           Log[1 - xp]^2)/((-1 + xp)*zp) + 
         ((2 - 4*zp + 4*zp^2 - 4*xp*zp^2 + xp^2*(2 - 4*zp + 4*zp^2))*
           Log[xp]^2)/((-1 + xp)*zp) + (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) + 
         ((2 - 4*zp + 4*zp^2 - 4*xp*zp^2 + xp^2*(2 - 4*zp + 4*zp^2))*
           Log[1 - xp - zp]^2)/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp]^2)/((-1 + xp)*zp) + (4*(1 + xp^2 + 2*xp*(-1 + zp))*
           Log[-xp + zp])/(zp - xp*zp) + ((2 - 4*zp + 4*zp^2 - 4*xp*zp^2 + 
            xp^2*(2 - 4*zp + 4*zp^2))*Log[-xp + zp]^2)/((-1 + xp)*zp) + 
         Log[1 - xp]*((4*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
           ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
             Log[xp])/((-1 + xp)*zp) + (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
           ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
             Log[1 - xp - zp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[zp])/((-1 + xp)*zp) + ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + 
              xp^2*(-4 + 8*zp - 8*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
         Log[zp]*((8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-xp + zp])/((-1 + xp)*zp)) + Log[1 - zp]*
          ((8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[1 - xp - zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[zp])/((-1 + xp)*zp) - (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
         Log[1 - xp - zp]*((4*(1 + xp^2 + 2*xp*(-1 + zp)))/(zp - xp*zp) + 
           ((4 - 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
             Log[-xp + zp])/((-1 + xp)*zp)) + 
         Log[xp]*((4*(1 + xp^2 + 2*xp*(-1 + zp)))/(zp - xp*zp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[1 - zp])/((-1 + xp)*zp) + ((4 - 8*zp + 8*zp^2 - 8*xp*zp^2 + 
              xp^2*(4 - 8*zp + 8*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[zp])/((-1 + xp)*zp) + ((4 - 8*zp + 8*zp^2 - 8*xp*zp^2 + 
              xp^2*(4 - 8*zp + 8*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)))*
        Theta[-xp + zp]) + ((-4*(-3 + xp + 3*zp))/(-1 + xp) + 
       (zeta2*(4 - 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 - 8*zp + 8*zp^2)))/
        ((-1 + xp)*zp) + ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + 
          xp^2*(-4 + 8*zp - 8*zp^2))*Li[2, (1 - xp - zp)^(-1) - 
           xp/(1 - xp - zp)])/((-1 + xp)*zp) - 
       (4*(2 - 2*xp*(-1 + zp)^2 + 2*xp^2*(-1 + zp)^2 - 2*zp + zp^2)*
         Li[2, xp^(-1) + zp^(-1) - 1/(xp*zp)])/((-1 + xp)*zp) + 
       (4*(2 - 2*xp*(-1 + zp)^2 + 2*xp^2*(-1 + zp)^2 - 2*zp + zp^2)*
         Li[2, 1 - zp^(-1) + xp/zp])/((-1 + xp)*zp) + 
       ((-2 + 4*zp - 4*zp^2 + 4*xp*zp^2 + xp^2*(-2 + 4*zp - 4*zp^2))*
         Log[1 - xp]^2)/((-1 + xp)*zp) - 
       (8*(3 - 4*zp + 3*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
          xp^2*(3 - 6*zp + 4*zp^2))*Log[xp]^2)/((-1 + xp)*zp) - 
       (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*zp) - 
       (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[zp]^2)/((-1 + xp)*zp) + (4*(1 + xp^2 + 2*xp*(-1 + zp))*
         Log[-1 + xp + zp])/((-1 + xp)*zp) + 
       ((-2 + 4*zp - 4*zp^2 + 4*xp*zp^2 + xp^2*(-2 + 4*zp - 4*zp^2))*
         Log[-1 + xp + zp]^2)/((-1 + xp)*zp) + 
       Log[xp]*((4*(2 + 2*xp*(-2 + zp) + zp^2 + 2*xp^2*(1 + zp)))/
          ((-1 + xp)*zp) + (8*(4 - 6*zp + 5*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + 
            xp^2*(4 - 8*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp])/((-1 + xp)*zp) - (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
       Log[zp]*((-8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[-1 + xp + zp])/((-1 + xp)*zp)) + Log[1 - zp]*
        ((-8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp])/((-1 + xp)*zp) + (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
       Log[1 - xp]*((4*(1 + xp^2 + 2*xp*(-1 + zp)))/(zp - xp*zp) + 
         (8*(3 - 4*zp + 3*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
            xp^2*(3 - 6*zp + 4*zp^2))*Log[xp])/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - zp])/((-1 + xp)*zp) - (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*zp) + 
         ((4 - 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
           Log[-1 + xp + zp])/((-1 + xp)*zp)))*Theta[-1 + xp + zp] + 
     Theta[-xp + zp]*((-4*(-3 + xp + 3*zp))/(-1 + xp) + 
       (8*zeta2*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2)))/
        ((-1 + xp)*zp) + (4*(-2 + zp)*Li[2, xp/zp])/(-1 + xp) + 
       ((4 - 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
         Li[2, -(xp/(1 - xp)) + zp/(1 - xp)])/((-1 + xp)*zp) + 
       (4*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Li[2, -(-xp + zp)^(-1) + zp/(-xp + zp)])/((-1 + xp)*zp) - 
       (4*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Li[2, -(xp/(-xp + zp)) + (xp*zp)/(-xp + zp)])/((-1 + xp)*zp) - 
       (2*(1 - 10*zp + 6*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[xp]^2)/((-1 + xp)*zp) - (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
          xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) - 
       (2*(4 - 6*zp + 7*zp^2 - 8*xp*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
         Log[zp]^2)/((-1 + xp)*zp) + Log[1 - xp]*
        ((4*(1 + xp^2 + 2*xp*(-1 + zp)))/(zp - xp*zp) + (8*(-2 + zp)*Log[xp])/
          (-1 + xp) - (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp])/((-1 + xp)*zp)) + (4*(1 + xp^2 + 2*xp*(-1 + zp))*
         Log[-xp + zp])/((-1 + xp)*zp) + 
       Log[xp]*((-4*(-1 + xp*(2 - 7*zp) + zp + zp^2 + xp^2*(-1 + 2*zp)))/
          ((-1 + xp)*zp) + (4*(3 - 8*zp + 7*zp^2 - 6*xp*zp^2 + 
            xp^2*(3 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
         (8*(1 - 4*zp + 3*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp])/((-1 + xp)*zp) + ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + 
            xp^2*(-4 + 8*zp - 8*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
       Log[1 - zp]*((-8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp])/((-1 + xp)*zp) + (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
       Log[zp]*((-8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
         (4*(2 - 2*zp + 3*zp^2 - 4*xp*zp^2 + xp^2*(2 - 4*zp + 4*zp^2))*
           Log[-xp + zp])/((-1 + xp)*zp)) + ((4*(-3 + xp + 3*zp))/(-1 + xp) - 
         (8*zeta2*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2)))/
          ((-1 + xp)*zp) + ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + 
            xp^2*(-4 + 8*zp - 8*zp^2))*Li[2, (1 - xp)^(-1) - xp/(1 - xp) - 
             zp/((1 - xp)*xp) + zp^2/((1 - xp)*xp)])/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - zp]^2)/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp]^2)/((-1 + xp)*zp) + Log[1 - xp]*
          ((4*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[xp])/((-1 + xp)*zp) + (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[zp])/((-1 + xp)*zp)) + (4*(1 + xp^2 + 2*xp*(-1 + zp))*
           Log[-xp + zp])/(zp - xp*zp) + (4*(1 + xp^2 + 2*xp*(-1 + zp))*
           Log[-1 + xp + zp])/(zp - xp*zp) + 
         Log[zp]*((8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-xp + zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-1 + xp + zp])/((-1 + xp)*zp)) + Log[1 - zp]*
          ((8*(1 + xp^2 + 2*xp*(-1 + zp)))/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[zp])/((-1 + xp)*zp) - (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[-xp + zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[xp]*((4*(1 + xp^2 + 2*xp*(-1 + zp)))/(zp - xp*zp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[1 - zp])/((-1 + xp)*zp) - (8*(1 - 2*zp + 2*zp^2 - 
              2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-xp + zp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-1 + xp + zp])/((-1 + xp)*zp)))*Theta[-1 + xp + zp]) + 
     Theta[xp - zp]*((-4*(1 - 5*xp + 2*xp^2 + 3*zp))/(-1 + xp) + 
       zeta2*(8 + xp*(8 - 4/zp - 8*zp) - 4/zp + 8/(zp - xp*zp)) - 
       (4*(-2 + zp)*Li[2, zp/xp])/(-1 + xp) - 
       (4*(1 + zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Li[2, xp/(1 - zp) - zp/(1 - zp)])/((-1 + xp)*zp) + 
       ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
         Li[2, (-xp + zp)^(-1) - xp/(-xp + zp)])/((-1 + xp)*zp) + 
       (2*(3 + 2*zp + 2*zp^2 - 6*xp*zp^2 + xp^2*(3 - 6*zp + 6*zp^2))*
         Log[1 - xp]^2)/((-1 + xp)*zp) - (12*(-2 + zp)*Log[xp]^2)/(-1 + xp) - 
       (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*zp) - (4*(1 - 5*xp + 2*xp^2 + zp)*
         Log[xp - zp])/(-1 + xp) + ((-2 + 4*zp - 4*zp^2 + 4*xp*zp^2 + 
          xp^2*(-2 + 4*zp - 4*zp^2))*Log[xp - zp]^2)/((-1 + xp)*zp) + 
       ((8*(1 - 5*xp + 2*xp^2 + zp))/(-1 + xp) + (4*(-2 + zp)*Log[xp - zp])/
          (-1 + xp))*Log[zp] - (8*(-2 + zp)*Log[zp]^2)/(-1 + xp) + 
       Log[xp]*((-8*(1 - 5*xp + 2*xp^2 + zp))/(-1 + xp) + 
         (8*(1 - 4*zp + 3*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - zp])/((-1 + xp)*zp) - (4*(-2 + zp)*Log[xp - zp])/
          (-1 + xp) + (20*(-2 + zp)*Log[zp])/(-1 + xp)) + 
       Log[1 - xp]*((4*(1 + 2*zp + 2*zp^2 - 2*xp*(1 + 4*zp) + 
            xp^2*(1 + 4*zp)))/((-1 + xp)*zp) - 
         (8*(1 + 2*zp - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[xp])/
          ((-1 + xp)*zp) - (8*(-2 + zp)*Log[1 - zp])/(-1 + xp) + 
         (8 + xp*(8 - 4/zp - 8*zp) - 4/zp + 8/(zp - xp*zp))*Log[xp - zp] + 
         (8*(1 + 2*zp - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/
          ((-1 + xp)*zp)) + Log[1 - zp]*
        ((4*(-1 + xp*(2 - 7*zp) + zp + zp^2 + xp^2*(-1 + 2*zp)))/
          ((-1 + xp)*zp) + (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[xp - zp])/((-1 + xp)*zp) - 
         (8*(1 - 4*zp + 3*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp])/((-1 + xp)*zp)) + 
       ((4*(1 - 5*xp + 2*xp^2 + 3*zp))/(-1 + xp) + 
         (zeta2*(4 + 8*zp - 8*xp*zp^2 + xp^2*(4 - 8*zp + 8*zp^2)))/
          ((-1 + xp)*zp) + (4*(1 + zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Li[2, (1 - zp)^(-1) - 
             zp/(xp*(1 - zp))])/((-1 + xp)*zp) + 
         ((4 - 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
           Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(
                -xp + zp))])/((-1 + xp)*zp) - 
         (2*(3 + 2*zp + 2*zp^2 - 6*xp*zp^2 + xp^2*(3 - 6*zp + 6*zp^2))*
           Log[1 - xp]^2)/((-1 + xp)*zp) + 
         ((2 - 4*zp + 4*zp^2 - 4*xp*zp^2 + xp^2*(2 - 4*zp + 4*zp^2))*
           Log[xp]^2)/((-1 + xp)*zp) + (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) + 
         ((2 - 4*zp + 4*zp^2 - 4*xp*zp^2 + xp^2*(2 - 4*zp + 4*zp^2))*
           Log[xp - zp]^2)/((-1 + xp)*zp) + (8*(-2 + zp)*Log[zp]^2)/
          (-1 + xp) + (4*(1 + xp^2 + 2*xp*(-1 + zp))*Log[-1 + xp + zp])/
          (zp - xp*zp) + ((2 - 4*zp + 4*zp^2 - 4*xp*zp^2 + 
            xp^2*(2 - 4*zp + 4*zp^2))*Log[-1 + xp + zp]^2)/((-1 + xp)*zp) + 
         Log[1 - xp]*((-4*(1 + 2*zp + 2*zp^2 - 2*xp*(1 + 4*zp) + 
              xp^2*(1 + 4*zp)))/((-1 + xp)*zp) + 
           ((4 + 8*zp - 8*xp*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*Log[xp])/
            ((-1 + xp)*zp) + (8*(-2 + zp)*Log[1 - zp])/(-1 + xp) + 
           ((4 + 8*zp - 8*xp*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*Log[xp - zp])/
            ((-1 + xp)*zp) - (8*(1 + 2*zp - 2*xp*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[zp])/((-1 + xp)*zp) + 
           ((-4 + 8*zp - 8*zp^2 + 8*xp*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
             Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[zp]*((-8*(1 - 5*xp + 2*xp^2 + zp))/(-1 + xp) - 
           (8*(-2 + zp)*Log[xp - zp])/(-1 + xp) - 
           (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[-1 + xp + zp])/((-1 + xp)*zp)) + Log[1 - zp]*
          ((-4*(-1 + xp*(2 - 7*zp) + zp + zp^2 + xp^2*(-1 + 2*zp)))/
            ((-1 + xp)*zp) - (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[xp - zp])/((-1 + xp)*zp) + 
           (8*(1 - 4*zp + 3*zp^2 - 2*xp*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
             Log[zp])/((-1 + xp)*zp) - (8*(1 - 2*zp + 2*zp^2 - 2*xp*zp^2 + 
              xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[xp - zp]*((4*(1 - 5*xp + 2*xp^2 + zp))/(-1 + xp) + 
           ((4 - 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
             Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[xp]*((4*(1 - 5*xp + 2*xp^2 + zp))/(-1 + xp) - 
           (8*(-2 + zp)*Log[1 - zp])/(-1 + xp) + (8 + xp*(8 - 4/zp - 8*zp) - 
             4/zp + 8/(zp - xp*zp))*Log[xp - zp] - (8*(-2 + zp)*Log[zp])/
            (-1 + xp) + ((4 - 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 - 8*zp + 
                8*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)))*
        Theta[-1 + xp + zp])), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({1,gq}\)]\)" -> 
  (8*CA)/3 - (104*CA)/(9*xp) + (4*CA*xp)/3 + (122*CA*xp^2)/9 + 
   zeta2*(10*CA - 12*CA*xp + 20*CA*xp^2 - (6*CA)/(1 - zp) + 
     (12*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - (4*CA)/zp - (8*CA*xp)/zp - 
     (12*CA*xp^2)/zp) - (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) - 
   (25*CA)/(3*zp) + (52*CA)/(9*xp*zp) + (64*CA*xp)/(3*zp) - 
   (151*CA*xp^2)/(9*zp) + 40*CA*zp - 40*CA*xp*zp + 
   (-4*CA - 40*CA*xp + 8*CA*xp^2 - (8*CA)/(1 - zp) + (16*CA*xp)/(1 - zp) - 
     (8*CA*xp^2)/(1 - zp) + (24*CA*xp)/zp - (8*CA*xp^2)/zp)*Li[2, 1 - xp] + 
   (4*CA + 8*CA*xp + 8*CA*xp^2 - (8*CA)/zp - (16*CA*xp)/zp - (8*CA*xp^2)/zp)*
    Li[2, -xp] + ((4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) - (4*CA)/zp + 
     (8*CA*xp)/zp)*Li[2, 1 - zp] + 
   (-1/2*CA/(xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (7*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (25*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (15*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (14*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (40*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (50*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (40*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
    Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2] + 
   (-1/2*CA/(xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (7*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (25*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (15*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (14*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (40*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (50*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (40*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
    Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2] + 
   (CA/(2*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (7*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (6*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (25*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (15*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (14*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (40*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (50*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (40*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
    Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)] + 
   (CA/(2*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (7*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (6*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (25*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (15*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (14*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (40*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (50*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (40*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
    Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)] + 
   (-6*CA + 12*CA*xp - 12*CA*xp^2 + CA/(1 - zp) - (2*CA*xp)/(1 - zp) + 
     (2*CA*xp^2)/(1 - zp) + (3*CA)/zp - (6*CA*xp)/zp + (6*CA*xp^2)/zp)*
    Log[1 - xp]^2 + (-2*CA + 48*CA*xp - 20*CA*xp^2 - (5*CA)/(1 - zp) + 
     (10*CA*xp)/(1 - zp) + (2*CA*xp^2)/(1 - zp) - (5*CA)/zp - (6*CA*xp)/zp + 
     (2*CA*xp^2)/zp + CA/(2*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (7*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (6*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (25*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (15*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (14*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (40*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (50*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (40*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*Log[xp]^2 + 
   Delz*Log[Q2/muF2]^2*(CA + (4*CA)/(3*xp) + 8*CA*xp - (31*CA*xp^2)/3 + 
     (2*CA - 4*CA*xp + 4*CA*xp^2)*Log[1 - xp] + (2*CA + 8*CA*xp)*Log[xp]) + 
   Dzp[1]*(2*CA + (8*CA)/(3*xp) + 16*CA*xp - (62*CA*xp^2)/3 + 
     (4*CA - 8*CA*xp + 8*CA*xp^2)*Log[1 - xp] + (4*CA + 16*CA*xp)*Log[xp]) + 
   Dzp[0]*((-25*CA)/3 + (52*CA)/(9*xp) + (76*CA*xp)/3 - (187*CA*xp^2)/9 + 
     (-4*CA - 8*CA*xp^2)*zeta2 + (4*CA + 16*CA*xp)*Li[2, 1 - xp] + 
     (-4*CA - 8*CA*xp - 8*CA*xp^2)*Li[2, -xp] + (2*CA - 4*CA*xp + 4*CA*xp^2)*
      Log[1 - xp]^2 + (-4*CA - 12*CA*xp)*Log[xp]^2 + 
     Log[1 - xp]*(2*CA + (8*CA)/(3*xp) + 16*CA*xp - (62*CA*xp^2)/3 + 
       (24*CA*xp - 8*CA*xp^2)*Log[xp]) + 
     Log[xp]*(4*CA + 50*CA*xp^2 + (-4*CA - 8*CA*xp - 8*CA*xp^2)*
        Log[1 + xp])) + Log[Q2/muF2]*(-4*CA - (16*CA)/(3*xp) - 32*CA*xp + 
     (124*CA*xp^2)/3 + (2*CA)/zp + (8*CA)/(3*xp*zp) + (16*CA*xp)/zp - 
     (62*CA*xp^2)/(3*zp) + (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/zp - 
       (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - xp] + 
     (-8*CA - 32*CA*xp + (4*CA)/zp + (16*CA*xp)/zp)*Log[xp] + 
     Dzp[0]*(2*CA + (8*CA)/(3*xp) + 16*CA*xp - (62*CA*xp^2)/3 + 
       (4*CA - 8*CA*xp + 8*CA*xp^2)*Log[1 - xp] + (4*CA + 16*CA*xp)*
        Log[xp]) + Delz*((-25*CA)/3 + (52*CA)/(9*xp) + (76*CA*xp)/3 - 
       (187*CA*xp^2)/9 + (-4*CA - 8*CA*xp^2)*zeta2 + (4*CA + 16*CA*xp)*
        Li[2, 1 - xp] + (-4*CA - 8*CA*xp - 8*CA*xp^2)*Li[2, -xp] + 
       (2*CA - 4*CA*xp + 4*CA*xp^2)*Log[1 - xp]^2 + (-4*CA - 12*CA*xp)*
        Log[xp]^2 + Log[1 - xp]*(2*CA + (8*CA)/(3*xp) + 16*CA*xp - 
         (62*CA*xp^2)/3 + (24*CA*xp - 8*CA*xp^2)*Log[xp]) + 
       Log[xp]*(4*CA + 50*CA*xp^2 + (-4*CA - 8*CA*xp - 8*CA*xp^2)*
          Log[1 + xp]))) + (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - 
     (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - (8*CA*xp)/zp + 
     (8*CA*xp^2)/zp)*Log[1 - zp]^2 + (-7*CA - (19*CA)/(3*xp) - 67*CA*xp + 
     (235*CA*xp^2)/3 - (4*CA)/(1 - zp) + (8*CA)/(3*xp*(1 - zp)) + 
     (24*CA*xp)/(1 - zp) - (68*CA*xp^2)/(3*(1 - zp)) + (2*CA)/zp + 
     (8*CA)/(3*xp*zp) + (24*CA*xp)/zp - (86*CA*xp^2)/(3*zp) + 20*CA*zp - 
     20*CA*xp*zp + (2*CA*xp)/(-xp + zp) - (4*CA*xp^2)/(-xp + zp) + 
     (4*CA*xp^3)/(-xp + zp) + CA/(1 + 2*xp + xp^2 - 4*xp*zp) + 
     CA/(xp*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     (2*CA*xp)/(1 + 2*xp + xp^2 - 4*xp*zp) + 
     (2*CA*xp^2)/(1 + 2*xp + xp^2 - 4*xp*zp) + 
     (CA*xp^3)/(1 + 2*xp + xp^2 - 4*xp*zp) + 
     (CA*xp^4)/(1 + 2*xp + xp^2 - 4*xp*zp))*Log[zp] + 
   (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + 
     (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - (8*CA*xp)/zp + (8*CA*xp^2)/zp)*
    Log[zp]^2 + Log[1 - zp]*(-10*CA - (16*CA)/(3*xp) - 60*CA*xp + 
     (208*CA*xp^2)/3 + (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
     (2*CA*xp)/(1 - xp - zp) + (4*CA*xp^2)/(1 - xp - zp) - 
     (4*CA*xp^3)/(1 - xp - zp) + (2*CA)/zp + (8*CA)/(3*xp*zp) + 
     (24*CA*xp)/zp - (86*CA*xp^2)/(3*zp) + 
     (-14*CA + 28*CA*xp - 28*CA*xp^2 + (6*CA)/(1 - zp) - 
       (12*CA*xp)/(1 - zp) + (12*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
       (8*CA*xp)/zp + (12*CA*xp^2)/zp)*Log[zp]) + 
   Log[1 - xp]*(-2*CA - (16*CA)/(3*xp) - 56*CA*xp + (184*CA*xp^2)/3 + 
     (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) + (2*CA)/zp + 
     (8*CA)/(3*xp*zp) + (20*CA*xp)/zp - (74*CA*xp^2)/(3*zp) + 
     (8*CA - 64*CA*xp + 32*CA*xp^2 - (4*CA*xp^2)/(1 - zp) + (24*CA*xp)/zp - 
       (12*CA*xp^2)/zp)*Log[xp] + (-14*CA + 28*CA*xp - 28*CA*xp^2 + 
       (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + 
       (10*CA)/zp - (20*CA*xp)/zp + (16*CA*xp^2)/zp)*Log[1 - zp] + 
     (-14*CA + 28*CA*xp - 28*CA*xp^2 + (10*CA)/(1 - zp) - 
       (20*CA*xp)/(1 - zp) + (16*CA*xp^2)/(1 - zp) + (8*CA)/zp - 
       (16*CA*xp)/zp + (16*CA*xp^2)/zp)*Log[zp]) + 
   (-1/2*CA/(xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (7*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (25*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (15*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (14*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (40*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (50*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (40*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
    Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
    Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]] + 
   (CA/(2*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (7*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (6*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (25*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (15*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (14*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (40*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (50*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (40*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
    Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
    Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]] + 
   Log[2]*((CA/(xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (CA*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (CA*xp^3)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (CA*xp^5)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (14*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       CA/(xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (12*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (50*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (15*CA*xp^3)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (4*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (12*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (4*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (12*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (28*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (80*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (100*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (80*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*Log[xp] + 
     (CA/(2*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (7*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (6*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (25*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (15*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (14*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (40*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (50*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (40*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]] + 
     (-1/2*CA/(xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (7*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (6*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (25*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (15*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (14*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (40*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (50*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (40*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]) + 
   Log[xp]*(-13*CA - CA/xp + 33*CA*xp - 143*CA*xp^2 - (4*CA)/(1 - zp) + 
     (8*CA*xp^2)/(1 - zp) + (2*CA*xp)/(1 - xp - zp) - 
     (4*CA*xp^2)/(1 - xp - zp) + (4*CA*xp^3)/(1 - xp - zp) + 
     (58*CA*xp^2)/zp + 20*CA*zp + 20*CA*xp*zp - (2*CA*xp)/(-xp + zp) + 
     (4*CA*xp^2)/(-xp + zp) - (4*CA*xp^3)/(-xp + zp) - 
     CA/(1 + 2*xp + xp^2 - 4*xp*zp) + CA/(xp*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     (2*CA*xp)/(1 + 2*xp + xp^2 - 4*xp*zp) - 
     (2*CA*xp^2)/(1 + 2*xp + xp^2 - 4*xp*zp) + 
     (CA*xp^3)/(1 + 2*xp + xp^2 - 4*xp*zp) - 
     (CA*xp^4)/(1 + 2*xp + xp^2 - 4*xp*zp) + 
     (4*CA + 8*CA*xp + 8*CA*xp^2 - (8*CA)/zp - (16*CA*xp)/zp - 
       (8*CA*xp^2)/zp)*Log[1 + xp] + (8*CA - 64*CA*xp + 32*CA*xp^2 - 
       (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - (12*CA*xp^2)/(1 - zp) + 
       (24*CA*xp)/zp - (12*CA*xp^2)/zp)*Log[1 - zp] + 
     (16*CA - 56*CA*xp + 40*CA*xp^2 - (2*CA)/(1 - zp) + (12*CA*xp)/(1 - zp) - 
       (12*CA*xp^2)/(1 - zp) + (2*CA)/zp + (28*CA*xp)/zp - (12*CA*xp^2)/zp)*
      Log[zp] + (-1/2*CA/(xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (7*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (6*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (25*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (15*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (14*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (40*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (50*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (40*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]] + 
     (-1/2*CA/(xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (7*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (6*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (25*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (15*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (14*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (40*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (50*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (40*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]) + 
   Delz*((-19*CA)/18 + (208*CA)/(27*xp) + (80*CA*xp)/9 - (947*CA*xp^2)/54 + 
     (-2*CA - (8*CA)/(3*xp) - 12*CA*xp + (62*CA*xp^2)/3)*zeta2 + 
     (-7*CA + 14*CA*xp - 14*CA*xp^2)*zeta3 + 
     (6*CA + (8*CA)/(3*xp) + 16*CA*xp + (88*CA*xp^2)/3)*Li[2, 1 - xp] + 
     (4*CA*xp + 4*CA*xp^2)*Li[2, -xp] + (-40*CA*xp + 8*CA*xp^2)*
      Li[3, 1 - xp] + (4*CA + 8*CA*xp + 8*CA*xp^2)*Li[3, 1/2 - xp/2] + 
     (4*CA + 8*CA*xp + 8*CA*xp^2)*Li[3, 1/2 + xp/2] + 
     (-4*CA - 8*CA*xp - 8*CA*xp^2)*Li[3, (-2*xp)/(1 - xp)] + 
     (-4*CA - 8*CA*xp - 8*CA*xp^2)*Li[3, (2*xp)/(1 + xp)] + 
     ((-4*CA)/3 - (8*CA*xp)/3 - (8*CA*xp^2)/3)*Log[2]^3 + 
     (CA + (2*CA*xp)/3 + 2*CA*xp^2)*Log[1 - xp]^3 + 
     ((5*CA)/3 + (14*CA*xp)/3)*Log[xp]^3 + Log[1 - xp]^2*
      (CA + (4*CA)/(3*xp) + 6*CA*xp - (25*CA*xp^2)/3 + 
       (-2*CA + 8*CA*xp - 8*CA*xp^2)*Log[xp]) + 
     Log[1 - xp]*((-25*CA)/3 + (52*CA)/(9*xp) + (85*CA*xp)/3 - 
       (223*CA*xp^2)/9 + 8*CA*xp*zeta2 + (2*CA + 20*CA*xp - 4*CA*xp^2)*
        Li[2, 1 - xp] + (-4*CA - 8*CA*xp - 8*CA*xp^2)*Li[2, -xp] + 
       (4*CA + 50*CA*xp^2)*Log[xp] + (-2*CA - 16*CA*xp + 4*CA*xp^2)*
        Log[xp]^2) + (-8*CA - 16*CA*xp - 16*CA*xp^2)*zeta2*Log[1 + xp] + 
     ((2*CA)/3 + (4*CA*xp)/3 + (4*CA*xp^2)/3)*Log[1 + xp]^3 + 
     Log[2]^2*((2*CA + 4*CA*xp + 4*CA*xp^2)*Log[1 - xp] + 
       (2*CA + 4*CA*xp + 4*CA*xp^2)*Log[1 + xp]) + 
     Log[xp]^2*((-13*CA)/2 + 2*CA*xp - (119*CA*xp^2)/3 + 
       (4*CA + 8*CA*xp + 8*CA*xp^2)*Log[1 + xp]) + 
     Log[2]*((4*CA + 8*CA*xp + 8*CA*xp^2)*zeta2 + 
       (-2*CA - 4*CA*xp - 4*CA*xp^2)*Log[1 - xp]^2 + 
       (-2*CA - 4*CA*xp - 4*CA*xp^2)*Log[1 + xp]^2) + 
     Log[xp]*((49*CA)/3 + (8*CA*xp)/3 + (323*CA*xp^2)/9 + 
       (-16*CA*xp + 8*CA*xp^2)*zeta2 + (-4*CA - 8*CA*xp)*Li[2, 1 - xp] + 
       (4*CA + 8*CA*xp + 8*CA*xp^2)*Li[2, -xp] + (4*CA*xp + 4*CA*xp^2)*
        Log[1 + xp] + (-2*CA - 4*CA*xp - 4*CA*xp^2)*Log[1 + xp]^2) + 
     (4*CA + 8*CA*xp^2)*S12[1 - xp]) + Theta[1 - xp - zp]*
    (-10*CA - 24*CA*xp + 24*CA*xp^2 + zeta2*(-8*CA + 16*CA*xp - 16*CA*xp^2 + 
       (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + 
       (4*CA)/zp - (8*CA*xp)/zp + (8*CA*xp^2)/zp) + (4*CA*xp)/(1 - zp) - 
     (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - (4*CA*xp^2)/zp + 
     (-2*CA + 4*CA*xp - 4*CA*xp^2 + (2*CA)/(1 - zp) - (4*CA*xp)/(1 - zp) + 
       (4*CA*xp^2)/(1 - zp) + (4*CA)/zp - (8*CA*xp)/zp + (4*CA*xp^2)/zp)*
      Li[2, -(zp/(1 - xp - zp))] + (2*CA - 4*CA*xp + 4*CA*xp^2 - 
       (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - 
       (4*CA)/zp + (8*CA*xp)/zp - (4*CA*xp^2)/zp)*
      Li[2, -((xp*zp)/(1 - xp - zp))] + (-4*CA + 8*CA*xp - 8*CA*xp^2 + 
       (2*CA)/(1 - zp) - (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + 
       (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
      Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/(1 - xp)] + 
     (5*CA - 10*CA*xp + 10*CA*xp^2 - CA/(1 - zp) + (2*CA*xp)/(1 - zp) - 
       (2*CA*xp^2)/(1 - zp) + (2*CA)/zp - (4*CA*xp)/zp - (2*CA*xp^2)/zp)*
      Log[xp]^2 + (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
       (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - 
       (8*CA*xp^2)/zp)*Log[1 - zp]^2 + (-2*CA - 16*CA*xp + 16*CA*xp^2 + 
       (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - 
       (4*CA*xp^2)/zp)*Log[1 - xp - zp] + 
     (4*CA + 32*CA*xp - 32*CA*xp^2 - (8*CA*xp)/(1 - zp) + 
       (8*CA*xp^2)/(1 - zp) - (8*CA*xp)/zp + (8*CA*xp^2)/zp + 
       (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - xp - zp])*Log[zp] + 
     (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - 
       (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*
      Log[zp]^2 + Log[1 - zp]*(4*CA + 32*CA*xp - 32*CA*xp^2 - 
       (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) - (8*CA*xp)/zp + 
       (8*CA*xp^2)/zp + (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - xp - zp] + 
       (16*CA - 32*CA*xp + 32*CA*xp^2 - (8*CA)/(1 - zp) + 
         (16*CA*xp)/(1 - zp) - (16*CA*xp^2)/(1 - zp) - (8*CA)/zp + 
         (16*CA*xp)/zp - (16*CA*xp^2)/zp)*Log[zp]) + 
     Log[1 - xp]*(2*CA + 16*CA*xp - 16*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
       (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp + 
       (-4*CA + 8*CA*xp - 8*CA*xp^2 - (4*CA)/zp + (8*CA*xp)/zp)*Log[xp] + 
       (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - 
         (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*
        Log[1 - zp] + (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
         (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
         (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[zp]) + 
     Log[xp]*(-4*CA - 28*CA*xp + 28*CA*xp^2 + (4*CA*xp)/(1 - zp) - 
       (4*CA*xp^2)/(1 - zp) + (4*CA)/zp - (8*CA*xp^2)/zp + 
       (-12*CA + 24*CA*xp - 24*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (8*CA*xp^2)/zp)*
        Log[1 - zp] + (6*CA - 12*CA*xp + 12*CA*xp^2 - (2*CA)/(1 - zp) + 
         (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - (4*CA*xp^2)/zp)*
        Log[1 - xp - zp] + (-14*CA + 28*CA*xp - 28*CA*xp^2 + 
         (6*CA)/(1 - zp) - (12*CA*xp)/(1 - zp) + (12*CA*xp^2)/(1 - zp) + 
         (4*CA)/zp - (8*CA*xp)/zp + (12*CA*xp^2)/zp)*Log[zp]) + 
     (10*CA + 20*CA*xp - 20*CA*xp^2 + zeta2*(4*CA - 8*CA*xp + 8*CA*xp^2 + 
         (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp)) - (10*CA)/(1 - zp) + 
       (4*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + 
       (-2*CA + 4*CA*xp - 4*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
        Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))] + 
       (4*CA - 8*CA*xp + 8*CA*xp^2 - (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - 
         (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
        Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
          zp^2/((1 - xp)*xp)] + (4*CA - 8*CA*xp + 8*CA*xp^2 - 
         (8*CA)/(1 - zp) + (16*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
         (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - xp]^2 + 
       (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - zp]^2 + 
       (2*CA + 16*CA*xp - 16*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
        Log[1 - xp - zp] + (2*CA + 12*CA*xp - 12*CA*xp^2 - (4*CA)/(1 - zp) + 
         (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp))*Log[xp - zp] + 
       (-4*CA - 24*CA*xp + 24*CA*xp^2 + (8*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) + 
         (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - xp - zp] + 
         (4*CA - 8*CA*xp + 8*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp))*
          Log[xp - zp])*Log[zp] + (-4*CA + 8*CA*xp - 8*CA*xp^2 - 
         (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp))*Log[zp]^2 + 
       Log[xp]*(2*CA + 12*CA*xp - 12*CA*xp^2 - (4*CA)/(1 - zp) + 
         (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + 
         (4*CA - 8*CA*xp + 8*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp))*
          Log[1 - zp] + (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - xp - zp] + 
         (-4*CA + 8*CA*xp - 8*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp))*
          Log[xp - zp] + (4*CA - 8*CA*xp + 8*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp))*Log[zp]) + Log[1 - xp]*(-2*CA - 8*CA*xp + 
         8*CA*xp^2 + (8*CA)/(1 - zp) - (12*CA*xp)/(1 - zp) - 
         (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp + 
         (4*CA - 8*CA*xp + 8*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp))*
          Log[xp] + (-4*CA + 8*CA*xp - 8*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp))*Log[1 - zp] + (-4*CA + 8*CA*xp - 8*CA*xp^2 + 
           (8*CA)/(1 - zp) - (16*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + 
           (4*CA)/zp - (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[xp - zp] + 
         ((-12*CA)/(1 - zp) + (24*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
           (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[zp]) + 
       Log[1 - zp]*(-4*CA - 28*CA*xp + 28*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - (4*CA*xp^2)/zp + 
         (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - xp - zp] + 
         (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[xp - zp] + 
         (-12*CA + 24*CA*xp - 24*CA*xp^2 + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[zp]))*Theta[xp - zp] + 
     (10*CA + 24*CA*xp - 24*CA*xp^2 + zeta2*(4*CA - 8*CA*xp + 8*CA*xp^2 - 
         (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - 
         (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp) - (4*CA*xp)/(1 - zp) + 
       (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp + 
       (-4*CA + 8*CA*xp - 8*CA*xp^2 + (2*CA)/(1 - zp) - (4*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
        Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + 
          xp^2/((1 - xp - zp)*(-xp + zp))] + (-2*CA + 4*CA*xp - 4*CA*xp^2 + 
         CA/(1 - zp) - (2*CA*xp)/(1 - zp) + (2*CA*xp^2)/(1 - zp) + CA/zp - 
         (2*CA*xp)/zp + (2*CA*xp^2)/zp)*Log[1 - xp]^2 + 
       (-2*CA + 4*CA*xp - 4*CA*xp^2 + CA/(1 - zp) - (2*CA*xp)/(1 - zp) + 
         (2*CA*xp^2)/(1 - zp) + CA/zp - (2*CA*xp)/zp + (2*CA*xp^2)/zp)*
        Log[xp]^2 + (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - zp]^2 + 
       (-2*CA + 4*CA*xp - 4*CA*xp^2 + CA/(1 - zp) - (2*CA*xp)/(1 - zp) + 
         (2*CA*xp^2)/(1 - zp) + CA/zp - (2*CA*xp)/zp + (2*CA*xp^2)/zp)*
        Log[1 - xp - zp]^2 + (-8*CA + 16*CA*xp - 16*CA*xp^2 + 
         (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + 
         (4*CA)/zp - (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[zp]^2 + 
       (2*CA + 16*CA*xp - 16*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
        Log[-xp + zp] + (-2*CA + 4*CA*xp - 4*CA*xp^2 + CA/(1 - zp) - 
         (2*CA*xp)/(1 - zp) + (2*CA*xp^2)/(1 - zp) + CA/zp - (2*CA*xp)/zp + 
         (2*CA*xp^2)/zp)*Log[-xp + zp]^2 + Log[zp]*(-4*CA - 32*CA*xp + 
         32*CA*xp^2 + (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) + 
         (8*CA*xp)/zp - (8*CA*xp^2)/zp + (8*CA - 16*CA*xp + 16*CA*xp^2 - 
           (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
           (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - xp - zp] + 
         (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[-xp + zp]) + 
       Log[1 - zp]*(-4*CA - 32*CA*xp + 32*CA*xp^2 + (8*CA*xp)/(1 - zp) - 
         (8*CA*xp^2)/(1 - zp) + (8*CA*xp)/zp - (8*CA*xp^2)/zp + 
         (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - xp - zp] + 
         (-16*CA + 32*CA*xp - 32*CA*xp^2 + (8*CA)/(1 - zp) - 
           (16*CA*xp)/(1 - zp) + (16*CA*xp^2)/(1 - zp) + (8*CA)/zp - 
           (16*CA*xp)/zp + (16*CA*xp^2)/zp)*Log[zp] + 
         (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[-xp + zp]) + 
       Log[1 - xp]*(-2*CA - 16*CA*xp + 16*CA*xp^2 + (4*CA*xp)/(1 - zp) - 
         (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - (4*CA*xp^2)/zp + 
         (4*CA - 8*CA*xp + 8*CA*xp^2 - (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - 
           (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
          Log[xp] + (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - zp] + 
         (4*CA - 8*CA*xp + 8*CA*xp^2 - (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - 
           (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
          Log[1 - xp - zp] + (-8*CA + 16*CA*xp - 16*CA*xp^2 + 
           (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + 
           (4*CA)/zp - (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[zp] + 
         (4*CA - 8*CA*xp + 8*CA*xp^2 - (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - 
           (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
          Log[-xp + zp]) + Log[1 - xp - zp]*(2*CA + 16*CA*xp - 16*CA*xp^2 - 
         (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + 
         (4*CA*xp^2)/zp + (-4*CA + 8*CA*xp - 8*CA*xp^2 + (2*CA)/(1 - zp) - 
           (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - 
           (4*CA*xp)/zp + (4*CA*xp^2)/zp)*Log[-xp + zp]) + 
       Log[xp]*(2*CA + 16*CA*xp - 16*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp + 
         (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - zp] + 
         (-4*CA + 8*CA*xp - 8*CA*xp^2 + (2*CA)/(1 - zp) - 
           (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - 
           (4*CA*xp)/zp + (4*CA*xp^2)/zp)*Log[1 - xp - zp] + 
         (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[zp] + 
         (-4*CA + 8*CA*xp - 8*CA*xp^2 + (2*CA)/(1 - zp) - 
           (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - 
           (4*CA*xp)/zp + (4*CA*xp^2)/zp)*Log[-xp + zp]))*Theta[-xp + zp]) + 
   (-10*CA - 24*CA*xp + 24*CA*xp^2 + zeta2*(-4*CA + 8*CA*xp - 8*CA*xp^2 + 
       (2*CA)/(1 - zp) - (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + 
       (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp) + (4*CA*xp)/(1 - zp) - 
     (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - (4*CA*xp^2)/zp + 
     (4*CA - 8*CA*xp + 8*CA*xp^2 - (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - 
       (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
      Li[2, (1 - xp - zp)^(-1) - xp/(1 - xp - zp)] + 
     (-2*CA + 4*CA*xp - 4*CA*xp^2 + (2*CA)/(1 - zp) - (4*CA*xp)/(1 - zp) + 
       (4*CA*xp^2)/(1 - zp) + (4*CA)/zp - (8*CA*xp)/zp + (4*CA*xp^2)/zp)*
      Li[2, xp^(-1) + zp^(-1) - 1/(xp*zp)] + 
     (2*CA - 4*CA*xp + 4*CA*xp^2 - (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - 
       (4*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - (4*CA*xp^2)/zp)*
      Li[2, 1 - zp^(-1) + xp/zp] + (2*CA - 4*CA*xp + 4*CA*xp^2 - 
       CA/(1 - zp) + (2*CA*xp)/(1 - zp) - (2*CA*xp^2)/(1 - zp) - CA/zp + 
       (2*CA*xp)/zp - (2*CA*xp^2)/zp)*Log[1 - xp]^2 + 
     (4*CA - 8*CA*xp + 8*CA*xp^2 + (4*CA)/zp - (8*CA*xp)/zp)*Log[xp]^2 + 
     (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - 
       (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*
      Log[1 - zp]^2 + (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
       (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - 
       (8*CA*xp^2)/zp)*Log[zp]^2 + (-2*CA - 16*CA*xp + 16*CA*xp^2 + 
       (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - 
       (4*CA*xp^2)/zp)*Log[-1 + xp + zp] + 
     (2*CA - 4*CA*xp + 4*CA*xp^2 - CA/(1 - zp) + (2*CA*xp)/(1 - zp) - 
       (2*CA*xp^2)/(1 - zp) - CA/zp + (2*CA*xp)/zp - (2*CA*xp^2)/zp)*
      Log[-1 + xp + zp]^2 + Log[xp]*(-4*CA - 28*CA*xp + 28*CA*xp^2 + 
       (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
       (8*CA*xp^2)/zp + (-12*CA + 24*CA*xp - 24*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (8*CA*xp^2)/zp)*
        Log[1 - zp] + (-16*CA + 32*CA*xp - 32*CA*xp^2 + (8*CA)/(1 - zp) - 
         (16*CA*xp)/(1 - zp) + (16*CA*xp^2)/(1 - zp) + (8*CA)/zp - 
         (16*CA*xp)/zp + (16*CA*xp^2)/zp)*Log[zp] + 
       (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - 
         (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*
        Log[-1 + xp + zp]) + Log[1 - xp]*(2*CA + 16*CA*xp - 16*CA*xp^2 - 
       (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + 
       (4*CA*xp^2)/zp + (-4*CA + 8*CA*xp - 8*CA*xp^2 - (4*CA)/zp + 
         (8*CA*xp)/zp)*Log[xp] + (8*CA - 16*CA*xp + 16*CA*xp^2 - 
         (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
         (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - zp] + 
       (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - 
         (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*
        Log[zp] + (-4*CA + 8*CA*xp - 8*CA*xp^2 + (2*CA)/(1 - zp) - 
         (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - 
         (4*CA*xp)/zp + (4*CA*xp^2)/zp)*Log[-1 + xp + zp]) + 
     Log[zp]*(4*CA + 32*CA*xp - 32*CA*xp^2 - (8*CA*xp)/(1 - zp) + 
       (8*CA*xp^2)/(1 - zp) - (8*CA*xp)/zp + (8*CA*xp^2)/zp + 
       (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[-1 + xp + zp]) + 
     Log[1 - zp]*(4*CA + 32*CA*xp - 32*CA*xp^2 - (8*CA*xp)/(1 - zp) + 
       (8*CA*xp^2)/(1 - zp) - (8*CA*xp)/zp + (8*CA*xp^2)/zp + 
       (16*CA - 32*CA*xp + 32*CA*xp^2 - (8*CA)/(1 - zp) + 
         (16*CA*xp)/(1 - zp) - (16*CA*xp^2)/(1 - zp) - (8*CA)/zp + 
         (16*CA*xp)/zp - (16*CA*xp^2)/zp)*Log[zp] + 
       (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[-1 + xp + zp]))*
    Theta[-1 + xp + zp] + Theta[xp - zp]*(-10*CA - 20*CA*xp + 20*CA*xp^2 + 
     zeta2*((-6*CA)/(1 - zp) + (12*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - 
       (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp) + (10*CA)/(1 - zp) - 
     (4*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) + 
     (4*CA - 8*CA*xp + 8*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp))*
      Li[2, zp/xp] + (2*CA - 4*CA*xp + 4*CA*xp^2 - (4*CA)/(1 - zp) + 
       (8*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - 
       (4*CA*xp^2)/zp)*Li[2, xp/(1 - zp) - zp/(1 - zp)] + 
     (4*CA - 8*CA*xp + 8*CA*xp^2 - (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - 
       (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
      Li[2, (-xp + zp)^(-1) - xp/(-xp + zp)] + 
     (-2*CA + 4*CA*xp - 4*CA*xp^2 + (7*CA)/(1 - zp) - (14*CA*xp)/(1 - zp) + 
       (6*CA*xp^2)/(1 - zp) + (3*CA)/zp - (6*CA*xp)/zp + (6*CA*xp^2)/zp)*
      Log[1 - xp]^2 + (8*CA - 16*CA*xp + 16*CA*xp^2 + (8*CA)/(1 - zp) - 
       (16*CA*xp)/(1 - zp))*Log[xp]^2 + (8*CA - 16*CA*xp + 16*CA*xp^2 - 
       (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
       (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - zp]^2 + 
     (-2*CA - 12*CA*xp + 12*CA*xp^2 + (4*CA)/(1 - zp) - (4*CA*xp)/(1 - zp) - 
       (4*CA*xp^2)/(1 - zp))*Log[xp - zp] + 
     (2*CA - 4*CA*xp + 4*CA*xp^2 - CA/(1 - zp) + (2*CA*xp)/(1 - zp) - 
       (2*CA*xp^2)/(1 - zp) - CA/zp + (2*CA*xp)/zp - (2*CA*xp^2)/zp)*
      Log[xp - zp]^2 + (4*CA + 24*CA*xp - 24*CA*xp^2 - (8*CA)/(1 - zp) + 
       (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp))*Log[zp] + 
     (4*CA - 8*CA*xp + 8*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp))*
      Log[zp]^2 + Log[xp]*(-4*CA - 24*CA*xp + 24*CA*xp^2 + (8*CA)/(1 - zp) - 
       (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) + 
       (-12*CA + 24*CA*xp - 24*CA*xp^2 + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - zp] + 
       (-12*CA + 24*CA*xp - 24*CA*xp^2 - (12*CA)/(1 - zp) + 
         (24*CA*xp)/(1 - zp))*Log[zp]) + Log[1 - zp]*
      (4*CA + 28*CA*xp - 28*CA*xp^2 - (4*CA)/(1 - zp) + 
       (8*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp + 
       (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[xp - zp] + 
       (12*CA - 24*CA*xp + 24*CA*xp^2 - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
         (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[zp]) + 
     Log[1 - xp]*(2*CA + 8*CA*xp - 8*CA*xp^2 - (8*CA)/(1 - zp) + 
       (12*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - 
       (4*CA*xp^2)/zp + ((-12*CA)/(1 - zp) + (24*CA*xp)/(1 - zp) - 
         (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*
        Log[xp] + (4*CA - 8*CA*xp + 8*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp))*Log[1 - zp] + 
       ((-6*CA)/(1 - zp) + (12*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - 
         (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*Log[xp - zp] + 
       ((12*CA)/(1 - zp) - (24*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + 
         (4*CA)/zp - (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[zp]) + 
     (10*CA + 20*CA*xp - 20*CA*xp^2 + zeta2*((6*CA)/(1 - zp) - 
         (12*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - 
         (4*CA*xp)/zp + (4*CA*xp^2)/zp) - (10*CA)/(1 - zp) + 
       (4*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + 
       (-2*CA + 4*CA*xp - 4*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
        Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))] + 
       (-4*CA + 8*CA*xp - 8*CA*xp^2 + (2*CA)/(1 - zp) - (4*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
        Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + 
          xp^2/((1 - xp - zp)*(-xp + zp))] + 
       (2*CA - 4*CA*xp + 4*CA*xp^2 - (7*CA)/(1 - zp) + (14*CA*xp)/(1 - zp) - 
         (6*CA*xp^2)/(1 - zp) - (3*CA)/zp + (6*CA*xp)/zp - (6*CA*xp^2)/zp)*
        Log[1 - xp]^2 + (-2*CA + 4*CA*xp - 4*CA*xp^2 + CA/(1 - zp) - 
         (2*CA*xp)/(1 - zp) + (2*CA*xp^2)/(1 - zp) + CA/zp - (2*CA*xp)/zp + 
         (2*CA*xp^2)/zp)*Log[xp]^2 + (-8*CA + 16*CA*xp - 16*CA*xp^2 + 
         (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + 
         (4*CA)/zp - (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - zp]^2 + 
       (-2*CA + 4*CA*xp - 4*CA*xp^2 + CA/(1 - zp) - (2*CA*xp)/(1 - zp) + 
         (2*CA*xp^2)/(1 - zp) + CA/zp - (2*CA*xp)/zp + (2*CA*xp^2)/zp)*
        Log[xp - zp]^2 + (-4*CA + 8*CA*xp - 8*CA*xp^2 - (4*CA)/(1 - zp) + 
         (8*CA*xp)/(1 - zp))*Log[zp]^2 + (2*CA + 16*CA*xp - 16*CA*xp^2 - 
         (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + 
         (4*CA*xp^2)/zp)*Log[-1 + xp + zp] + (-2*CA + 4*CA*xp - 4*CA*xp^2 + 
         CA/(1 - zp) - (2*CA*xp)/(1 - zp) + (2*CA*xp^2)/(1 - zp) + CA/zp - 
         (2*CA*xp)/zp + (2*CA*xp^2)/zp)*Log[-1 + xp + zp]^2 + 
       Log[zp]*(-4*CA - 24*CA*xp + 24*CA*xp^2 + (8*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) + 
         (4*CA - 8*CA*xp + 8*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp))*
          Log[xp - zp] + (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[-1 + xp + zp]) + 
       Log[1 - zp]*(-4*CA - 28*CA*xp + 28*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - (4*CA*xp^2)/zp + 
         (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[xp - zp] + 
         (-12*CA + 24*CA*xp - 24*CA*xp^2 + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[zp] + 
         (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[-1 + xp + zp]) + 
       Log[1 - xp]*(-2*CA - 8*CA*xp + 8*CA*xp^2 + (8*CA)/(1 - zp) - 
         (12*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + 
         (4*CA*xp^2)/zp + ((6*CA)/(1 - zp) - (12*CA*xp)/(1 - zp) + 
           (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
          Log[xp] + (-4*CA + 8*CA*xp - 8*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp))*Log[1 - zp] + 
         ((6*CA)/(1 - zp) - (12*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + 
           (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*Log[xp - zp] + 
         ((-12*CA)/(1 - zp) + (24*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
           (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[zp] + 
         (4*CA - 8*CA*xp + 8*CA*xp^2 - (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - 
           (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
          Log[-1 + xp + zp]) + Log[xp - zp]*(2*CA + 12*CA*xp - 12*CA*xp^2 - 
         (4*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + 
         (-4*CA + 8*CA*xp - 8*CA*xp^2 + (2*CA)/(1 - zp) - 
           (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - 
           (4*CA*xp)/zp + (4*CA*xp^2)/zp)*Log[-1 + xp + zp]) + 
       Log[xp]*(2*CA + 12*CA*xp - 12*CA*xp^2 - (4*CA)/(1 - zp) + 
         (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + 
         (4*CA - 8*CA*xp + 8*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp))*
          Log[1 - zp] + ((-6*CA)/(1 - zp) + (12*CA*xp)/(1 - zp) - 
           (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
          Log[xp - zp] + (4*CA - 8*CA*xp + 8*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp))*Log[zp] + (-4*CA + 8*CA*xp - 8*CA*xp^2 + 
           (2*CA)/(1 - zp) - (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + 
           (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*Log[-1 + xp + zp]))*
      Theta[-1 + xp + zp]) + Theta[-xp + zp]*(-10*CA - 24*CA*xp + 
     24*CA*xp^2 + zeta2*((12*CA)/(1 - zp) - (24*CA*xp)/(1 - zp) + 
       (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - (8*CA*xp)/zp + (8*CA*xp^2)/zp) + 
     (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - 
     (4*CA*xp^2)/zp + (-4*CA + 8*CA*xp - 8*CA*xp^2 - (4*CA)/(1 - zp) + 
       (8*CA*xp)/(1 - zp))*Li[2, xp/zp] + 
     (-4*CA + 8*CA*xp - 8*CA*xp^2 + (2*CA)/(1 - zp) - (4*CA*xp)/(1 - zp) + 
       (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
      Li[2, -(xp/(1 - xp)) + zp/(1 - xp)] + 
     (-2*CA + 4*CA*xp - 4*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + 
       (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
      Li[2, -(-xp + zp)^(-1) + zp/(-xp + zp)] + 
     (2*CA - 4*CA*xp + 4*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - 
       (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
      Li[2, -(xp/(-xp + zp)) + (xp*zp)/(-xp + zp)] + 
     (7*CA - 14*CA*xp + 14*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) - 
       (2*CA*xp^2)/(1 - zp) - CA/zp + (2*CA*xp)/zp - (2*CA*xp^2)/zp)*
      Log[xp]^2 + (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
       (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - 
       (8*CA*xp^2)/zp)*Log[1 - zp]^2 + (6*CA - 12*CA*xp + 12*CA*xp^2 - 
       (6*CA)/(1 - zp) + (12*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
       (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[zp]^2 + 
     Log[1 - xp]*(2*CA + 16*CA*xp - 16*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
       (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp + 
       (-4*CA + 8*CA*xp - 8*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp))*
        Log[xp] + (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
         (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
         (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - zp] + 
       (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - 
         (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*
        Log[zp]) + (-2*CA - 16*CA*xp + 16*CA*xp^2 + (4*CA*xp)/(1 - zp) - 
       (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*Log[-xp + zp] + 
     Log[xp]*(-4*CA - 28*CA*xp + 28*CA*xp^2 + (4*CA)/(1 - zp) - 
       (8*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - (4*CA*xp^2)/zp + 
       (-14*CA + 28*CA*xp - 28*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (12*CA*xp^2)/(1 - zp) + (6*CA)/zp - 
         (12*CA*xp)/zp + (12*CA*xp^2)/zp)*Log[1 - zp] + 
       (-12*CA + 24*CA*xp - 24*CA*xp^2 + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[zp] + 
       (2*CA - 4*CA*xp + 4*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - 
         (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
        Log[-xp + zp]) + Log[zp]*(4*CA + 32*CA*xp - 32*CA*xp^2 - 
       (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) - (8*CA*xp)/zp + 
       (8*CA*xp^2)/zp + (-4*CA + 8*CA*xp - 8*CA*xp^2 + (8*CA)/(1 - zp) - 
         (16*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[-xp + zp]) + 
     Log[1 - zp]*(4*CA + 32*CA*xp - 32*CA*xp^2 - (8*CA*xp)/(1 - zp) + 
       (8*CA*xp^2)/(1 - zp) - (8*CA*xp)/zp + (8*CA*xp^2)/zp + 
       (16*CA - 32*CA*xp + 32*CA*xp^2 - (8*CA)/(1 - zp) + 
         (16*CA*xp)/(1 - zp) - (16*CA*xp^2)/(1 - zp) - (8*CA)/zp + 
         (16*CA*xp)/zp - (16*CA*xp^2)/zp)*Log[zp] + 
       (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[-xp + zp]) + 
     (10*CA + 24*CA*xp - 24*CA*xp^2 + zeta2*(8*CA - 16*CA*xp + 16*CA*xp^2 - 
         (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
         (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp) - (4*CA*xp)/(1 - zp) + 
       (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp + 
       (4*CA - 8*CA*xp + 8*CA*xp^2 - (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - 
         (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
        Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
          zp^2/((1 - xp)*xp)] + (-8*CA + 16*CA*xp - 16*CA*xp^2 + 
         (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + 
         (4*CA)/zp - (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - zp]^2 + 
       (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[zp]^2 + 
       Log[1 - xp]*(-2*CA - 16*CA*xp + 16*CA*xp^2 + (4*CA*xp)/(1 - zp) - 
         (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - (4*CA*xp^2)/zp + 
         (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[xp] + 
         (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - zp] + 
         (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[zp]) + 
       (2*CA + 16*CA*xp - 16*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
        Log[-xp + zp] + (2*CA + 16*CA*xp - 16*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
        Log[-1 + xp + zp] + Log[zp]*(-4*CA - 32*CA*xp + 32*CA*xp^2 + 
         (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) + (8*CA*xp)/zp - 
         (8*CA*xp^2)/zp + (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[-xp + zp] + 
         (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[-1 + xp + zp]) + 
       Log[1 - zp]*(-4*CA - 32*CA*xp + 32*CA*xp^2 + (8*CA*xp)/(1 - zp) - 
         (8*CA*xp^2)/(1 - zp) + (8*CA*xp)/zp - (8*CA*xp^2)/zp + 
         (-16*CA + 32*CA*xp - 32*CA*xp^2 + (8*CA)/(1 - zp) - 
           (16*CA*xp)/(1 - zp) + (16*CA*xp^2)/(1 - zp) + (8*CA)/zp - 
           (16*CA*xp)/zp + (16*CA*xp^2)/zp)*Log[zp] + 
         (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[-xp + zp] + 
         (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[-1 + xp + zp]) + 
       Log[xp]*(2*CA + 16*CA*xp - 16*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp + 
         (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - zp] + 
         (8*CA - 16*CA*xp + 16*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[zp] + 
         (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[-xp + zp] + 
         (-8*CA + 16*CA*xp - 16*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[-1 + xp + zp]))*
      Theta[-1 + xp + zp]) + CF*(21/2 - 1/(2*xp) + (7*xp)/2 + (7*xp^2)/2 + 
     2/(1 - xp - zp) - (6*xp)/(1 - xp - zp) + (8*xp^2)/(1 - xp - zp) - 
     (4*xp^3)/(1 - xp - zp) - 1/(2*zp) - (8*xp)/zp + (2*xp^2)/zp - (7*zp)/2 - 
     8*xp*zp + 12*xp^2*zp - 1/(2*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     1/(2*xp*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
     xp^3/(2*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     xp^4/(2*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     zeta2*(-16 - 24*xp^2 + 12/(1 - zp) - (24*xp)/(1 - zp) + 
       (8*xp^2)/(1 - zp) + 4/zp + (24*xp)/zp + (16*xp^2)/zp + 8*zp + 
       16*xp^2*zp) + (6 - 12*xp + 12*xp^2)*Dzp[2] + 
     (-12 + 16*xp - 8*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
       (16*xp^2)/(1 - zp) + 4/zp - (8*xp)/zp + (8*xp^2)/zp - 4*zp + 
       16*xp*zp - 8*xp^2*zp)*Li[2, 1 - xp] + 
     (-16 - 32*xp - 16*xp^2 + 16/zp + (32*xp)/zp + (16*xp^2)/zp + 8*zp + 
       16*xp*zp + 16*xp^2*zp)*Li[2, -xp] + 
     (16 - 32*xp + 32*xp^2 - 12/(1 - zp) + (24*xp)/(1 - zp) - 
       (8*xp^2)/(1 - zp) + 4/zp - (8*xp)/zp - (8*xp^2)/zp)*Li[2, 1 - zp] + 
     (-3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (3*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (3*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (3*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (4*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
       (19*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (3*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       3/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (259*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (29*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (73*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (22*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (29*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (22*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2] + 
     (-3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (3*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (3*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (3*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (4*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
       (19*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (3*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       3/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (259*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (29*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (73*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (22*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (29*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (22*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2] + 
     (3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (3*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (3*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (3*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (4*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (19*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (3*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       3/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (259*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (29*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (73*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (22*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (29*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (22*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)] + 
     (3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (3*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (3*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (3*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (4*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (19*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (3*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       3/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (259*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (29*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (73*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (22*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (29*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (22*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)] + 
     (-2 + 4*xp - 4*xp^2 - 2*zp + 4*xp*zp - 4*xp^2*zp)*Log[1 - xp]^2 + 
     (-12 + 48*xp - 28*xp^2 + 30/(1 - zp) - (60*xp)/(1 - zp) + 
       (36*xp^2)/(1 - zp) + 16/zp - (48*xp)/zp + (24*xp^2)/zp - 8*zp - 
       16*xp^2*zp + 3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (3*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (3*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (3*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (4*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (19*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (3*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       3/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (259*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (29*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (73*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (22*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (29*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (22*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*Log[xp]^2 + 
     Dzp[1]*(-7 + 24*xp - 20*xp^2 + (8 - 16*xp + 16*xp^2)*Log[1 - xp] + 
       (-6 + 12*xp - 16*xp^2)*Log[xp]) + Dzp[0]*(-3 - 11*xp + 3*xp^2 + 
       (-8 + 16*xp - 16*xp^2)*zeta2 + (2 - 4*xp)*Li[2, 1 - xp] + 
       (4 - 8*xp + 8*xp^2)*Log[1 - xp]^2 + (6 - 24*xp + 20*xp^2)*Log[xp] + 
       (2 - 4*xp + 8*xp^2)*Log[xp]^2 + Log[1 - xp]*(-7 + 24*xp - 20*xp^2 + 
         (-6 + 12*xp - 16*xp^2)*Log[xp])) + Log[Q2/muF2]^2*
      (-2 + 4*xp - 4*xp^2 - 2*zp + 4*xp*zp - 4*xp^2*zp + 
       (4 - 8*xp + 8*xp^2)*Dzp[0] + Delz*(5/2 - 4*xp + 6*xp^2 + 
         (2 - 4*xp + 4*xp^2)*Log[1 - xp] + (-1 + 2*xp - 4*xp^2)*Log[xp])) + 
     (-6 + 12*xp - 12*xp^2 + 2/zp - (4*xp)/zp + (4*xp^2)/zp - 2*zp + 
       4*xp*zp - 4*xp^2*zp)*Log[1 - zp]^2 + 
     (-3/2 + 1/(2*xp) + 11*xp - 14*xp^2 + (8*xp)/(1 - zp) - 
       (8*xp^2)/(1 - zp) + zp^(-1) - (4*xp)/zp + 6*zp - 13*xp*zp + 
       8*xp^2*zp - (4*xp)/(-xp + zp) + (8*xp^2)/(-xp + zp) - 
       (8*xp^3)/(-xp + zp) + 3/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
       3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^2) - 
       (3*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) - 
       (3*xp^2)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) - 
       (3*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) - 
       (3*xp^4)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
       (3*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
       (3*xp^6)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) - 
       3/(4*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
       5/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       (15*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       (15*xp^2)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
       (9*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
       (11*xp^4)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)))*Log[zp] + 
     (6 - 12*xp + 12*xp^2 - 4/(1 - zp) + (8*xp)/(1 - zp) - 
       (8*xp^2)/(1 - zp) + 2*zp - 4*xp*zp + 4*xp^2*zp)*Log[zp]^2 + 
     Log[Q2/muF2]*(-2 - 4*xp + 6*xp^2 + 3*zp - 2*xp*zp - 4*xp^2*zp + 
       (12 - 24*xp + 24*xp^2)*Dzp[1] + (-4 + 8*xp - 8*xp^2 - 4*zp + 8*xp*zp - 
         8*xp^2*zp)*Log[1 - xp] + (-8*xp + 8*xp^2 + 4*zp + 8*xp^2*zp)*
        Log[xp] + Dzp[0]*(-1 + 12*xp - 8*xp^2 + (8 - 16*xp + 16*xp^2)*
          Log[1 - xp] + (-6 + 12*xp - 16*xp^2)*Log[xp]) + 
       Delz*(-3 + xp - 9*xp^2 + (-8 + 16*xp - 16*xp^2)*zeta2 + 
         (2 - 4*xp)*Li[2, 1 - xp] + (4 - 8*xp + 8*xp^2)*Log[1 - xp]^2 + 
         (-12*xp + 8*xp^2)*Log[xp] + (2 - 4*xp + 8*xp^2)*Log[xp]^2 + 
         Log[1 - xp]*(-1 + 12*xp - 8*xp^2 + (-6 + 12*xp - 16*xp^2)*
            Log[xp])) + (-12 + 24*xp - 24*xp^2 + 4/zp - (8*xp)/zp + 
         (8*xp^2)/zp - 4*zp + 8*xp*zp - 8*xp^2*zp)*Log[1 - zp] + 
       (4 - 8*xp + 8*xp^2)*Log[zp]) + Log[1 - xp]*(2 - 12*xp + 22*xp^2 - 
       6/zp + (12*xp)/zp - (12*xp^2)/zp + 3*zp - 2*xp*zp - 4*xp^2*zp + 
       (8 - 24*xp + 24*xp^2 - 12/(1 - zp) + (24*xp)/(1 - zp) - 
         (16*xp^2)/(1 - zp) - 12/zp + (24*xp)/zp - (16*xp^2)/zp + 4*zp + 
         8*xp^2*zp)*Log[xp] + (-8 + 16*xp - 16*xp^2 - 4/zp + (8*xp)/zp - 
         4*zp + 8*xp*zp - 8*xp^2*zp)*Log[1 - zp] + 
       (8 - 16*xp + 16*xp^2 - 8/(1 - zp) + (16*xp)/(1 - zp) - 
         (8*xp^2)/(1 - zp) - 4/zp + (8*xp)/zp - (8*xp^2)/zp)*Log[zp]) + 
     Log[1 - zp]*(8 - 24*xp + 26*xp^2 - (2*xp)/(1 - xp - zp)^2 + 
       (6*xp^2)/(1 - xp - zp)^2 - (8*xp^3)/(1 - xp - zp)^2 + 
       (4*xp^4)/(1 - xp - zp)^2 + 6/(1 - xp - zp) - (12*xp)/(1 - xp - zp) + 
       (4*xp^2)/(1 - xp - zp) - 6/zp + (12*xp)/zp - (12*xp^2)/zp + 3*zp - 
       2*xp*zp - 4*xp^2*zp + (4/(1 - zp) - (8*xp)/(1 - zp) + 
         (8*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (8*xp^2)/zp)*Log[zp]) + 
     (-3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (3*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (3*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (3*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (4*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
       (19*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (3*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       3/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (259*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (29*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (73*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (22*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (29*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (22*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
      Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]] + 
     (3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (3*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (3*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (3*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (4*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (19*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (3*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       3/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (259*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (29*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (73*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (22*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (29*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (22*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
      Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]] + 
     Log[2]*((3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (3*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (3*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (3*xp^7)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         3/(2*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
         (8*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
         (19*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
         (3*xp^5)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
         8/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
         3/(4*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (259*xp)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (29*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
         (73*xp^3)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         16/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (48*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (48*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (16*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         16/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (48*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (48*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (16*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (16*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + (44*xp*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + (58*xp^2*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (44*xp*zp^2)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*Log[xp] + 
       (3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (3*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (3*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (3*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
         (4*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
         (19*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
         (3*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
         4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
         3/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (259*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (29*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (73*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (8*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + (22*xp*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + (29*xp^2*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (22*xp*zp^2)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
        Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]] + 
       (-3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (3*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (3*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (3*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
         (4*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
         (19*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
         (3*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
         4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
         3/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (259*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (29*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (73*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (8*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (22*xp*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (29*xp^2*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + (22*xp*zp^2)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
        Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]) + 
     Log[xp]*(5/2 + 1/(2*xp) + 20*xp - 28*xp^2 + 8/(1 - zp) - 
       (24*xp)/(1 - zp) + (8*xp^2)/(1 - zp) + (2*xp)/(1 - xp - zp)^2 - 
       (6*xp^2)/(1 - xp - zp)^2 + (8*xp^3)/(1 - xp - zp)^2 - 
       (4*xp^4)/(1 - xp - zp)^2 - 6/(1 - xp - zp) + (12*xp)/(1 - xp - zp) - 
       (4*xp^2)/(1 - xp - zp) + 9/zp - (34*xp)/zp + (20*xp^2)/zp - 3*zp - 
       5*xp*zp + 4*xp^2*zp + (4*xp)/(-xp + zp) - (8*xp^2)/(-xp + zp) + 
       (8*xp^3)/(-xp + zp) - 3/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
       3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^2) - 
       (3*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
       (3*xp^2)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) - 
       (3*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
       (3*xp^4)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
       (3*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) - 
       (3*xp^6)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
       3/(4*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
       5/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       (15*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
       (15*xp^2)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
       (9*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       (11*xp^4)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       (-16 - 32*xp - 16*xp^2 + 16/zp + (32*xp)/zp + (16*xp^2)/zp + 8*zp + 
         16*xp*zp + 16*xp^2*zp)*Log[1 + xp] + 
       (16 - 40*xp + 40*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
         (24*xp^2)/(1 - zp) - 16/zp + (32*xp)/zp - (24*xp^2)/zp + 4*zp + 
         8*xp^2*zp)*Log[1 - zp] + (16 + 16*xp^2 - 20/(1 - zp) + 
         (40*xp)/(1 - zp) - (24*xp^2)/(1 - zp) - 22/zp + (12*xp)/zp - 
         (24*xp^2)/zp - 8*xp*zp)*Log[zp] + 
       (-3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (3*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (3*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (3*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
         (4*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
         (19*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
         (3*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
         4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
         3/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (259*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (29*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (73*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (8*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (22*xp*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (29*xp^2*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + (22*xp*zp^2)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
        Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]] + 
       (-3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (3*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (3*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (3*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
         (4*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
         (19*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
         (3*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
         4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
         3/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (259*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (29*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (73*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (8*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (22*xp*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (29*xp^2*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + (22*xp*zp^2)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
        Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]) + 
     Delz*(-17 + (81*xp)/2 - (57*xp^2)/2 + (7 - 20*xp + 16*xp^2)*zeta2 + 
       (22 - 44*xp + 44*xp^2)*zeta3 - Li[2, 1 - xp] + (-12 + 24*xp - 20*xp^2)*
        Li[3, 1 - xp] + (5/3 - (10*xp)/3 + (10*xp^2)/3)*Log[1 - xp]^3 + 
       (6 + (37*xp)/2 - 7*xp^2 + (6 - 12*xp + 16*xp^2)*zeta2 + 
         (6 - 12*xp + 16*xp^2)*Li[2, 1 - xp])*Log[xp] + 
       (-7/4 + 15*xp - 12*xp^2)*Log[xp]^2 + (-1/6 + xp/3 - 2*xp^2)*
        Log[xp]^3 + Log[1 - xp]^2*(-7/2 + 14*xp - 12*xp^2 + 
         (-4 + 8*xp - 10*xp^2)*Log[xp]) + Log[1 - xp]*(-3 - 14*xp + 7*xp^2 + 
         (-8 + 16*xp - 16*xp^2)*zeta2 + (4 - 8*xp + 4*xp^2)*Li[2, 1 - xp] + 
         (6 - 28*xp + 24*xp^2)*Log[xp] + (4 - 8*xp + 12*xp^2)*Log[xp]^2) + 
       (10 - 20*xp + 20*xp^2)*S12[1 - xp]) + Theta[1 - xp - zp]*
      ((4 - 8*xp + 8*xp^2 - 4/(1 - zp) + (8*xp)/(1 - zp) - 
         (8*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (8*xp^2)/zp)*
        Li[2, -(zp/(1 - xp - zp))] + (-4 + 8*xp - 8*xp^2 + 4/(1 - zp) - 
         (8*xp)/(1 - zp) + (8*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + 
         (8*xp^2)/zp)*Li[2, -((xp*zp)/(1 - xp - zp))] + 
       (-8 + 16*xp - 16*xp^2 + 8/(1 - zp) - (16*xp)/(1 - zp) + 
         (16*xp^2)/(1 - zp) + 16/zp - (32*xp)/zp + (16*xp^2)/zp)*Log[1 - xp]*
        Log[xp] + (6 - 12*xp + 12*xp^2 - 6/(1 - zp) + (12*xp)/(1 - zp) - 
         (12*xp^2)/(1 - zp) - 12/zp + (24*xp)/zp - (12*xp^2)/zp)*Log[xp]^2 + 
       Log[xp]*(-8*xp + 8*xp^2 + (8*xp)/(1 - zp) - (8*xp^2)/(1 - zp) - 8/zp + 
         (16*xp)/zp + (-8 + 16*xp - 16*xp^2 + 8/(1 - zp) - (16*xp)/(1 - zp) + 
           (16*xp^2)/(1 - zp) + 16/zp - (32*xp)/zp + (16*xp^2)/zp)*
          Log[1 - zp] + (4 - 8*xp + 8*xp^2 - 4/(1 - zp) + (8*xp)/(1 - zp) - 
           (8*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (8*xp^2)/zp)*
          Log[1 - xp - zp] + (-4 + 8*xp - 8*xp^2 + 4/(1 - zp) - 
           (8*xp)/(1 - zp) + (8*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + 
           (8*xp^2)/zp)*Log[zp]) + (8*xp - 8*xp^2 + 
         zeta2*(8 - 16*xp + 16*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
           (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp) + 
         20/(1 - zp) - (16*xp)/(1 - zp) - (8*xp^2)/(1 - zp) - (8*xp)/zp + 
         (8*xp^2)/zp + (4 - 8*xp + 8*xp^2 - 8/(1 - zp) + (16*xp)/(1 - zp) - 
           (8*xp^2)/(1 - zp) - 4/zp + (8*xp)/zp - (8*xp^2)/zp)*
          Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))] + 
         (-8 + 16*xp - 16*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
           (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*
          Log[1 - xp]^2 + (8*xp - 8*xp^2 + 8/(1 - zp) - (16*xp)/(1 - zp) - 
           (8*xp)/zp + (8*xp^2)/zp)*Log[xp - zp] + 
         (-16*xp + 16*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) + (16*xp)/zp - 
           (16*xp^2)/zp + (8 - 16*xp + 16*xp^2 - 16/(1 - zp) + 
             (32*xp)/(1 - zp) - (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
             (16*xp^2)/zp)*Log[xp - zp])*Log[zp] + 
         (-8 + 16*xp - 16*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
           (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*Log[zp]^2 + 
         Log[xp]*(8*xp - 8*xp^2 + 8/(1 - zp) - (16*xp)/(1 - zp) - (8*xp)/zp + 
           (8*xp^2)/zp + (8 - 16*xp + 16*xp^2 - 16/(1 - zp) + 
             (32*xp)/(1 - zp) - (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
             (16*xp^2)/zp)*Log[1 - zp] + (-8 + 16*xp - 16*xp^2 + 
             16/(1 - zp) - (32*xp)/(1 - zp) + (16*xp^2)/(1 - zp) + 8/zp - 
             (16*xp)/zp + (16*xp^2)/zp)*Log[xp - zp] + 
           (8 - 16*xp + 16*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
             (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp)*
            Log[zp]) + Log[1 - zp]*(-8*xp + 8*xp^2 - 8/(1 - zp) + 
           (16*xp)/(1 - zp) + (8*xp)/zp - (8*xp^2)/zp + 
           (-8 + 16*xp - 16*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
             (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*
            Log[zp]) + Log[1 - xp]*(-16*xp + 16*xp^2 - 16/(1 - zp) + 
           (32*xp)/(1 - zp) + (16*xp)/zp - (16*xp^2)/zp + 
           (8 - 16*xp + 16*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
             (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp)*Log[xp] + 
           (-8 + 16*xp - 16*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
             (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*
            Log[1 - zp] + (8 - 16*xp + 16*xp^2 - 16/(1 - zp) + 
             (32*xp)/(1 - zp) - (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
             (16*xp^2)/zp)*Log[xp - zp] + (-16 + 32*xp - 32*xp^2 + 
             32/(1 - zp) - (64*xp)/(1 - zp) + (32*xp^2)/(1 - zp) + 16/zp - 
             (32*xp)/zp + (32*xp^2)/zp)*Log[zp]))*Theta[xp - zp]) + 
     (zeta2*(8 - 16*xp + 16*xp^2 - 24/(1 - zp) + (48*xp)/(1 - zp) - 
         (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp) + 
       (-4 + 8*xp - 8*xp^2 + 12/(1 - zp) - (24*xp)/(1 - zp) + 
         (8*xp^2)/(1 - zp) + 4/zp - (8*xp)/zp + (8*xp^2)/zp)*Li[2, xp/zp] + 
       (4 - 8*xp + 8*xp^2 - 8/(1 - zp) + (16*xp)/(1 - zp) - 
         (8*xp^2)/(1 - zp) - 4/zp + (8*xp)/zp - (8*xp^2)/zp)*
        Li[2, -(-xp + zp)^(-1) + zp/(-xp + zp)] + 
       (-4 + 8*xp - 8*xp^2 + 8/(1 - zp) - (16*xp)/(1 - zp) + 
         (8*xp^2)/(1 - zp) + 4/zp - (8*xp)/zp + (8*xp^2)/zp)*
        Li[2, -(xp/(-xp + zp)) + (xp*zp)/(-xp + zp)] + 
       (-8 + 16*xp - 16*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
         (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*Log[1 - xp]*
        Log[xp] + (8 - 16*xp + 16*xp^2 - 18/(1 - zp) + (36*xp)/(1 - zp) - 
         (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp)*Log[xp]^2 + 
       (-2 + 4*xp - 4*xp^2 + 6/(1 - zp) - (12*xp)/(1 - zp) + 
         (4*xp^2)/(1 - zp) + 2/zp - (4*xp)/zp + (4*xp^2)/zp)*Log[zp]^2 + 
       (4 - 8*xp + 8*xp^2 - 12/(1 - zp) + (24*xp)/(1 - zp) - 
         (8*xp^2)/(1 - zp) - 4/zp + (8*xp)/zp - (8*xp^2)/zp)*Log[zp]*
        Log[-xp + zp] + Log[xp]*(-8*xp + 8*xp^2 - 8/(1 - zp) + 
         (16*xp)/(1 - zp) + (8*xp)/zp - (8*xp^2)/zp + 
         (-4 + 8*xp - 8*xp^2 + 8/(1 - zp) - (16*xp)/(1 - zp) + 
           (8*xp^2)/(1 - zp) + 4/zp - (8*xp)/zp + (8*xp^2)/zp)*Log[1 - zp] + 
         (-8 + 16*xp - 16*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
           (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*Log[zp] + 
         (4/(1 - zp) - (8*xp)/(1 - zp))*Log[-xp + zp]))*Theta[-xp + zp] + 
     ((4 - 8*xp + 8*xp^2 - 4/(1 - zp) + (8*xp)/(1 - zp) - (8*xp^2)/(1 - zp) - 
         8/zp + (16*xp)/zp - (8*xp^2)/zp)*Li[2, xp^(-1) + zp^(-1) - 
          1/(xp*zp)] + (-4 + 8*xp - 8*xp^2 + 4/(1 - zp) - (8*xp)/(1 - zp) + 
         (8*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (8*xp^2)/zp)*
        Li[2, 1 - zp^(-1) + xp/zp] + (-8 + 16*xp - 16*xp^2 + 8/(1 - zp) - 
         (16*xp)/(1 - zp) + (16*xp^2)/(1 - zp) + 16/zp - (32*xp)/zp + 
         (16*xp^2)/zp)*Log[1 - xp]*Log[xp] + 
       (8 - 16*xp + 16*xp^2 - 8/(1 - zp) + (16*xp)/(1 - zp) - 
         (16*xp^2)/(1 - zp) - 16/zp + (32*xp)/zp - (16*xp^2)/zp)*Log[xp]^2 + 
       Log[xp]*(-8*xp + 8*xp^2 + (8*xp)/(1 - zp) - (8*xp^2)/(1 - zp) - 8/zp + 
         (16*xp)/zp + (-8 + 16*xp - 16*xp^2 + 8/(1 - zp) - (16*xp)/(1 - zp) + 
           (16*xp^2)/(1 - zp) + 16/zp - (32*xp)/zp + (16*xp^2)/zp)*
          Log[1 - zp]))*Theta[-1 + xp + zp] + Theta[xp - zp]*
      (-8*xp + 8*xp^2 + zeta2*(-8 + 16*xp - 16*xp^2 + 16/(1 - zp) - 
         (32*xp)/(1 - zp) + (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + 
         (16*xp^2)/zp) - 20/(1 - zp) + (16*xp)/(1 - zp) + (8*xp^2)/(1 - zp) + 
       (8*xp)/zp - (8*xp^2)/zp + (4 - 8*xp + 8*xp^2 - 12/(1 - zp) + 
         (24*xp)/(1 - zp) - (8*xp^2)/(1 - zp) - 4/zp + (8*xp)/zp - 
         (8*xp^2)/zp)*Li[2, zp/xp] + (-4 + 8*xp - 8*xp^2 + 8/(1 - zp) - 
         (16*xp)/(1 - zp) + (8*xp^2)/(1 - zp) + 4/zp - (8*xp)/zp + 
         (8*xp^2)/zp)*Li[2, xp/(1 - zp) - zp/(1 - zp)] + 
       (8 - 16*xp + 16*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
         (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp)*
        Log[1 - xp]^2 + (12 - 24*xp + 24*xp^2 - 28/(1 - zp) + 
         (56*xp)/(1 - zp) - (24*xp^2)/(1 - zp) - 12/zp + (24*xp)/zp - 
         (24*xp^2)/zp)*Log[xp]^2 + (-8*xp + 8*xp^2 - 8/(1 - zp) + 
         (16*xp)/(1 - zp) + (8*xp)/zp - (8*xp^2)/zp)*Log[xp - zp] + 
       (16*xp - 16*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) - (16*xp)/zp + 
         (16*xp^2)/zp + (-4 + 8*xp - 8*xp^2 + 4/(1 - zp) - (8*xp)/(1 - zp) + 
           (8*xp^2)/(1 - zp) + 4/zp - (8*xp)/zp + (8*xp^2)/zp)*Log[xp - zp])*
        Log[zp] + (8 - 16*xp + 16*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
         (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp)*Log[zp]^2 + 
       Log[1 - xp]*(16*xp - 16*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) - 
         (16*xp)/zp + (16*xp^2)/zp + (-16 + 32*xp - 32*xp^2 + 32/(1 - zp) - 
           (64*xp)/(1 - zp) + (32*xp^2)/(1 - zp) + 16/zp - (32*xp)/zp + 
           (32*xp^2)/zp)*Log[xp] + (8 - 16*xp + 16*xp^2 - 16/(1 - zp) + 
           (32*xp)/(1 - zp) - (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
           (16*xp^2)/zp)*Log[1 - zp] + (-8 + 16*xp - 16*xp^2 + 16/(1 - zp) - 
           (32*xp)/(1 - zp) + (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + 
           (16*xp^2)/zp)*Log[xp - zp] + (16 - 32*xp + 32*xp^2 - 32/(1 - zp) + 
           (64*xp)/(1 - zp) - (32*xp^2)/(1 - zp) - 16/zp + (32*xp)/zp - 
           (32*xp^2)/zp)*Log[zp]) + Log[1 - zp]*(8*xp - 8*xp^2 + 8/(1 - zp) - 
         (16*xp)/(1 - zp) - (8*xp)/zp + (8*xp^2)/zp + 
         (8 - 16*xp + 16*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
           (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp)*Log[zp]) + 
       Log[xp]*(-16*xp + 16*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) + 
         (16*xp)/zp - (16*xp^2)/zp + (-8 + 16*xp - 16*xp^2 + 16/(1 - zp) - 
           (32*xp)/(1 - zp) + (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + 
           (16*xp^2)/zp)*Log[1 - zp] + (4 - 8*xp + 8*xp^2 - 4/(1 - zp) + 
           (8*xp)/(1 - zp) - (8*xp^2)/(1 - zp) - 4/zp + (8*xp)/zp - 
           (8*xp^2)/zp)*Log[xp - zp] + (-20 + 40*xp - 40*xp^2 + 44/(1 - zp) - 
           (88*xp)/(1 - zp) + (40*xp^2)/(1 - zp) + 20/zp - (40*xp)/zp + 
           (40*xp^2)/zp)*Log[zp]) + (8*xp - 8*xp^2 + 
         zeta2*(8 - 16*xp + 16*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
           (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp) + 
         20/(1 - zp) - (16*xp)/(1 - zp) - (8*xp^2)/(1 - zp) - (8*xp)/zp + 
         (8*xp^2)/zp + (4 - 8*xp + 8*xp^2 - 8/(1 - zp) + (16*xp)/(1 - zp) - 
           (8*xp^2)/(1 - zp) - 4/zp + (8*xp)/zp - (8*xp^2)/zp)*
          Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))] + 
         (-8 + 16*xp - 16*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
           (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*
          Log[1 - xp]^2 + (8*xp - 8*xp^2 + 8/(1 - zp) - (16*xp)/(1 - zp) - 
           (8*xp)/zp + (8*xp^2)/zp)*Log[xp - zp] + 
         (-16*xp + 16*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) + (16*xp)/zp - 
           (16*xp^2)/zp + (8 - 16*xp + 16*xp^2 - 16/(1 - zp) + 
             (32*xp)/(1 - zp) - (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
             (16*xp^2)/zp)*Log[xp - zp])*Log[zp] + 
         (-8 + 16*xp - 16*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
           (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*Log[zp]^2 + 
         Log[xp]*(8*xp - 8*xp^2 + 8/(1 - zp) - (16*xp)/(1 - zp) - (8*xp)/zp + 
           (8*xp^2)/zp + (8 - 16*xp + 16*xp^2 - 16/(1 - zp) + 
             (32*xp)/(1 - zp) - (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
             (16*xp^2)/zp)*Log[1 - zp] + (-8 + 16*xp - 16*xp^2 + 
             16/(1 - zp) - (32*xp)/(1 - zp) + (16*xp^2)/(1 - zp) + 8/zp - 
             (16*xp)/zp + (16*xp^2)/zp)*Log[xp - zp] + 
           (8 - 16*xp + 16*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
             (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp)*
            Log[zp]) + Log[1 - zp]*(-8*xp + 8*xp^2 - 8/(1 - zp) + 
           (16*xp)/(1 - zp) + (8*xp)/zp - (8*xp^2)/zp + 
           (-8 + 16*xp - 16*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
             (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*
            Log[zp]) + Log[1 - xp]*(-16*xp + 16*xp^2 - 16/(1 - zp) + 
           (32*xp)/(1 - zp) + (16*xp)/zp - (16*xp^2)/zp + 
           (8 - 16*xp + 16*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
             (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp)*Log[xp] + 
           (-8 + 16*xp - 16*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
             (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*
            Log[1 - zp] + (8 - 16*xp + 16*xp^2 - 16/(1 - zp) + 
             (32*xp)/(1 - zp) - (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
             (16*xp^2)/zp)*Log[xp - zp] + (-16 + 32*xp - 32*xp^2 + 
             32/(1 - zp) - (64*xp)/(1 - zp) + (32*xp^2)/(1 - zp) + 16/zp - 
             (32*xp)/zp + (32*xp^2)/zp)*Log[zp]))*Theta[-1 + xp + zp])), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({1,gg}\)]\)" -> 
  (8*CA*zeta2*(zp + zp^3 + 2*xp^2*zp^3 + 2*xp*(1 + zp^2)))/(zp*(-1 + zp^2)) - 
   (CA*(-1 + zp)*(-5*zp + 125*xp^3*zp + 5*xp^2*(1 - 17*zp + zp^2) - 
      xp*(5 + 3*zp + 5*zp^2)))/(2*xp*zp^2) + 
   (CA*(-5*zp^2 + 35*xp^4*zp^2 - 18*xp*(zp + zp^3) - 90*xp^3*(zp + zp^3) - 
      xp^2*(5 + 44*zp^2 + 5*zp^4))*InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/
    (4*xp^(3/2)*zp^(5/2)) + (CA*(5*zp^2 - 35*xp^4*zp^2 + 18*xp*(zp + zp^3) + 
      90*xp^3*(zp + zp^3) + xp^2*(5 + 44*zp^2 + 5*zp^4))*
     InvTanInt[Sqrt[zp]/Sqrt[xp]])/(4*xp^(3/2)*zp^(5/2)) + 
   (CA*(5*zp^2 - 35*xp^4*zp^2 + 18*xp*(zp + zp^3) + 90*xp^3*(zp + zp^3) + 
      xp^2*(5 + 44*zp^2 + 5*zp^4))*InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/
    (4*xp^(3/2)*zp^(5/2)) + (CA*(-5*zp^2 + 35*xp^4*zp^2 - 18*xp*(zp + zp^3) - 
      90*xp^3*(zp + zp^3) - xp^2*(5 + 44*zp^2 + 5*zp^4))*
     InvTanInt[Sqrt[xp]*Sqrt[zp]])/(4*xp^(3/2)*zp^(5/2)) + 
   (8*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 2*xp^2*(1 + zp + zp^2))*Li[2, 1 - xp])/
    (zp*(1 + zp)) + (8*CA*(1 + zp^2 + 2*xp*(1 + zp^2) + 
      2*xp^2*(1 - zp + zp^2))*Li[2, -xp])/((-1 + zp)*zp) + 
   (8*CA*(zp + zp^3 + 2*xp^2*zp^3 + 2*xp*(1 + zp^2))*Li[2, -(zp/xp)])/
    (zp*(-1 + zp^2)) - (8*CA*(1 + 2*xp^2 + zp^2 + 2*xp*(zp + zp^3))*
     Li[2, -(xp*zp)])/(zp*(-1 + zp^2)) + 
   (8*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 2*xp^2*(1 + zp + zp^2))*
     Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
        (2 - 2*xp)])/(zp*(1 + zp)) - 
   (8*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 2*xp^2*(1 + zp + zp^2))*
     Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(zp*(1 + zp)) + 
   (16*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 2*xp^2*(1 + zp + zp^2))*
     Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
        (2*xp)])/(zp*(1 + zp)) + 
   (4*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 2*xp^2*(1 + zp + zp^2))*Log[2]^2)/
    (zp*(1 + zp)) + (4*CA*(-2 + zp - 2*zp^2 + zp^3 + 
      xp*(2 - 4*zp + 2*zp^2 - 4*zp^3) + 2*xp^2*(-2 + zp^3))*Log[xp]^2)/
    (zp*(-1 + zp^2)) - (4*CA*(1 + zp^2 + 2*xp^2*zp^2 - 2*xp*(1 + zp^2))*
     Log[zp]^2)/(-1 + zp^2) + 
   Log[zp]*((CA*(-1 + xp)*(1 + zp)*(5*zp + 77*xp^2*zp + 
        xp*(-5 + 44*zp - 5*zp^2)))/(4*xp*zp^2) + 
     (CA*(-5*zp^2 + 35*xp^4*zp^2 - 18*xp*(zp + zp^3) - 90*xp^3*(zp + zp^3) - 
        xp^2*(5 + 44*zp^2 + 5*zp^4))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
      (4*xp^(3/2)*zp^(5/2)) + (CA*(5*zp^2 - 35*xp^4*zp^2 + 
        18*xp*(zp + zp^3) + 90*xp^3*(zp + zp^3) + 
        xp^2*(5 + 44*zp^2 + 5*zp^4))*ArcTan[Sqrt[xp]*Sqrt[zp]])/
      (4*xp^(3/2)*zp^(5/2)) + (8*CA*(zp + zp^3 + 2*xp^2*zp^3 + 
        2*xp*(1 + zp^2))*Log[1 + zp/xp])/(zp*(-1 + zp^2)) - 
     (8*CA*(1 + 2*xp^2 + zp^2 + 2*xp*(zp + zp^3))*Log[1 + xp*zp])/
      (zp*(-1 + zp^2))) + (4*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 
      2*xp^2*(1 + zp + zp^2))*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^
      2)/(zp*(1 + zp)) + (4*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 
      2*xp^2*(1 + zp + zp^2))*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^
      2)/(zp*(1 + zp)) + Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
    ((8*CA*(1 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/zp - 
     (8*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 2*xp^2*(1 + zp + zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp))) + 
   Log[2]*((8*CA*(1 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/zp + 
     (8*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 2*xp^2*(1 + zp + zp^2))*Log[xp])/
      (zp*(1 + zp)) - (8*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 
        2*xp^2*(1 + zp + zp^2))*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + 
           zp^2]])/(zp*(1 + zp))) - 
   (8*CA*(1 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*
     Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/zp - 
   (4*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 2*xp^2*(1 + zp + zp^2))*
     Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(zp*(1 + zp)) + 
   Log[xp]*((CA*(256*xp^4*zp^2 - 5*(-1 + zp)*zp*
         Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + xp^3*zp*(64 + 64*zp^2 - 
          35*Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
          zp*(-384 + 35*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])) + 
        xp^2*(-5*Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
          zp^3*(-64 + 5*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) - 
          2*zp*(32 + 29*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
          zp^2*(256 + 58*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])) + 
        xp*(-1 + zp)*(5*Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
          zp^2*(32 + 5*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
          zp*(-32 + 71*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]))))/
      (4*xp*zp^2*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
     (CA*(5*zp^2 - 35*xp^4*zp^2 + 18*xp*(zp + zp^3) + 90*xp^3*(zp + zp^3) + 
        xp^2*(5 + 44*zp^2 + 5*zp^4))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
      (4*xp^(3/2)*zp^(5/2)) + (CA*(5*zp^2 - 35*xp^4*zp^2 + 
        18*xp*(zp + zp^3) + 90*xp^3*(zp + zp^3) + 
        xp^2*(5 + 44*zp^2 + 5*zp^4))*ArcTan[Sqrt[xp]*Sqrt[zp]])/
      (4*xp^(3/2)*zp^(5/2)) + (8*CA*(1 + zp^2 + 2*xp*(1 + zp^2) + 
        2*xp^2*(1 - zp + zp^2))*Log[1 + xp])/((-1 + zp)*zp) + 
     (8*CA*(2 + 2*xp^2 + zp - zp^3 + xp*(2 + 4*zp - 2*zp^2))*Log[zp])/
      (zp*(-1 + zp^2)) - (8*CA*(zp + zp^3 + 2*xp^2*zp^3 + 2*xp*(1 + zp^2))*
       Log[1 + zp/xp])/(zp*(-1 + zp^2)) - 
     (8*CA*(1 + 2*xp^2 + zp^2 + 2*xp*(zp + zp^3))*Log[1 + xp*zp])/
      (zp*(-1 + zp^2)) + (8*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 
        2*xp^2*(1 + zp + zp^2))*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + 
           zp^2]])/(zp*(1 + zp)) - 
     (8*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 2*xp^2*(1 + zp + zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp)) - 
     (8*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 2*xp^2*(1 + zp + zp^2))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp))) + 
   Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
    ((-8*CA*(1 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/zp + 
     (8*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 2*xp^2*(1 + zp + zp^2))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp))) + 
   Log[1 - xp]*((-8*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 2*xp^2*(1 + zp + zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp)) + 
     (8*CA*(1 + zp^2 - 2*xp*(1 + zp^2) + 2*xp^2*(1 + zp + zp^2))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp))) + 
   CF*(-((13 + 2*zp - 27*zp^2 + 4*xp*(1 + zp)^2 + 4*xp^2*(2 - 9*zp + 6*zp^2))/
       zp) - (8*zeta2*(-1 + 2*zp + zp^2 + 2*zp^3 - 
        2*xp^2*(1 - 3*zp - zp^2 + zp^3) + 2*xp*(1 + zp^2 + 2*zp^4)))/
      (zp*(-1 + zp^2)) + (12*(xp - zp - 5*xp^2*zp + xp*zp^2)*
       InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/(Sqrt[xp]*Sqrt[zp]) + 
     (12*(zp + 5*xp^2*zp - xp*(1 + zp^2))*InvTanInt[Sqrt[zp]/Sqrt[xp]])/
      (Sqrt[xp]*Sqrt[zp]) + (12*(zp + 5*xp^2*zp - xp*(1 + zp^2))*
       InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/(Sqrt[xp]*Sqrt[zp]) + 
     (12*(xp - zp - 5*xp^2*zp + xp*zp^2)*InvTanInt[Sqrt[xp]*Sqrt[zp]])/
      (Sqrt[xp]*Sqrt[zp]) + (4*(-1 + zp - 4*zp^2 + 2*zp^3 + 
        4*xp^2*(-1 + zp^3) - 2*xp*(-1 + zp - 2*zp^2 + 4*zp^3))*Li[2, 1 - xp])/
      (zp*(1 + zp)) - (16*(1 + zp^2 + 2*xp*(1 + zp^2) + 
        2*xp^2*(1 - zp + zp^2))*Li[2, -xp])/(-1 + zp) - 
     16*(1 - 2*xp + 2*xp^2)*Li[2, 1 - zp] - 
     (16*(1 + 2*xp^2 + zp^2 + 2*xp*(zp + zp^3))*Li[2, -(zp/xp)])/
      (-1 + zp^2) + (16*(zp + zp^3 + 2*xp^2*zp^3 + 2*xp*(1 + zp^2))*
       Li[2, -(xp*zp)])/(-1 + zp^2) - (16*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(zp*(1 + zp)) - 
     (16*zp*(-1 - 2*xp*(-1 + zp) + zp + 2*xp^2*zp)*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(1 + zp) + 
     (16*(-1 + zp)*(1 + zp^2 - 2*xp*(1 + zp^2) + 2*xp^2*(1 + zp + zp^2))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/(zp*(1 + zp)) - (8*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*
       Log[2]^2)/(zp*(1 + zp)) + (4*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*
       Log[Q2/muF2]^2)/zp + (8 + 8*xp*(-2 + zp) - 4*zp - 8*xp^2*zp)*
      Log[1 - xp]^2 + (8*(2*zp^2*(1 - zp + zp^2) + 
        2*xp*zp*(1 - 2*zp + 3*zp^2) + xp^2*(-1 + 3*zp + zp^2 - 5*zp^3 + 
          4*zp^4))*Log[xp]^2)/(zp*(-1 + zp^2)) + 
     (4*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - zp]^2)/zp - 
     (4*(-4 - 2*zp + zp^2 - 2*zp^3 + 3*zp^4 + 
        xp*(8 + 4*zp - 2*zp^2 + 4*zp^3 - 6*zp^4) + 
        2*xp^2*(-4 - 2*zp + zp^2 + 3*zp^4))*Log[zp]^2)/(zp*(-1 + zp^2)) + 
     Log[1 - zp]*((-30 + 28*zp - 6*zp^2 + 4*xp*(20 - 16*zp + zp^2) + 
         8*xp^2*(-9 + 7*zp + zp^2))/zp - 16*(1 - 2*xp + 2*xp^2)*Log[zp]) + 
     Log[Q2/muF2]*((-30 + 28*zp - 6*zp^2 + 4*xp*(20 - 16*zp + zp^2) + 
         8*xp^2*(-9 + 7*zp + zp^2))/zp + (8*(1 - 2*xp + 2*xp^2)*
         (2 - 2*zp + zp^2)*Log[1 - xp])/zp - 
       (4*(3 - 2*zp + 2*zp^2 + xp*(-6 + 4*zp) + 4*xp^2*(2 - 2*zp + zp^2))*
         Log[xp])/zp + (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - zp])/
        zp - 16*(1 - 2*xp + 2*xp^2)*Log[zp]) + 
     Log[zp]*((-2*(23 + 8*zp + zp^2 + 4*xp^2*(13 + zp + 2*zp^2) - 
          2*xp*(28 + 3*zp + 4*zp^2)))/zp + 
       (12*(xp - zp - 5*xp^2*zp + xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + (12*(zp + 5*xp^2*zp - xp*(1 + zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) - 
       (16*(1 + 2*xp^2 + zp^2 + 2*xp*(zp + zp^3))*Log[1 + zp/xp])/
        (-1 + zp^2) + (16*(zp + zp^3 + 2*xp^2*zp^3 + 2*xp*(1 + zp^2))*
         Log[1 + xp*zp])/(-1 + zp^2)) + 
     (8*zp*(-1 - 2*xp*(-1 + zp) + zp + 2*xp^2*zp)*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(1 + zp) + 
     (8*zp*(-1 - 2*xp*(-1 + zp) + zp + 2*xp^2*zp)*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(1 + zp) + 
     Log[2]*((-16*((-1 + zp)^2 - 2*xp*(-1 + zp)^2 + 2*xp^2*(1 - zp + zp^2))*
         Log[1 - xp])/zp + (16*zp*(-1 - 2*xp*(-1 + zp) + zp + 2*xp^2*zp)*
         Log[xp])/(1 + zp) + (16*((-1 + zp)^2 - 2*xp*(-1 + zp)^2 + 
          2*xp^2*(1 - zp + zp^2))*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/zp - (16*zp*(-1 - 2*xp*(-1 + zp) + zp + 2*xp^2*zp)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp)) + 
     (16*zp*(-1 - 2*xp*(-1 + zp) + zp + 2*xp^2*zp)*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp) + 
     (8*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      (zp*(1 + zp)) + Log[xp]*
      ((-4*(-7 + 9*zp - 4*zp^2 + xp*(20 - 11*zp - 5*zp^2) + 
          2*xp^2*(-9 + 7*zp + zp^2)))/zp + 
       (12*(zp + 5*xp^2*zp - xp*(1 + zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + (12*(zp + 5*xp^2*zp - xp*(1 + zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) - 
       (16*(1 + zp^2 + 2*xp*(1 + zp^2) + 2*xp^2*(1 - zp + zp^2))*Log[1 + xp])/
        (-1 + zp) - (4*(3 - 2*zp + 2*zp^2 + xp*(-6 + 4*zp) + 
          4*xp^2*(2 - 2*zp + zp^2))*Log[1 - zp])/zp - 
       (4*(1 + 2*zp + 3*zp^2 - 2*zp^3 + 4*zp^4 + 8*xp^2*(zp - zp^3 + zp^4) + 
          xp*(-2 - 4*zp - 2*zp^2 + 20*zp^3 + 4*zp^4))*Log[zp])/
        (zp*(-1 + zp^2)) + (16*(1 + 2*xp^2 + zp^2 + 2*xp*(zp + zp^3))*
         Log[1 + zp/xp])/(-1 + zp^2) + 
       (16*(zp + zp^3 + 2*xp^2*zp^3 + 2*xp*(1 + zp^2))*Log[1 + xp*zp])/
        (-1 + zp^2) + (16*zp*(-1 - 2*xp*(-1 + zp) + zp + 2*xp^2*zp)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp) - 
       (16*zp*(-1 - 2*xp*(-1 + zp) + zp + 2*xp^2*zp)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp) - 
       (16*zp*(-1 - 2*xp*(-1 + zp) + zp + 2*xp^2*zp)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp)) + 
     Log[1 - xp]*((-30 + 28*zp - 6*zp^2 + 4*xp*(20 - 16*zp + zp^2) + 
         8*xp^2*(-9 + 7*zp + zp^2))/zp - 
       (4*(3 - 2*zp + 2*zp^2 + xp*(-6 + 4*zp) + 4*xp^2*(2 - 2*zp + zp^2))*
         Log[xp])/zp + (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - zp])/
        zp - 16*(1 - 2*xp + 2*xp^2)*Log[zp] + 
       (16*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp)) + 
       (16*zp*(-1 - 2*xp*(-1 + zp) + zp + 2*xp^2*zp)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp)) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-16*zp*(-1 - 2*xp*(-1 + zp) + zp + 2*xp^2*zp)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp) - 
       (16*((-1 + zp)^2 - 2*xp*(-1 + zp)^2 + 2*xp^2*(1 - zp + zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/zp)), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \
\({1,q\!\(\*OverscriptBox[\(q\), \(_\)]\)}\)]\)" -> 
  CA*CF*(xp*(28 - 14/zp - 38*zp) + 8*(-4 + 2/zp + 5*zp) + 
     (4*zeta2*(-1 - zp - 5*zp^2 + 3*zp^3 + 2*xp^2*(-1 + zp^2) + 
        2*xp^3*(zp + zp^3) + xp*(1 + zp - 3*zp^2 + zp^3)))/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 16*Sqrt[xp]*zp^(3/2)*
      InvTanInt[-(Sqrt[zp]/Sqrt[xp])] + 16*Sqrt[xp]*zp^(3/2)*
      InvTanInt[Sqrt[zp]/Sqrt[xp]] + 16*Sqrt[xp]*zp^(3/2)*
      InvTanInt[-(Sqrt[xp]*Sqrt[zp])] - 16*Sqrt[xp]*zp^(3/2)*
      InvTanInt[Sqrt[xp]*Sqrt[zp]] + 
     (4*(-1 + 2*zp - 2*xp*(-1 + zp)*zp^2 + zp^3 + xp^2*(-1 + zp + 2*zp^3))*
       Li[2, 1 - xp])/((-1 + xp)*zp*(1 + zp)) + 
     (16*(zp + xp^2*zp + xp*(-1 + 2*zp))*Li[2, -xp])/((1 + xp)*(-1 + zp)) + 
     (8*(1 + zp^2)*Li[2, -zp])/((-1 + xp)*(1 + zp)) + 
     (16*zp^2*(-1 + xp^3*zp)*Li[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*(-1 + zp)*
       (1 + zp)) + (16*zp^2*(-xp^3 + zp)*Li[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     ((4 + 4*(3 - 4*xp + 4*xp^2)*zp^2)*Li[2, (2 - 2*xp)^(-1) + 
         zp/(2 - 2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/
      ((-1 + xp)*(1 + zp)) - (4*(1 + (3 - 4*xp + 4*xp^2)*zp^2)*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*(1 + zp)) + 
     ((8 + 8*(3 - 4*xp + 4*xp^2)*zp^2)*Li[2, 1 - 1/(2*xp) + zp/(2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2*xp)])/((-1 + xp)*(1 + zp)) + 
     ((2 + (6 - 8*xp + 8*xp^2)*zp^2)*Log[2]^2)/((-1 + xp)*(1 + zp)) + 
     (2*(1 - 4*zp + 5*zp^2 + 2*zp^4 - xp^2*(-1 + zp^2) + 
        xp*(1 - 6*zp + zp^2 + 6*zp^3 - 2*zp^4) + 
        xp^3*(1 - 2*zp - zp^2 - 6*zp^3 + 4*zp^4))*Log[xp]^2)/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) + 
     Dzp[0]*(8*(-1 + xp) + (4*(1 + xp^2)*zeta2)/(1 + xp) + 
       (8*(1 + xp^2)*Li[2, -xp])/(1 + xp) - (2*(1 + xp^2)*Log[xp]^2)/
        (1 + xp) + Log[xp]*(-4*(1 + xp) + (8*(1 + xp^2)*Log[1 + xp])/
          (1 + xp))) + ((-2 + (-6 + 4*xp - 4*xp^2)*zp^2)*Log[zp]^2)/
      ((-1 + xp)*(1 + zp)) + Dxp[0]*(8*(-1 + zp) + (4*zeta2*(1 + zp^2))/
        (1 + zp) + (8*(1 + zp^2)*Li[2, -zp])/(1 + zp) - 
       (2*(1 + zp^2)*Log[zp]^2)/(1 + zp) + 
       Log[zp]*(-4*(1 + zp) + (8*(1 + zp^2)*Log[1 + zp])/(1 + zp))) + 
     Log[Q2/muF2]*(Delz*(8*(-1 + xp) + (4*(1 + xp^2)*zeta2)/(1 + xp) + 
         (8*(1 + xp^2)*Li[2, -xp])/(1 + xp) - (2*(1 + xp^2)*Log[xp]^2)/
          (1 + xp) + Log[xp]*(-4*(1 + xp) + (8*(1 + xp^2)*Log[1 + xp])/
            (1 + xp))) + Delx*(8*(-1 + zp) + (4*zeta2*(1 + zp^2))/(1 + zp) + 
         (8*(1 + zp^2)*Li[2, -zp])/(1 + zp) - (2*(1 + zp^2)*Log[zp]^2)/
          (1 + zp) + Log[zp]*(-4*(1 + zp) + (8*(1 + zp^2)*Log[1 + zp])/
            (1 + zp)))) + Log[zp]*
      ((-4*(1 - 3*zp + 3*zp^2 + xp*(-4 + 6*zp - 4*zp^2) + 
          xp^2*(2 - 3*zp + 2*zp^2)))/((-1 + xp)*(-1 + zp)) - 
       16*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[zp]/Sqrt[xp]] + 
       16*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[xp]*Sqrt[zp]] + 
       (8*(1 + zp^2)*Log[1 + zp])/((-1 + xp)*(1 + zp)) + 
       (16*zp^2*(-1 + xp^3*zp)*Log[1 + zp/xp])/((-1 + xp)*(1 + xp)*(-1 + zp)*
         (1 + zp)) + (16*zp^2*(-xp^3 + zp)*Log[1 + xp*zp])/
        ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp))) + 
     ((2 + (6 - 8*xp + 8*xp^2)*zp^2)*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) + ((2 + (6 - 8*xp + 8*xp^2)*zp^2)*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) + Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((4*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) - 
       (4*(1 + (3 - 4*xp + 4*xp^2)*zp^2)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp))) + Log[2]*((4*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/
        (-1 + xp) + ((4 + 4*(3 - 4*xp + 4*xp^2)*zp^2)*Log[xp])/
        ((-1 + xp)*(1 + zp)) - (4*(1 + (3 - 4*xp + 4*xp^2)*zp^2)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp))) - (4*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
     ((-2 + (-6 + 8*xp - 8*xp^2)*zp^2)*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) + Log[xp]*
      ((2*(5 + xp^2*(-2 + 4*zp - 8*zp^2) - (2*zp^3)/
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2] - (8*xp*zp^2)/
           Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
          zp*(-8 - 2/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
          zp^2*(9 + 4/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])))/(zp - xp*zp) + 
       16*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[zp]/Sqrt[xp]] + 
       16*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[xp]*Sqrt[zp]] + 
       (16*(zp + xp^2*zp + xp*(-1 + 2*zp))*Log[1 + xp])/
        ((1 + xp)*(-1 + zp)) + (4*(xp*zp^2*(1 + zp) - zp^2*(1 + 5*zp) - 
          xp^2*(-1 + zp + 2*zp^2) + xp^3*(1 - zp + 4*zp^2 + 2*zp^3))*Log[zp])/
        ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
       (16*zp^2*(-1 + xp^3*zp)*Log[1 + zp/xp])/((-1 + xp)*(1 + xp)*(-1 + zp)*
         (1 + zp)) + (16*zp^2*(-xp^3 + zp)*Log[1 + xp*zp])/
        ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
       ((4 + 4*(3 - 4*xp + 4*xp^2)*zp^2)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp)) - (4*(1 + (3 - 4*xp + 4*xp^2)*zp^2)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp)) - (4*(1 + (3 - 4*xp + 4*xp^2)*zp^2)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp))) + Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-4*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       ((4 + 4*(3 - 4*xp + 4*xp^2)*zp^2)*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*(1 + zp))) + 
     Log[1 - xp]*((-4*(1 + (3 - 4*xp + 4*xp^2)*zp^2)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp)) + ((4 + 4*(3 - 4*xp + 4*xp^2)*zp^2)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp))) + Delz*(15*(-1 + xp) + 2*(1 + xp)*zeta2 - 
       4*(1 + xp)*Li[2, 1 - xp] + 4*(1 + xp)*Li[2, -xp] + 
       (8*(1 + xp^2)*Li[3, 1 - xp])/(1 + xp) - 
       (8*(1 + xp^2)*Li[3, 1/2 - xp/2])/(1 + xp) - 
       (8*(1 + xp^2)*Li[3, 1/2 + xp/2])/(1 + xp) + 
       (8*(1 + xp^2)*Li[3, (-2*xp)/(1 - xp)])/(1 + xp) + 
       (8*(1 + xp^2)*Li[3, (2*xp)/(1 + xp)])/(1 + xp) + 
       (8*(1 + xp^2)*Log[2]^3)/(3*(1 + xp)) - (4*(1 + xp^2)*Log[1 - xp]^3)/
        (3*(1 + xp)) + (4*(1 + xp^2)*Log[1 - xp]^2*Log[xp])/(1 + xp) + 
       ((1 + xp^2)*Log[xp]^3)/(1 + xp) + Log[1 - xp]*(8*(-1 + xp) - 
         (4*(1 + xp^2)*zeta2)/(1 + xp) + (8*(1 + xp^2)*Li[2, -xp])/(1 + xp) - 
         4*(1 + xp)*Log[xp] - (2*(1 + xp^2)*Log[xp]^2)/(1 + xp)) + 
       (16*(1 + xp^2)*zeta2*Log[1 + xp])/(1 + xp) - 
       (4*(1 + xp^2)*Log[1 + xp]^3)/(3*(1 + xp)) + 
       Log[xp]^2*(4*xp - (8*(1 + xp^2)*Log[1 + xp])/(1 + xp)) + 
       Log[2]^2*((-4*(1 + xp^2)*Log[1 - xp])/(1 + xp) - 
         (4*(1 + xp^2)*Log[1 + xp])/(1 + xp)) + 
       Log[2]*((-8*(1 + xp^2)*zeta2)/(1 + xp) + (4*(1 + xp^2)*Log[1 - xp]^2)/
          (1 + xp) + (4*(1 + xp^2)*Log[1 + xp]^2)/(1 + xp)) + 
       Log[xp]*(-3 - 19*xp - (4*(1 + xp^2)*zeta2)/(1 + xp) - 
         (4*(1 + xp^2)*Li[2, 1 - xp])/(1 + xp) - (8*(1 + xp^2)*Li[2, -xp])/
          (1 + xp) + 4*(1 + xp)*Log[1 + xp] + (4*(1 + xp^2)*Log[1 + xp]^2)/
          (1 + xp)) - (4*(1 + xp^2)*S12[1 - xp])/(1 + xp)) + 
     Delx*(1 - zp + 2*zeta2*(1 + zp) + (4*zeta3*(1 + zp^2))/(1 + zp) - 
       4*(1 + zp)*Li[2, 1 - zp] + 4*(1 + zp)*Li[2, -zp] + 
       (8*(1 + zp^2)*Li[3, 1 - zp])/(1 + zp) - 
       (8*(1 + zp^2)*Li[3, 1/2 - zp/2])/(1 + zp) - 
       (8*(1 + zp^2)*Li[3, 1/2 + zp/2])/(1 + zp) + (4*(1 + zp^2)*Li[3, -zp])/
        (1 + zp) + (8*(1 + zp^2)*Li[3, (-2*zp)/(1 - zp)])/(1 + zp) + 
       (8*(1 + zp^2)*Li[3, (2*zp)/(1 + zp)])/(1 + zp) + 
       (8*(1 + zp^2)*Log[2]^3)/(3*(1 + zp)) - (4*(1 + zp^2)*Log[1 - zp]^3)/
        (3*(1 + zp)) + (4*(1 + zp^2)*Log[1 - zp]^2*Log[zp])/(1 + zp) - 
       (5*(1 + zp^2)*Log[zp]^3)/(3*(1 + zp)) + Log[1 - zp]*
        (8*(-1 + zp) - (4*zeta2*(1 + zp^2))/(1 + zp) + 
         (8*(1 + zp^2)*Li[2, -zp])/(1 + zp) - 4*(1 + zp)*Log[zp] - 
         (2*(1 + zp^2)*Log[zp]^2)/(1 + zp)) + 
       ((12*zeta2*(1 + zp^2))/(1 + zp) - (8*(1 + zp^2)*Li[2, -zp])/(1 + zp))*
        Log[1 + zp] - (4*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) + 
       Log[zp]*(-7 + zp + (4*zeta2*(1 + zp^2))/(1 + zp) - 
         (4*(1 + zp^2)*Li[2, 1 - zp])/(1 + zp) + (4*(1 + zp^2)*Li[2, -zp])/
          (1 + zp) + 4*(1 + zp)*Log[1 + zp]) + 
       Log[2]^2*((-4*(1 + zp^2)*Log[1 - zp])/(1 + zp) - 
         (4*(1 + zp^2)*Log[1 + zp])/(1 + zp)) + 
       Log[zp]^2*(-4*(1 + zp) + (6*(1 + zp^2)*Log[1 + zp])/(1 + zp)) + 
       Log[2]*((-8*zeta2*(1 + zp^2))/(1 + zp) + (4*(1 + zp^2)*Log[1 - zp]^2)/
          (1 + zp) + (4*(1 + zp^2)*Log[1 + zp]^2)/(1 + zp)) - 
       (4*(1 + zp^2)*S12[1 - zp])/(1 + zp) - (8*(1 + zp^2)*S12[-zp])/
        (1 + zp))) + CF^2*(64 - 32/zp - 80*zp + xp*(-56 + 28/zp + 76*zp) - 
     (8*zeta2*(-1 - zp - 5*zp^2 + 3*zp^3 + 2*xp^2*(-1 + zp^2) + 
        2*xp^3*(zp + zp^3) + xp*(1 + zp - 3*zp^2 + zp^3)))/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 32*Sqrt[xp]*zp^(3/2)*
      InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 32*Sqrt[xp]*zp^(3/2)*
      InvTanInt[Sqrt[zp]/Sqrt[xp]] - 32*Sqrt[xp]*zp^(3/2)*
      InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 32*Sqrt[xp]*zp^(3/2)*
      InvTanInt[Sqrt[xp]*Sqrt[zp]] - 
     (8*(-1 + 2*zp - 2*xp*(-1 + zp)*zp^2 + zp^3 + xp^2*(-1 + zp + 2*zp^3))*
       Li[2, 1 - xp])/((-1 + xp)*zp*(1 + zp)) - 
     (32*(zp + xp^2*zp + xp*(-1 + 2*zp))*Li[2, -xp])/((1 + xp)*(-1 + zp)) - 
     (16*(1 + zp^2)*Li[2, -zp])/((-1 + xp)*(1 + zp)) - 
     (32*zp^2*(-1 + xp^3*zp)*Li[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*(-1 + zp)*
       (1 + zp)) + (32*(xp^3 - zp)*zp^2*Li[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (8*(1 + (3 - 4*xp + 4*xp^2)*zp^2)*Li[2, (2 - 2*xp)^(-1) + 
         zp/(2 - 2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/
      ((-1 + xp)*(1 + zp)) + ((8 + 8*(3 - 4*xp + 4*xp^2)*zp^2)*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*(1 + zp)) - 
     (16*(1 + (3 - 4*xp + 4*xp^2)*zp^2)*Li[2, 1 - 1/(2*xp) + zp/(2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2*xp)])/((-1 + xp)*(1 + zp)) - 
     (4*(1 + (3 - 4*xp + 4*xp^2)*zp^2)*Log[2]^2)/((-1 + xp)*(1 + zp)) - 
     (4*(1 - 4*zp + 5*zp^2 + 2*zp^4 - xp^2*(-1 + zp^2) + 
        xp*(1 - 6*zp + zp^2 + 6*zp^3 - 2*zp^4) + 
        xp^3*(1 - 2*zp - zp^2 - 6*zp^3 + 4*zp^4))*Log[xp]^2)/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*zp*(1 + zp)) + 
     Dzp[0]*(-16*(-1 + xp) - (8*(1 + xp^2)*zeta2)/(1 + xp) - 
       (16*(1 + xp^2)*Li[2, -xp])/(1 + xp) + (4*(1 + xp^2)*Log[xp]^2)/
        (1 + xp) + Log[xp]*(8*(1 + xp) - (16*(1 + xp^2)*Log[1 + xp])/
          (1 + xp))) + ((4 + 4*(3 - 2*xp + 2*xp^2)*zp^2)*Log[zp]^2)/
      ((-1 + xp)*(1 + zp)) + Dxp[0]*(-16*(-1 + zp) - (8*zeta2*(1 + zp^2))/
        (1 + zp) - (16*(1 + zp^2)*Li[2, -zp])/(1 + zp) + 
       (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) + 
       Log[zp]*(8*(1 + zp) - (16*(1 + zp^2)*Log[1 + zp])/(1 + zp))) + 
     Log[Q2/muF2]*(Delz*(-16*(-1 + xp) - (8*(1 + xp^2)*zeta2)/(1 + xp) - 
         (16*(1 + xp^2)*Li[2, -xp])/(1 + xp) + (4*(1 + xp^2)*Log[xp]^2)/
          (1 + xp) + Log[xp]*(8*(1 + xp) - (16*(1 + xp^2)*Log[1 + xp])/
            (1 + xp))) + Delx*(-16*(-1 + zp) - (8*zeta2*(1 + zp^2))/
          (1 + zp) - (16*(1 + zp^2)*Li[2, -zp])/(1 + zp) + 
         (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) + Log[zp]*(8*(1 + zp) - 
           (16*(1 + zp^2)*Log[1 + zp])/(1 + zp)))) + 
     Log[zp]*((8*(1 - 3*zp + 3*zp^2 + xp*(-4 + 6*zp - 4*zp^2) + 
          xp^2*(2 - 3*zp + 2*zp^2)))/((-1 + xp)*(-1 + zp)) + 
       32*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[zp]/Sqrt[xp]] - 
       32*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[xp]*Sqrt[zp]] - 
       (16*(1 + zp^2)*Log[1 + zp])/((-1 + xp)*(1 + zp)) - 
       (32*zp^2*(-1 + xp^3*zp)*Log[1 + zp/xp])/((-1 + xp)*(1 + xp)*(-1 + zp)*
         (1 + zp)) + (32*(xp^3 - zp)*zp^2*Log[1 + xp*zp])/
        ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp))) - 
     (4*(1 + (3 - 4*xp + 4*xp^2)*zp^2)*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) - (4*(1 + (3 - 4*xp + 4*xp^2)*zp^2)*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) + Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-8*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       ((8 + 8*(3 - 4*xp + 4*xp^2)*zp^2)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp))) + Log[2]*((-8*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/
        (-1 + xp) - (8*(1 + (3 - 4*xp + 4*xp^2)*zp^2)*Log[xp])/
        ((-1 + xp)*(1 + zp)) + ((8 + 8*(3 - 4*xp + 4*xp^2)*zp^2)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp))) + (8*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
     ((4 + 4*(3 - 4*xp + 4*xp^2)*zp^2)*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) + Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((8*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) - 
       (8*(1 + (3 - 4*xp + 4*xp^2)*zp^2)*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*(1 + zp))) + 
     Log[1 - xp]*(((8 + 8*(3 - 4*xp + 4*xp^2)*zp^2)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp)) - (8*(1 + (3 - 4*xp + 4*xp^2)*zp^2)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp))) + 
     Log[xp]*((-4*(5 + xp^2*(-2 + 4*zp - 8*zp^2) - 
          (2*zp^3)/Sqrt[1 - 2*zp + 4*xp*zp + zp^2] - (8*xp*zp^2)/
           Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
          zp*(-8 - 2/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
          zp^2*(9 + 4/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])))/(zp - xp*zp) - 
       32*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[zp]/Sqrt[xp]] - 
       32*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[xp]*Sqrt[zp]] - 
       (32*(zp + xp^2*zp + xp*(-1 + 2*zp))*Log[1 + xp])/
        ((1 + xp)*(-1 + zp)) + ((-8*xp*zp^2*(1 + zp) + 8*zp^2*(1 + 5*zp) + 
          8*xp^2*(-1 + zp + 2*zp^2) - 8*xp^3*(1 - zp + 4*zp^2 + 2*zp^3))*
         Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
       (32*zp^2*(-1 + xp^3*zp)*Log[1 + zp/xp])/((-1 + xp)*(1 + xp)*(-1 + zp)*
         (1 + zp)) + (32*(xp^3 - zp)*zp^2*Log[1 + xp*zp])/
        ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
       (8*(1 + (3 - 4*xp + 4*xp^2)*zp^2)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp)) + ((8 + 8*(3 - 4*xp + 4*xp^2)*zp^2)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp)) + ((8 + 8*(3 - 4*xp + 4*xp^2)*zp^2)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp))) + Delz*(-30*(-1 + xp) - 4*(1 + xp)*zeta2 + 
       8*(1 + xp)*Li[2, 1 - xp] - 8*(1 + xp)*Li[2, -xp] - 
       (16*(1 + xp^2)*Li[3, 1 - xp])/(1 + xp) + 
       (16*(1 + xp^2)*Li[3, 1/2 - xp/2])/(1 + xp) + 
       (16*(1 + xp^2)*Li[3, 1/2 + xp/2])/(1 + xp) - 
       (16*(1 + xp^2)*Li[3, (-2*xp)/(1 - xp)])/(1 + xp) - 
       (16*(1 + xp^2)*Li[3, (2*xp)/(1 + xp)])/(1 + xp) - 
       (16*(1 + xp^2)*Log[2]^3)/(3*(1 + xp)) + (8*(1 + xp^2)*Log[1 - xp]^3)/
        (3*(1 + xp)) - (8*(1 + xp^2)*Log[1 - xp]^2*Log[xp])/(1 + xp) - 
       (2*(1 + xp^2)*Log[xp]^3)/(1 + xp) + Log[1 - xp]*
        (-16*(-1 + xp) + (8*(1 + xp^2)*zeta2)/(1 + xp) - 
         (16*(1 + xp^2)*Li[2, -xp])/(1 + xp) + 8*(1 + xp)*Log[xp] + 
         (4*(1 + xp^2)*Log[xp]^2)/(1 + xp)) - 
       (32*(1 + xp^2)*zeta2*Log[1 + xp])/(1 + xp) + 
       (8*(1 + xp^2)*Log[1 + xp]^3)/(3*(1 + xp)) + 
       Log[2]^2*((8*(1 + xp^2)*Log[1 - xp])/(1 + xp) + 
         (8*(1 + xp^2)*Log[1 + xp])/(1 + xp)) + 
       Log[xp]^2*(-8*xp + (16*(1 + xp^2)*Log[1 + xp])/(1 + xp)) + 
       Log[2]*((16*(1 + xp^2)*zeta2)/(1 + xp) - (8*(1 + xp^2)*Log[1 - xp]^2)/
          (1 + xp) - (8*(1 + xp^2)*Log[1 + xp]^2)/(1 + xp)) + 
       Log[xp]*(6 + 38*xp + (8*(1 + xp^2)*zeta2)/(1 + xp) + 
         (8*(1 + xp^2)*Li[2, 1 - xp])/(1 + xp) + (16*(1 + xp^2)*Li[2, -xp])/
          (1 + xp) - 8*(1 + xp)*Log[1 + xp] - (8*(1 + xp^2)*Log[1 + xp]^2)/
          (1 + xp)) + (8*(1 + xp^2)*S12[1 - xp])/(1 + xp)) + 
     Delx*(2*(-1 + zp) - 4*zeta2*(1 + zp) - (8*zeta3*(1 + zp^2))/(1 + zp) + 
       8*(1 + zp)*Li[2, 1 - zp] - 8*(1 + zp)*Li[2, -zp] - 
       (16*(1 + zp^2)*Li[3, 1 - zp])/(1 + zp) + 
       (16*(1 + zp^2)*Li[3, 1/2 - zp/2])/(1 + zp) + 
       (16*(1 + zp^2)*Li[3, 1/2 + zp/2])/(1 + zp) - (8*(1 + zp^2)*Li[3, -zp])/
        (1 + zp) - (16*(1 + zp^2)*Li[3, (-2*zp)/(1 - zp)])/(1 + zp) - 
       (16*(1 + zp^2)*Li[3, (2*zp)/(1 + zp)])/(1 + zp) - 
       (16*(1 + zp^2)*Log[2]^3)/(3*(1 + zp)) + (8*(1 + zp^2)*Log[1 - zp]^3)/
        (3*(1 + zp)) - (8*(1 + zp^2)*Log[1 - zp]^2*Log[zp])/(1 + zp) + 
       (10*(1 + zp^2)*Log[zp]^3)/(3*(1 + zp)) + Log[1 - zp]*
        (-16*(-1 + zp) + (8*zeta2*(1 + zp^2))/(1 + zp) - 
         (16*(1 + zp^2)*Li[2, -zp])/(1 + zp) + 8*(1 + zp)*Log[zp] + 
         (4*(1 + zp^2)*Log[zp]^2)/(1 + zp)) + 
       ((-24*zeta2*(1 + zp^2))/(1 + zp) + (16*(1 + zp^2)*Li[2, -zp])/
          (1 + zp))*Log[1 + zp] + (8*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) + 
       Log[zp]*(-2*(-7 + zp) - (8*zeta2*(1 + zp^2))/(1 + zp) + 
         (8*(1 + zp^2)*Li[2, 1 - zp])/(1 + zp) - (8*(1 + zp^2)*Li[2, -zp])/
          (1 + zp) - 8*(1 + zp)*Log[1 + zp]) + 
       Log[zp]^2*(8*(1 + zp) - (12*(1 + zp^2)*Log[1 + zp])/(1 + zp)) + 
       Log[2]^2*((8*(1 + zp^2)*Log[1 - zp])/(1 + zp) + 
         (8*(1 + zp^2)*Log[1 + zp])/(1 + zp)) + 
       Log[2]*((16*zeta2*(1 + zp^2))/(1 + zp) - (8*(1 + zp^2)*Log[1 - zp]^2)/
          (1 + zp) - (8*(1 + zp^2)*Log[1 + zp]^2)/(1 + zp)) + 
       (8*(1 + zp^2)*S12[1 - zp])/(1 + zp) + (16*(1 + zp^2)*S12[-zp])/
        (1 + zp))) + 
   CF*((8*zeta2*(1 + 4*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
        xp^2*(3 - 4*zp + 4*zp^2)))/(-1 + xp) + 
     (52 - 104*zp + 88*xp^3*(-1 + 2*zp) + xp^2*(121 + 144*zp - 357*zp^2 - 
         154*zp^3) + xp*(-71 - 312*zp + 471*zp^2 + 86*zp^3))/(9*xp*zp) + 
     ((6*zp + 6*xp^2*zp - 2*xp*(3 + 23*zp^2))*
       InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/(Sqrt[xp]*Sqrt[zp]) + 
     ((-6*zp - 6*xp^2*zp + xp*(6 + 46*zp^2))*InvTanInt[Sqrt[zp]/Sqrt[xp]])/
      (Sqrt[xp]*Sqrt[zp]) + ((-6*zp - 6*xp^2*zp + xp*(6 + 46*zp^2))*
       InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/(Sqrt[xp]*Sqrt[zp]) + 
     ((6*zp + 6*xp^2*zp - 2*xp*(3 + 23*zp^2))*InvTanInt[Sqrt[xp]*Sqrt[zp]])/
      (Sqrt[xp]*Sqrt[zp]) + 
     (4*(-1 + 2*zp + 4*zp^2 + xp^2*(1 - 2*zp + 4*zp^2))*Li[2, 1 - xp])/
      ((-1 + xp)*zp) - 16*(1 + xp)*(-1 + 2*zp)*Li[2, -xp] + 
     ((-8*xp*(-1 + zp) + 8*zp + 4*xp^2*(-3 + 2*zp))*Li[2, 1 - zp])/
      (-1 + xp) + (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*
       Li[2, -(zp/xp)])/(-1 + xp^2) + 
     (8*(xp + 2*zp + 2*xp^2*zp + xp^3*(1 + 4*zp^2))*Li[2, -(xp*zp)])/
      (-1 + xp^2) - (8*xp*(1 + xp^2 + 2*xp*(1 - 6*zp^2 + 4*zp^3))*
       Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
     (8*xp*(1 + xp^2 + 2*xp*(1 - 6*zp^2 + 4*zp^3))*
       Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     (8*xp*(1 + xp^2 + 2*xp*(1 - 6*zp^2 + 4*zp^3))*
       Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     (8*xp*(1 + xp^2 + 2*xp*(1 - 6*zp^2 + 4*zp^3))*
       Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     (4*(-1 + xp*(2 - 4*zp) + 6*zp + 4*xp^2*zp)*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(-1 + xp) - 
     (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(-1 + xp) + 
     (8*(1 + 2*zp + 4*zp^2 - 4*xp*zp^2 + xp^2*(1 + 2*zp + 4*zp^2))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/(-1 + xp) + (2*(-1 + xp*(2 - 4*zp) + 6*zp + 4*xp^2*zp)*
       Log[2]^2)/(-1 + xp) - 
     (4*(2 - 4*zp + 4*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
        xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - xp]^2)/(-1 + xp) + 
     (-2/(-1 + xp) + 4*xp - xp/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
       (2*xp^3)/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
       2/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
       (6*xp)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 4/zp - (4*xp)/zp + 
       (24 + 20/(-1 + xp) - 4/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp + 
       16*xp*(1 + 1/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp - 
       (16*xp*zp^2)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + (2*xp^4*(-1 + 2*zp))/
        (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - (2*xp^2*(-1 + 2*zp))/
        Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + (-2 - xp + 4*zp)/
        (1 + xp^2 + xp*(2 - 4*zp))^(3/2))*Log[xp]^2 + 
     Dzp[1]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 4*(1 + xp)*Log[xp]) + 
     Dzp[0]*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
       4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
       4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 
         4*(1 + xp)*Log[xp])) + Delz*((208 - 123*xp + 51*xp^2 - 136*xp^3)/
        (27*xp) + (-2 - 8/(3*xp) + 2*xp + (8*xp^2)/3)*zeta2 + 
       (2*(9 + 4/xp + 15*xp + 8*xp^2)*Li[2, 1 - xp])/3 - 
       4*(1 + xp)*Li[3, 1 - xp] + ((2*(69 - 15*xp + 76*xp^2))/9 - 
         4*(1 + xp)*zeta2 - 4*(1 + xp)*Li[2, 1 - xp])*Log[xp] + 
       ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/6 + (5*(1 + xp)*Log[xp]^3)/3 + 
       Log[1 - xp]^2*(1 + 4/(3*xp) - xp - (4*xp^2)/3 + 2*(1 + xp)*Log[xp]) + 
       Log[1 - xp]*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
         4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
         4*(1 + xp)*Log[xp]^2)) + 
     ((-2 + 4*zp - 16*zp^2 - 8*xp^2*(1 + zp + 2*zp^2) + 4*xp*(1 + 4*zp^2))*
       Log[zp]^2)/(-1 + xp) + Dxp[1]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 
       4*(1 + zp)*Log[zp]) + Log[1 - zp]*
      ((2*(4 - 8*zp + xp^3*(-4 + 8*zp) + xp*(1 - 9*zp + 9*zp^2 - 4*zp^3) + 
          xp^2*(-5 - 3*zp + 3*zp^2 + 8*zp^3)))/(3*xp*zp) - 
       4*(1 + xp + 2*xp*zp)*Log[zp]) + Log[Q2/muF2]^2*
      (Delz*(1 + 4/(3*xp) - xp - (4*xp^2)/3 + 2*(1 + xp)*Log[xp]) + 
       Delx*(1 + 4/(3*zp) - zp - (4*zp^2)/3 + 2*(1 + zp)*Log[zp])) + 
     Dxp[0]*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
       4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
        Log[zp] + 4*(1 + zp)*Log[zp]^2 + Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - 
         (8*zp^2)/3 + 4*(1 + zp)*Log[zp])) + Log[Q2/muF2]*
      ((2*(4 - 8*zp + xp^3*(-4 + 8*zp) + xp*(1 - 9*zp + 9*zp^2 - 4*zp^3) + 
          xp^2*(-5 - 3*zp + 3*zp^2 + 8*zp^3)))/(3*xp*zp) - 
       (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
       Dzp[0]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 4*(1 + xp)*Log[xp]) + 
       Delz*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
         4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
         4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(2 + 8/(3*xp) - 2*xp - 
           (8*xp^2)/3 + 4*(1 + xp)*Log[xp])) - 4*(1 + xp + 2*xp*zp)*Log[zp] + 
       Dxp[0]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 4*(1 + zp)*Log[zp]) + 
       Delx*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
         4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
          Log[zp] + 4*(1 + zp)*Log[zp]^2 + Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - 
           (8*zp^2)/3 + 4*(1 + zp)*Log[zp]))) + 
     Log[zp]*((2*(-42 - 18/(-1 + xp) + (-11 + 4/zp)/xp + 6/(-1 + zp) + 
          zp^(-1) + (6*(-8 + 5*xp)*zp)/(-1 + xp) - 4*zp^2 + 
          3/(1 + 2*xp + xp^2 - 4*xp*zp) - (3*xp^4)/(1 + 2*xp + xp^2 - 
            4*xp*zp) + 4/(xp - xp*zp) + 3/(xp + 2*xp^2 + xp^3 - 4*xp^2*zp) + 
          xp*(6 + 6/(xp - zp) - 6/(-1 + zp) - 5/zp - 24*zp + 8*zp^2) + 
          xp^2*(-1 + 4/(-1 + zp) - 4/zp + 12/(-xp + zp)) + 
          xp^3*(12/(xp - zp) - 3/(1 + 2*xp + xp^2 - 4*xp*zp))))/3 + 
       ((6*zp + 6*xp^2*zp - 2*xp*(3 + 23*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + ((-6*zp - 6*xp^2*zp + xp*(6 + 46*zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) + 
       (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*Log[1 + zp/xp])/
        (-1 + xp^2) + (8*(xp + 2*zp + 2*xp^2*zp + xp^3*(1 + 4*zp^2))*
         Log[1 + xp*zp])/(-1 + xp^2)) - 
     (8*xp*(1 + xp^2 + 2*xp*(1 - 6*zp^2 + 4*zp^3))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     (8*xp*(1 + xp^2 + 2*xp*(1 - 6*zp^2 + 4*zp^3))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     (2*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
     (2*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
     Log[2]*((4*(3 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/
        (-1 + xp) - (8*(2 - 4*zp + 4*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
          xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - xp])/(-1 + xp) + 
       (4*(-4*xp - 4*xp^2 + 4*xp^3 + 4*xp^4 + 3*(1 + xp^2 + xp*(2 - 4*zp))^
            (3/2) - 2*xp*(1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
          2*xp^2*(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
          2*(1 + xp^2 + xp*(2 - 4*zp))^(3/2)*zp + 
          4*xp*(1 + xp^2 + xp*(2 - 4*zp))^(3/2)*zp + 48*xp^2*zp^2 - 
          48*xp^3*zp^2 + 8*(1 + xp^2 + xp*(2 - 4*zp))^(3/2)*zp^2 - 
          8*xp*(1 + xp^2 + xp*(2 - 4*zp))^(3/2)*zp^2 + 
          8*xp^2*(1 + xp^2 + xp*(2 - 4*zp))^(3/2)*zp^2 - 32*xp^2*zp^3 + 
          32*xp^3*zp^3)*Log[xp])/((-1 + xp)*(1 + xp^2 + xp*(2 - 4*zp))^
          (3/2)) + (8*xp*(1 + xp^2 + 2*xp*(1 - 6*zp^2 + 4*zp^3))*
         Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
       (8*xp*(1 + xp^2 + 2*xp*(1 - 6*zp^2 + 4*zp^3))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
       (8*(2 - 4*zp + 4*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
          xp^2*(1 - 2*zp + 4*zp^2))*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/(-1 + xp) - (4*(3 - 2*zp + 8*zp^2 + 
          xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) - 
     (4*(3 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
     (2*(-1 + xp*(2 - 4*zp) + 6*zp + 4*xp^2*zp)*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((4*(3 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) - 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
       (8*(2 - 4*zp + 4*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
          xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[xp]*((2*(-21 + 3/(-1 + xp) - 3/xp + 10/zp - 
          3/(1 + 2*xp + xp^2 - 4*xp*zp) + (3*xp^4)/(1 + 2*xp + xp^2 - 
            4*xp*zp) - 8/(zp - xp*zp) + 3/(xp + 2*xp^2 + xp^3 - 4*xp^2*zp) + 
          18/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
          xp^3*(12/(-xp + zp) - 3/(1 + 2*xp + xp^2 - 4*xp*zp)) + 
          (2*zp^2*(8 - 4*xp - 9/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]))/(1 - xp) + 
          3*zp*(5 + (-1 + xp)^(-1) + 24/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
            12/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])) + 
          3*xp^2*(-5 + 4/(xp - zp) + 4/zp + (16*zp)/Sqrt[1 + (-2 + 4*xp)*zp + 
               zp^2]) + xp*(-51 + 22/zp + 6/(-xp + zp) + 
            12/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
            zp*(39 - 24/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
            zp^2*(-16 + 12/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]))))/3 + 
       ((-6*zp - 6*xp^2*zp + xp*(6 + 46*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + ((-6*zp - 6*xp^2*zp + xp*(6 + 46*zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) - 
       16*(1 + xp)*(-1 + 2*zp)*Log[1 + xp] - 
       (4*(1 + xp)*(-1 + 2*zp)*Log[1 - zp])/zp - 
       (4*(1 + xp*(-1 + zp)^2 - 6*zp + 5*zp^2 - 8*zp^3 + 
          xp^2*(-1 - zp + 4*zp^2) + xp^3*(-1 + 3*zp - 8*zp^2 + 8*zp^3))*
         Log[zp])/((-1 + xp)*(1 + xp)*zp) - 
       (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*Log[1 + zp/xp])/
        (-1 + xp^2) + (8*(xp + 2*zp + 2*xp^2*zp + xp^3*(1 + 4*zp^2))*
         Log[1 + xp*zp])/(-1 + xp^2) - 
       (8*xp*(1 + xp^2 + 2*xp*(1 - 6*zp^2 + 4*zp^3))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
       (8*xp*(1 + xp^2 + 2*xp*(1 - 6*zp^2 + 4*zp^3))*
         Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-4*(3 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[1 - xp]*((2*(4 - 8*zp + xp^3*(-4 + 8*zp) + 
          xp*(1 - 9*zp + 9*zp^2 - 4*zp^3) + xp^2*(-5 - 3*zp + 3*zp^2 + 
            8*zp^3)))/(3*xp*zp) - (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp - 
       4*(1 + xp + 2*xp*zp)*Log[zp] - 
       (4*(-1 + xp*(2 - 4*zp) + 6*zp + 4*xp^2*zp)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Delx*(zeta2*(-2 - 8/(3*zp) + 2*zp + (8*zp^2)/3) - 
       (107 + 132*zp + 48*zp^2 - 287*zp^3)/(27*zp) + 
       (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*Li[2, 1 - zp] - 
       4*(1 + zp)*Li[3, 1 - zp] + (-4*zeta2*(1 + zp) - 
         (2*(7 + 90*zp + 81*zp^2 + 31*zp^3))/(9*zp) + 
         8*(1 + zp)*Li[2, 1 - zp])*Log[zp] + ((-3 + 8/zp - 15*zp)*Log[zp]^2)/
        6 + (5*(1 + zp)*Log[zp]^3)/3 + Log[1 - zp]^2*(1 + 4/(3*zp) - zp - 
         (4*zp^2)/3 + 2*(1 + zp)*Log[zp]) + Log[1 - zp]*
        ((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
         4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
          Log[zp] + 4*(1 + zp)*Log[zp]^2) + 8*(1 + zp)*S12[1 - zp]) + 
     ((4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Li[2, zp/xp])/(-1 + xp) + 
       (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) + 
       (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[xp - zp]*Log[zp])/(-1 + xp) + 
       Log[xp]*((-4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[xp - zp])/(-1 + xp) - 
         (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[zp])/(-1 + xp)))*
      Theta[xp - zp] + ((8*(1 - 2*xp + 2*xp^2)*zeta2*(-1 + 2*zp))/(-1 + xp) - 
       (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Li[2, xp/zp])/(-1 + xp) + 
       (2*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) - 
       (2*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[zp]^2)/(-1 + xp) - 
       (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[xp]*Log[-xp + zp])/(-1 + xp) + 
       (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[zp]*Log[-xp + zp])/(-1 + xp))*
      Theta[-xp + zp]), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({1,qq,NS}\)]\)" -> 
  CF*nf*((-8*(5 + (-3 + 8*xp)*zp))/9 + Dxp[1]*((-4*(1 + zp))/3 + 
       (8*Dzp[0])/3) - (4*(1 + xp)*Dzp[1])/3 + 
     (Delz*((-2*(1 + xp))/3 + (4*Dxp[0])/3) + 
       Delx*(2*Delz - (2*(1 + zp))/3 + (4*Dzp[0])/3))*Log[Q2/muF2]^2 + 
     (8*(1 + xp*zp)*Log[1 - xp])/3 - 
     (4*(-1 - 4*xp*(-1 + zp) + 3*zp + 4*xp^2*zp)*Log[xp])/(3*(-1 + xp)) + 
     Dzp[0]*((8*(1 + 4*xp))/9 - (4*(1 + xp)*Log[1 - xp])/3 + 
       (8*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + 
     Delz*((-2*(37 + 19*xp))/27 + (4*(1 + xp)*zeta2)/3 + 
       (112/27 - (8*zeta2)/3)*Dxp[0] - (40*Dxp[1])/9 + (4*Dxp[2])/3 + 
       (4*(1 + xp^2)*Li[2, 1 - xp])/(3*(-1 + xp)) - 
       (2*(1 + xp)*Log[1 - xp]^2)/3 + ((10 - 4*xp + 14*xp^2)*Log[xp])/
        (3 - 3*xp) + ((5 + 5*xp^2)*Log[xp]^2)/(3 - 3*xp) + 
       Log[1 - xp]*((8*(1 + 4*xp))/9 + (8*(1 + xp^2)*Log[xp])/
          (3*(-1 + xp)))) + (8*(1 + xp*zp)*Log[1 - zp])/3 + 
     Dxp[0]*((8*(1 + 4*zp))/9 - (40*Dzp[0])/9 + (8*Dzp[1])/3 - 
       (4*(1 + zp)*Log[1 - zp])/3) + Log[Q2/muF2]*((8*(1 + xp*zp))/3 - 
       (4*(1 + xp)*Dzp[0])/3 + Dxp[0]*((-4*(1 + zp))/3 + (8*Dzp[0])/3) + 
       Delz*((8*(1 + 4*xp))/9 - (40*Dxp[0])/9 + (8*Dxp[1])/3 - 
         (4*(1 + xp)*Log[1 - xp])/3 + (8*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + 
       Delx*(Delz*(-34/3 - (16*zeta2)/3) + (8*(1 + 4*zp))/9 - (40*Dzp[0])/9 + 
         (8*Dzp[1])/3 - (4*(1 + zp)*Log[1 - zp])/3)) + 
     Delx*(Delz*(127/6 + (76*zeta2)/9 + (8*zeta3)/3) + (4*zeta2*(1 + zp))/3 - 
       (2*(19 + 37*zp))/27 + (112/27 - (8*zeta2)/3)*Dzp[0] - (40*Dzp[1])/9 + 
       (4*Dzp[2])/3 + (8*(1 + 4*zp)*Log[1 - zp])/9 - 
       (2*(1 + zp)*Log[1 - zp]^2)/3 + (2*(11 - 12*zp + 11*zp^2)*Log[zp])/
        (9*(-1 + zp)) + ((1 + zp^2)*Log[zp]^2)/(3*(-1 + zp)))) + 
   CF*((-8*zeta2*(1 + 4*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
        xp^2*(3 - 4*zp + 4*zp^2)))/(-1 + xp) + 
     (52 - 104*zp + 88*xp^3*(-1 + 2*zp) + xp^2*(121 + 72*zp - 285*zp^2 - 
         154*zp^3) + xp*(-71 + 120*zp + 111*zp^2 + 86*zp^3))/(9*xp*zp) + 
     ((-6*zp - 6*xp^2*zp + xp*(6 + 46*zp^2))*InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/
      (Sqrt[xp]*Sqrt[zp]) + ((6*zp + 6*xp^2*zp - 2*xp*(3 + 23*zp^2))*
       InvTanInt[Sqrt[zp]/Sqrt[xp]])/(Sqrt[xp]*Sqrt[zp]) + 
     ((6*zp + 6*xp^2*zp - 2*xp*(3 + 23*zp^2))*
       InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/(Sqrt[xp]*Sqrt[zp]) + 
     ((-6*zp - 6*xp^2*zp + xp*(6 + 46*zp^2))*InvTanInt[Sqrt[xp]*Sqrt[zp]])/
      (Sqrt[xp]*Sqrt[zp]) - 
     (4*(1 - 2*zp + 4*zp^2 + xp^2*(-1 + 2*zp + 4*zp^2))*Li[2, 1 - xp])/
      ((-1 + xp)*zp) + 16*(1 + xp)*(-1 + 2*zp)*Li[2, -xp] + 
     (4*(2 + xp^2*(1 - 6*zp) - 2*zp + xp*(-2 + 6*zp))*Li[2, 1 - zp])/
      (-1 + xp) - (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*
       Li[2, -(zp/xp)])/(-1 + xp^2) - 
     (8*(xp + 2*zp + 2*xp^2*zp + xp^3*(1 + 4*zp^2))*Li[2, -(xp*zp)])/
      (-1 + xp^2) + (8*(2 + xp^2*(2 - 4*zp) - 4*zp + xp*(1 - 8*zp + 8*zp^2))*
       Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
     (8*(2 + xp^2*(2 - 4*zp) - 4*zp + xp*(1 - 8*zp + 8*zp^2))*
       Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
     (8*(-2 + 4*zp + xp^2*(-2 + 4*zp) + xp*(-1 + 8*zp - 8*zp^2))*
       Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
     (8*(-2 + 4*zp + xp^2*(-2 + 4*zp) + xp*(-1 + 8*zp - 8*zp^2))*
       Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
     (4*(-1 + xp*(2 - 4*zp) + 6*zp + 4*xp^2*zp)*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(-1 + xp) + 
     (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(-1 + xp) - 
     (8*(1 + 2*zp + 4*zp^2 - 4*xp*zp^2 + xp^2*(1 + 2*zp + 4*zp^2))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/(-1 + xp) - (2*(-1 + xp*(2 - 4*zp) + 6*zp + 4*xp^2*zp)*
       Log[2]^2)/(-1 + xp) + 
     (4*(2 - 4*zp + 4*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
        xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - xp]^2)/(-1 + xp) + 
     2*(8 + (-1 + xp)^(-1) - 2/zp + (8*xp^2*(-1 + 2*zp))/
        Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 8/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       2*zp*(-6 - 5/(-1 + xp) + 8/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       xp*(6 - 2/zp - 4/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
         (32*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
         zp*(-8 + 32/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])))*Log[xp]^2 + 
     Dzp[1]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 4*(1 + xp)*Log[xp]) + 
     Dzp[0]*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
       4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
       4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 
         4*(1 + xp)*Log[xp])) + Delz*((208 - 123*xp + 51*xp^2 - 136*xp^3)/
        (27*xp) + (-2 - 8/(3*xp) + 2*xp + (8*xp^2)/3)*zeta2 + 
       (2*(9 + 4/xp + 15*xp + 8*xp^2)*Li[2, 1 - xp])/3 - 
       4*(1 + xp)*Li[3, 1 - xp] + ((2*(69 - 15*xp + 76*xp^2))/9 - 
         4*(1 + xp)*zeta2 - 4*(1 + xp)*Li[2, 1 - xp])*Log[xp] + 
       ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/6 + (5*(1 + xp)*Log[xp]^3)/3 + 
       Log[1 - xp]^2*(1 + 4/(3*xp) - xp - (4*xp^2)/3 + 2*(1 + xp)*Log[xp]) + 
       Log[1 - xp]*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
         4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
         4*(1 + xp)*Log[xp]^2)) + (2*(5 - 2*xp*(1 - 2*zp)^2 - 2*zp + 8*zp^2 + 
        4*xp^2*zp*(-1 + 2*zp))*Log[zp]^2)/(-1 + xp) + 
     Dxp[1]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 4*(1 + zp)*Log[zp]) + 
     Log[1 - zp]*((2*(4 - 8*zp + xp^3*(-4 + 8*zp) + 
          xp*(1 - 9*zp + 9*zp^2 - 4*zp^3) + xp^2*(-5 - 3*zp + 3*zp^2 + 
            8*zp^3)))/(3*xp*zp) - 4*(1 + xp + 2*xp*zp)*Log[zp]) + 
     Log[Q2/muF2]^2*(Delz*(1 + 4/(3*xp) - xp - (4*xp^2)/3 + 
         2*(1 + xp)*Log[xp]) + Delx*(1 + 4/(3*zp) - zp - (4*zp^2)/3 + 
         2*(1 + zp)*Log[zp])) + Dxp[0]*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/
        (9*zp) + 4*(1 + zp)*Li[2, 1 - zp] + 
       (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
       Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 4*(1 + zp)*Log[zp])) + 
     Log[Q2/muF2]*((2*(4 - 8*zp + xp^3*(-4 + 8*zp) + 
          xp*(1 - 9*zp + 9*zp^2 - 4*zp^3) + xp^2*(-5 - 3*zp + 3*zp^2 + 
            8*zp^3)))/(3*xp*zp) - (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
       Dzp[0]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 4*(1 + xp)*Log[xp]) + 
       Delz*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
         4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
         4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(2 + 8/(3*xp) - 2*xp - 
           (8*xp^2)/3 + 4*(1 + xp)*Log[xp])) - 4*(1 + xp + 2*xp*zp)*Log[zp] + 
       Dxp[0]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 4*(1 + zp)*Log[zp]) + 
       Delx*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
         4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
          Log[zp] + 4*(1 + zp)*Log[zp]^2 + Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - 
           (8*zp^2)/3 + 4*(1 + zp)*Log[zp]))) + 
     Log[zp]*((2*(-4*zp*(1 - 2*zp + 2*zp^2) + xp^5*(4 - 8*zp + 8*zp^2) + 
          xp^4*(1 - 22*zp + 21*zp^2 - 22*zp^3 + 8*zp^4) + 
          xp*(4 - 5*zp + 16*zp^2 - 7*zp^3 + 10*zp^4 - 4*zp^5) - 
          xp^3*(6 - 29*zp + 36*zp^2 - 53*zp^3 + 10*zp^4 + 8*zp^5) + 
          xp^2*(-3 - 8*zp + zp^2 + 2*zp^3 - 26*zp^4 + 12*zp^5)))/
        (3*(-1 + xp)*xp*(xp - zp)*(-1 + zp)*zp) + 
       ((-6*zp - 6*xp^2*zp + xp*(6 + 46*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + ((6*zp + 6*xp^2*zp - 2*xp*(3 + 23*zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) - 
       (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*Log[1 + zp/xp])/
        (-1 + xp^2) - (8*(xp + 2*zp + 2*xp^2*zp + xp^3*(1 + 4*zp^2))*
         Log[1 + xp*zp])/(-1 + xp^2)) + 
     (8*(2 + xp^2*(2 - 4*zp) - 4*zp + xp*(1 - 8*zp + 8*zp^2))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
     (8*(-2 + 4*zp + xp^2*(-2 + 4*zp) + xp*(-1 + 8*zp - 8*zp^2))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
     (2*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) - 
     (2*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
     Log[2]*((-4*(3 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/
        (-1 + xp) + (8*(2 - 4*zp + 4*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
          xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - xp])/(-1 + xp) + 
       4*(-3/(-1 + xp) - (8*zp^2)/(-1 + xp) + (8*xp^2*(-1 + 2*zp))/
          Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
         8/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + zp*(-4 - 2/(-1 + xp) + 
           16/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (2*xp*(2 - 16*zp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
            4*zp^2*(4 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])))/
          Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*Log[xp] + 
       (8*(-2 + 4*zp + xp^2*(-2 + 4*zp) + xp*(-1 + 8*zp - 8*zp^2))*
         Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
       (8*(2 + xp^2*(2 - 4*zp) - 4*zp + xp*(1 - 8*zp + 8*zp^2))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
       (8*(2 - 4*zp + 4*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
          xp^2*(1 - 2*zp + 4*zp^2))*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/(-1 + xp) + (4*(3 - 2*zp + 8*zp^2 + 
          xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     (4*(3 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
     (2*(-1 + xp*(2 - 4*zp) + 6*zp + 4*xp^2*zp)*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-4*(3 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
       (8*(2 - 4*zp + 4*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
          xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((4*(3 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) - 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[1 - xp]*((2*(4 - 8*zp + xp^3*(-4 + 8*zp) + 
          xp*(1 - 9*zp + 9*zp^2 - 4*zp^3) + xp^2*(-5 - 3*zp + 3*zp^2 + 
            8*zp^3)))/(3*xp*zp) - (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp - 
       4*(1 + xp + 2*xp*zp)*Log[zp] + 
       (4*(-1 + xp*(2 - 4*zp) + 6*zp + 4*xp^2*zp)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[xp]*((2*((12*xp^3)/(xp - zp) + 12*xp^2*(-3 + zp^(-1) + 
            (-xp + zp)^(-1) - (4*zp)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
          xp*(22/zp + zp^2*(-16 - 12/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
            6*(-3 + (xp - zp)^(-1) - 2/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
            zp*(9 + 24/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])) + 
          (2 + zp^2*(42 - 36/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
            zp*(-51 + 18/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
            zp^3*(16 + 18/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
            xp*(-10 + 24*zp - 8*zp^3 + zp^2*(-9 + 72/Sqrt[1 - 2*zp + 
                   4*xp*zp + zp^2])))/(zp - xp*zp)))/3 + 
       ((6*zp + 6*xp^2*zp - 2*xp*(3 + 23*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + ((6*zp + 6*xp^2*zp - 2*xp*(3 + 23*zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) + 
       16*(1 + xp)*(-1 + 2*zp)*Log[1 + xp] - 
       (4*(1 + xp)*(-1 + 2*zp)*Log[1 - zp])/zp + 
       (4*(-1 - xp*(-1 + zp)^2 - 2*zp + 11*zp^2 - 8*zp^3 + 
          xp^2*(1 + zp + 4*zp^2) + xp^3*(1 + 5*zp + 8*zp^3))*Log[zp])/
        ((-1 + xp)*(1 + xp)*zp) + (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 
          4*zp^2)*Log[1 + zp/xp])/(-1 + xp^2) - 
       (8*(xp + 2*zp + 2*xp^2*zp + xp^3*(1 + 4*zp^2))*Log[1 + xp*zp])/
        (-1 + xp^2) + (8*(2 + xp^2*(2 - 4*zp) - 4*zp + 
          xp*(1 - 8*zp + 8*zp^2))*Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 
             4*xp*zp]])/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
       (8*(2 + xp^2*(2 - 4*zp) - 4*zp + xp*(1 - 8*zp + 8*zp^2))*
         Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Delx*(zeta2*(-2 - 8/(3*zp) + 2*zp + (8*zp^2)/3) - 
       (107 + 132*zp + 48*zp^2 - 287*zp^3)/(27*zp) + 
       (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*Li[2, 1 - zp] - 
       4*(1 + zp)*Li[3, 1 - zp] + (-4*zeta2*(1 + zp) - 
         (2*(7 + 90*zp + 81*zp^2 + 31*zp^3))/(9*zp) + 
         8*(1 + zp)*Li[2, 1 - zp])*Log[zp] + ((-3 + 8/zp - 15*zp)*Log[zp]^2)/
        6 + (5*(1 + zp)*Log[zp]^3)/3 + Log[1 - zp]^2*(1 + 4/(3*zp) - zp - 
         (4*zp^2)/3 + 2*(1 + zp)*Log[zp]) + Log[1 - zp]*
        ((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
         4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
          Log[zp] + 4*(1 + zp)*Log[zp]^2) + 8*(1 + zp)*S12[1 - zp]) + 
     ((-4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Li[2, zp/xp])/(-1 + xp) - 
       (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) - 
       (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[xp - zp]*Log[zp])/(-1 + xp) + 
       Log[xp]*((4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[xp - zp])/(-1 + xp) + 
         (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[zp])/(-1 + xp)))*
      Theta[xp - zp] + ((-8*(1 - 2*xp + 2*xp^2)*zeta2*(-1 + 2*zp))/
        (-1 + xp) + (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Li[2, xp/zp])/
        (-1 + xp) - (2*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) + 
       (2*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[zp]^2)/(-1 + xp) + 
       (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[xp]*Log[-xp + zp])/(-1 + xp) - 
       (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[zp]*Log[-xp + zp])/(-1 + xp))*
      Theta[-xp + zp]) + 
   CF^2*((8*zeta2*(2 + (-1 - 2*xp + 5*xp^2)*zp + 2*(1 - 2*xp)*xp*zp^2 + 
        (3 - 4*xp + 3*xp^2)*zp^3))/((-1 + xp)*(-1 + zp)*zp) - 
     (4*(xp^5*zp*(37 + 30*zp - 194*zp^2) + zp^2*(-36 + 67*zp - 30*zp^2) + 
        xp^6*(1 - 20*zp + 52*zp^2) + xp^4*(-2 + 39*zp - 391*zp^2 + 578*zp^3 - 
          46*zp^4) + xp*zp*(34 - 37*zp + 107*zp^2 - 206*zp^3 + 104*zp^4) + 
        xp^3*zp*(-63 + 399*zp - 341*zp^2 - 298*zp^3 + 200*zp^4) - 
        xp^2*(-1 + 27*zp + 9*zp^2 + 257*zp^3 - 636*zp^4 + 328*zp^5)))/
      ((-1 + xp)*(1 + xp^2 + xp*(2 - 4*zp))*(xp - zp)*zp*(-1 + xp + zp)) + 
     Dxp[2]*(-12*(1 + zp) + 24*Dzp[0]) - 12*(1 + xp)*Dzp[2] + 
     (4*(xp - 9*zp - 9*xp^2*zp + 5*xp*zp^2)*InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/
      (Sqrt[xp]*Sqrt[zp]) - (4*(xp - 9*zp - 9*xp^2*zp + 5*xp*zp^2)*
       InvTanInt[Sqrt[zp]/Sqrt[xp]])/(Sqrt[xp]*Sqrt[zp]) - 
     (4*(xp - 9*zp - 9*xp^2*zp + 5*xp*zp^2)*InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/
      (Sqrt[xp]*Sqrt[zp]) + (4*(xp - 9*zp - 9*xp^2*zp + 5*xp*zp^2)*
       InvTanInt[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) + 
     (8*(1 + zp + zp^2 + zp^3 - xp*zp*(-1 + 4*zp + zp^2) + 
        xp^2*(1 + zp + zp^2 + zp^3))*Li[2, 1 - xp])/((-1 + xp)*(-1 + zp)*
       zp) - (16*(1 + xp)*(-1 + 2*zp)*Li[2, -xp])/zp - 
     (8*(4 - 5*zp + 6*zp^2 + xp*(-5 + 10*zp - 9*zp^2) + 
        xp^2*(1 - 5*zp + 9*zp^2))*Li[2, 1 - zp])/((-1 + xp)*(-1 + zp)) - 
     (16*(xp + 2*zp + 2*xp^2*zp + xp^3*(1 + 2*zp^2))*Li[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)*zp) - (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*zp^2)*
       Li[2, -(xp*zp)])/((-1 + xp^2)*zp) - 
     (8*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
        xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
          40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
        xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
        12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
       Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (8*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
        xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
          40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
        xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
        12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
       Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     (8*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
        xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
          40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
        xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
        12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
       Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     (8*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
        xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
          40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
        xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
        12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
       Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) + 
     (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) - 
     (16*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/((-1 + xp)*zp) - 
     (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*Log[2]^2)/
      ((-1 + xp)*zp) + (4*((-2 + zp)^2 - 4*xp*(-1 + zp)^2 + 
        xp^2*zp*(-4 + 5*zp))*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
     ((3*xp^7)/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
       (xp^3*(-6 + 5*(1 + xp^2 + xp*(2 - 4*zp))^2))/
        (1 + xp^2 + xp*(2 - 4*zp))^(5/2) - 
       (8*xp^5)/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
       (12*xp^2*(-1 + 2*zp)*(2 - 3*zp + 3*zp^2))/
        (Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)*zp) + 
       4*(21 + 24/(-1 + xp) - 9/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
         10/(-1 + zp) + 32/((-1 + xp)*(-1 + zp)) + 
         6/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)) + 
         (-2 + 6/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])/zp + 
         (1 + 26/(-1 + xp) + 18/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp + 
         2/(zp - xp*zp)) + (4 + 5*xp^3 + xp^2*(20 - 40*zp) - 8*zp + 
         xp*(22 - 80*zp + 80*zp^2))/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
       (2*xp*(-72*zp^4 + 4*(-2 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
          3*zp^2*(41 + 12*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
          zp*(51 + 14*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
          2*zp^3*(72 + 31*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])))/
        (Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)*zp))*Log[xp]^2 + 
     Dzp[1]*(-24*(1 + xp)*Log[1 - xp] + (4*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) + 
     Dzp[0]*(8 + 56*xp + 16*(1 + xp)*zeta2 + 4*(1 + xp)*Li[2, 1 - xp] - 
       12*(1 + xp)*Log[1 - xp]^2 + 12*((-1 + xp)^(-1) - xp)*Log[xp] + 
       (4*(5 + 7*xp^2)*Log[1 - xp]*Log[xp])/(-1 + xp) - 
       (8*xp^2*Log[xp]^2)/(-1 + xp)) + 
     (4*(7 - 10*xp*(-1 + zp)^2 - 10*zp + 7*zp^2 + xp^2*(3 - 10*zp + 11*zp^2))*
       Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
     (4*(-1 + 2*zp - 6*zp^2 + 11*zp^3 - 2*xp*zp*(3 - 7*zp + 3*zp^2) + 
        xp^2*(-1 + 2*zp - 6*zp^2 + 5*zp^3))*Log[zp]^2)/
      ((-1 + xp)*(-1 + zp)*zp) + Dxp[1]*(48*Dzp[1] - 
       24*(1 + zp)*Log[1 - zp] + 4*(1 + zp)*Log[zp]) + 
     Log[1 - zp]*(4*(-14 - 8/(-1 + xp) - 4/(-1 + zp) + 4*zp + 
         xp^2/(-1 + xp + zp)^2 - 3/(-1 + xp + zp) + 
         xp*(4 + 4/(-1 + zp) - 4*zp - (-1 + xp + zp)^(-2) + 
           (-1 + xp + zp)^(-1))) + (8*(3 - 7*xp*(-1 + zp)^2 - 7*zp + 6*zp^2 + 
          xp^2*(4 - 7*zp + 7*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
     Dxp[0]*(8 + 56*zp + 16*zeta2*(1 + zp) + (-64 - 32*zeta2)*Dzp[0] + 
       24*Dzp[2] + 4*(1 + zp)*Li[2, 1 - zp] - 12*(1 + zp)*Log[1 - zp]^2 + 
       (-28 - 12/(-1 + zp) - 8*zp)*Log[zp] - 
       (4*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp)) + Log[Q2/muF2]^2*
      (4*(1 + xp)*(1 + zp) - 8*(1 + xp)*Dzp[0] + 
       Dxp[0]*(-8*(1 + zp) + 16*Dzp[0]) + Delz*(-8*(2 + xp) + 24*Dxp[0] + 
         16*Dxp[1] - 8*(1 + xp)*Log[1 - xp] + ((2 + 6*xp^2)*Log[xp])/
          (-1 + xp)) + Delx*(Delz*(18 - 16*zeta2) - 8*(2 + zp) + 24*Dzp[0] + 
         16*Dzp[1] - 8*(1 + zp)*Log[1 - zp] + ((2 + 6*zp^2)*Log[zp])/
          (-1 + zp))) + Log[Q2/muF2]*(8*(1 + 2*zp + xp*(2 + zp)) + 
       Dxp[1]*(-24*(1 + zp) + 48*Dzp[0]) - 24*(1 + xp)*Dzp[1] + 
       8*(3 + xp + zp + 3*xp*zp)*Log[1 - xp] - 
       (8*(xp + zp - xp*zp + xp^2*(1 + 2*zp))*Log[xp])/(-1 + xp) + 
       Dzp[0]*(-12*(1 + xp) - 24*(1 + xp)*Log[1 - xp] + 
         (4*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) + 
       Delz*(20 + 44*xp + 16*(1 + xp)*zeta2 + (-64 - 32*zeta2)*Dxp[0] + 
         24*Dxp[1] + 24*Dxp[2] + 4*(1 + xp)*Li[2, 1 - xp] - 
         12*(1 + xp)*Log[1 - xp]^2 + (12*(2 + xp)*Log[xp])/(-1 + xp) - 
         (8*xp^2*Log[xp]^2)/(-1 + xp) + Log[1 - xp]*(-12*(1 + xp) + 
           (4*(5 + 7*xp^2)*Log[xp])/(-1 + xp))) + 8*(3 + xp + zp + 3*xp*zp)*
        Log[1 - zp] - 8*(1 + xp*zp)*Log[zp] + 
       Dxp[0]*(-12*(1 + zp) + 24*Dzp[0] + 48*Dzp[1] - 
         24*(1 + zp)*Log[1 - zp] + 4*(1 + zp)*Log[zp]) + 
       Delx*(20 + Delz*(-93 - 24*zeta2 + 80*zeta3) + 44*zp + 
         16*zeta2*(1 + zp) + (-64 - 32*zeta2)*Dzp[0] + 24*Dzp[1] + 
         24*Dzp[2] + 4*(1 + zp)*Li[2, 1 - zp] - 12*(1 + zp)*Log[1 - zp]^2 - 
         (4*(-1 + 5*zp + 5*zp^2)*Log[zp])/(-1 + zp) + 
         (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + Log[1 - zp]*
          (-12*(1 + zp) - (4*(3 + zp^2)*Log[zp])/(-1 + zp)))) + 
     Log[zp]*((4*(zp^2*(-2 - 20*zp + 22*zp^2 + zp^3) + 
          xp^8*(-2 - 15*zp + 16*zp^2 + 5*zp^3) - 
          2*xp^7*(5 - 78*zp^2 + 56*zp^3 + 33*zp^4) - 
          2*xp*zp*(-2 - 15*zp + 34*zp^2 - 93*zp^3 + 71*zp^4 + 12*zp^5) + 
          xp^6*(-22 + 103*zp - 104*zp^2 - 475*zp^3 + 440*zp^4 + 167*zp^5) - 
          2*xp^5*(14 - 90*zp + 289*zp^2 - 586*zp^3 + 117*zp^4 + 275*zp^5 + 
            84*zp^6) + xp^2*(-2 + zp + 44*zp^2 - 313*zp^3 + 276*zp^4 - 
            339*zp^5 + 416*zp^6 - 16*zp^7) + 2*xp^3*(-5 + 12*zp + 12*zp^2 + 
            24*zp^3 + 153*zp^4 + 74*zp^5 - 368*zp^6 + 16*zp^7) + 
          xp^4*(-22 + 119*zp - 322*zp^2 + 563*zp^3 - 1730*zp^4 + 1451*zp^5 + 
            96*zp^6 + 80*zp^7)))/((-1 + xp)*(1 + xp^2 + xp*(2 - 4*zp))^2*
         (xp - zp)^2*(-1 + zp)*zp) + (4*(xp - 9*zp - 9*xp^2*zp + 5*xp*zp^2)*
         ArcTan[Sqrt[zp]/Sqrt[xp]])/(Sqrt[xp]*Sqrt[zp]) - 
       (4*(xp - 9*zp - 9*xp^2*zp + 5*xp*zp^2)*ArcTan[Sqrt[xp]*Sqrt[zp]])/
        (Sqrt[xp]*Sqrt[zp]) - (16*(xp + 2*zp + 2*xp^2*zp + xp^3*(1 + 2*zp^2))*
         Log[1 + zp/xp])/((-1 + xp)*(1 + xp)*zp) - 
       (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*zp^2)*Log[1 + xp*zp])/
        ((-1 + xp^2)*zp)) - (8*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + 
        xp^6*(3 - 4*zp + 4*zp^2) + xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + 
        xp^5*(14 - 48*zp + 60*zp^2 - 40*zp^3) + 
        xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
        xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
        12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     (8*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
        xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
          40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
        xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
        12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) - 
     (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-8*((-1 + zp)^2*(1 + 3*zp) + 4*xp^3*zp*(1 + 3*zp) - 
          xp*(-1 + zp - 19*zp^2 + 3*zp^3) + xp^2*(1 + 5*zp - 17*zp^2 + 
            3*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     Log[2]*((-8*((-1 + zp)^2*(1 + 3*zp) + 4*xp^3*zp*(1 + 3*zp) - 
          xp*(-1 + zp - 19*zp^2 + 3*zp^3) + xp^2*(1 + 5*zp - 17*zp^2 + 
            3*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       2*((3*xp^7)/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
         (xp^3*(-6 + 5*(1 + xp^2 + xp*(2 - 4*zp))^2))/
          (1 + xp^2 + xp*(2 - 4*zp))^(5/2) - (8*xp^5)/
          (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + (12*xp^2*(-1 + 2*zp)*
           (2 - 3*zp + 3*zp^2))/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)*
           zp) + 4*(-2 - 4/(-1 + xp) - 9/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
           6/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)) + 
           (-1 + 6/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])/zp + 
           (-2/(-1 + xp) + 18/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp + 
           2/(zp - xp*zp)) + (4 + 5*xp^3 + xp^2*(20 - 40*zp) - 8*zp + 
           xp*(22 - 80*zp + 80*zp^2))/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) - 
         (2*xp*(8 + 123*zp^2 + 72*zp^4 - 2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
            4*zp^3*(-36 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
            zp*(51 + 2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])))/
          (Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)*zp))*Log[xp] + 
       (8*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
          xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
            40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
          xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
          12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
         Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
       (8*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
          xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
            40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
          xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
          12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
       (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     (8*((-1 + zp)^2*(1 + 3*zp) + 4*xp^3*zp*(1 + 3*zp) - 
        xp*(-1 + zp - 19*zp^2 + 3*zp^3) + xp^2*(1 + 5*zp - 17*zp^2 + 3*zp^3))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
      ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
     ((4 + 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 + 8*zp + 8*zp^2))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*zp) + Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((8*((-1 + zp)^2*(1 + 3*zp) + 4*xp^3*zp*(1 + 3*zp) - 
          xp*(-1 + zp - 19*zp^2 + 3*zp^3) + xp^2*(1 + 5*zp - 17*zp^2 + 
            3*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
       (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[1 - xp]*
      (4*(-7 - 4/(-1 + xp) + xp*(3 + 2/(-1 + zp) - zp) - 2/(-1 + zp) + zp) - 
       (8*(5 - 9*zp + 9*zp^2 + xp*(-9 + 18*zp - 11*zp^2) + 
          xp^2*(2 - 9*zp + 12*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) + 
       (8*(5 - 6*xp*(-1 + zp)^2 - 6*zp + 3*zp^2 + xp^2*(1 - 6*zp + 7*zp^2))*
         Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
       (8*(2 - 5*zp + 4*zp^2 + xp*(-5 + 10*zp - 3*zp^2) + 
          xp^2*(3 - 5*zp + 3*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
       (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) - 
       (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[xp]*
      (2*(-12 + 20/(-1 + xp) + (4 + 3/(1 + xp^2 + xp*(2 - 4*zp))^2)/xp - 
         3/(1 + xp^2 + xp*(2 - 4*zp))^2 - (3*xp^5)/(1 + xp^2 + xp*(2 - 4*zp))^
           2 + (3*xp^6)/(1 + xp^2 + xp*(2 - 4*zp))^2 + 6/(xp - zp) + 
         6/((-1 + xp)*(xp - zp)) + 12/(-1 + zp) + 6/(-1 + xp + zp) + 
         5/(1 + 2*xp + xp^2 - 4*xp*zp) - 18/(zp - xp*zp) - 
         7/(xp + 2*xp^2 + xp^3 - 4*xp^2*zp) - 
         32/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] - 
         36/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
         (12*zp^2)/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
         12/((zp - xp*zp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
         xp^4*(3/(1 + xp^2 + xp*(2 - 4*zp))^2 - 4/(xp - zp)^2 - 
           7/(1 + 2*xp + xp^2 - 4*xp*zp)) + 
         xp^3*(-3/(1 + xp^2 + xp*(2 - 4*zp))^2 + 4/(xp - zp)^2 + 
           12/(xp - zp) + 5/(1 + 2*xp + xp^2 - 4*xp*zp)) + 
         (12 - 8/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp + 
         xp^2*(-4 - 3/(1 + xp^2 + xp*(2 - 4*zp))^2 - 2/(xp - zp)^2 - 
           2/(-1 + xp + zp)^2 - 2/(1 + 2*xp + xp^2 - 4*xp*zp) - 
           16/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] - (48*zp)/
            Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
         xp*(-12 + 3/(1 + xp^2 + xp*(2 - 4*zp))^2 + 6/(xp - zp) - 
           12/(-1 + zp) + 2/(-1 + xp + zp)^2 - 2/(-1 + xp + zp) - 
           2/(1 + 2*xp + xp^2 - 4*xp*zp) - 36/Sqrt[1 + (-2 + 4*xp)*zp + 
              zp^2] - (12*zp^2)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
           (8 - 4/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp + 
           zp*(16 + 20/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])) + 
         (zp*(54 - 20/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
            xp*(-24 + 56/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])))/(1 - xp)) - 
       (4*(xp - 9*zp - 9*xp^2*zp + 5*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) - (4*(xp - 9*zp - 9*xp^2*zp + 5*xp*zp^2)*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) - 
       (16*(1 + xp)*(-1 + 2*zp)*Log[1 + xp])/zp - 
       (8*(8 - 13*zp + 13*zp^2 + xp*(-13 + 26*zp - 15*zp^2) + 
          xp^2*(5 - 13*zp + 16*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
       (4*(8 + 5*zp - 10*zp^2 + 19*zp^3 + xp*zp*(3 + 14*zp - 3*zp^2) + 
          2*xp^2*(2 - 8*zp + 13*zp^2) + xp^3*(-4 + 34*zp - 46*zp^2 + 
            38*zp^3))*Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) + 
       (16*(xp + 2*zp + 2*xp^2*zp + xp^3*(1 + 2*zp^2))*Log[1 + zp/xp])/
        ((-1 + xp)*(1 + xp)*zp) - (16*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 
          2*zp^2)*Log[1 + xp*zp])/((-1 + xp^2)*zp) - 
       (8*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
          xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
            40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
          xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
          12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
       (8*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
          xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
            40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
          xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
          12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
         Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
       (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) + 
       (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) + 
       (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Delz*(-58 + 62*xp + (8 - 8*xp)*zeta2 - 
       16*(1 + xp)*zeta3 + 32*zeta3*Dxp[0] + (-64 - 32*zeta2)*Dxp[1] + 
       8*Dxp[3] + 12*((-1 + xp)^(-1) - xp)*Li[2, 1 - xp] - 
       (8*(1 + 2*xp^2)*Li[3, 1 - xp])/(-1 + xp) - 4*(1 + xp)*Log[1 - xp]^3 + 
       (-42 - 80/(-1 + xp) - 88*xp - (4*(3 + 5*xp^2)*zeta2)/(-1 + xp) - 
         (4*(1 + 3*xp^2)*Li[2, 1 - xp])/(-1 + xp))*Log[xp] + 
       (4*(3 + 4*xp^2)*Log[1 - xp]^2*Log[xp])/(-1 + xp) + 
       (-2 - 9/(-1 + xp) + 12*xp)*Log[xp]^2 + (5*(1 + xp)*Log[xp]^3)/3 + 
       Log[1 - xp]*(8 + 54*xp + 16*(1 + xp)*zeta2 + (8*xp^2*Li[2, 1 - xp])/
          (-1 + xp) + (4*(4 + xp - 2*xp^2)*Log[xp])/(-1 + xp) - 
         (8*(1 + 2*xp^2)*Log[xp]^2)/(-1 + xp)) - (28*(1 + xp^2)*S12[1 - xp])/
        (-1 + xp)) + Delx*(2 + Delz*(511/4 + 58*zeta2 - (56*zeta2^2)/5 - 
         60*zeta3) + zeta2*(8 - 8*zp) - 2*zp - 16*zeta3*(1 + zp) + 
       32*zeta3*Dzp[0] + (-64 - 32*zeta2)*Dzp[1] + 8*Dzp[3] + 
       12*(-3 + (1 - zp)^(-1))*Li[2, 1 - zp] + (8*(2 + zp^2)*Li[3, 1 - zp])/
        (-1 + zp) - 4*(1 + zp)*Log[1 - zp]^3 + 
       (30 + 76/(-1 + zp) + 58*zp - (8*zeta2*(1 + 2*zp^2))/(-1 + zp) + 
         (16*(1 + 2*zp^2)*Li[2, 1 - zp])/(-1 + zp))*Log[zp] - 
       (4*(2 + zp^2)*Log[1 - zp]^2*Log[zp])/(-1 + zp) + 
       (-21 - 9/(-1 + zp) - 7*zp)*Log[zp]^2 + (5*(3 + 5*zp^2)*Log[zp]^3)/
        (3*(-1 + zp)) + Log[1 - zp]*(10 + 56*zp + 16*zeta2*(1 + zp) - 
         (8*Li[2, 1 - zp])/(-1 + zp) - (12*(-1 + zp + zp^2)*Log[zp])/
          (-1 + zp) + (2*(1 + 5*zp^2)*Log[zp]^2)/(-1 + zp)) + 
       (16*(2 + 3*zp^2)*S12[1 - zp])/(-1 + zp)) + Theta[1 - xp - zp]*
      ((8*(xp - 3*zp))/(-1 + xp) + (16*zeta2*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
          2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2)))/((-1 + xp)*(-1 + zp)) + 
       (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/(1 - xp)])/
        ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
          xp^2*(1 - 2*zp + 2*zp^2))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) - 
       (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
       (8*(1 + xp^2 - 2*xp*zp)*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
       ((-16*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - xp - zp])/
          ((-1 + xp)*(-1 + zp)))*Log[zp] - 
       (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[zp]^2)/((-1 + xp)*(-1 + zp)) + Log[1 - zp]*
        ((-16*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - xp - zp])/
          ((-1 + xp)*(-1 + zp)) - (32*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - xp]*((-8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) - 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[xp]*((16*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
         (32*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - xp - zp])/
          ((-1 + xp)*(-1 + zp)) + (32*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       ((8*(-6*xp*zp + 3*zp^2 + xp^2*(1 + 2*zp)))/((-1 + xp)*(-1 + zp)) - 
         (16*zeta2*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
            xp^2*(1 - 2*zp + 4*zp^2)))/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + (1 - 2*xp + 2*xp^2)*zp^2)*Li[2, (1 - zp)^(-1) - 
             zp/(xp*(1 - zp))])/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/((-1 + xp)*(-1 + zp)) + 
         (16*(1 + (1 - 2*xp + 2*xp^2)*zp^2)*Log[1 - xp]^2)/
          ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + xp^2 - 2*xp*zp)*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(-2 + 2*xp + 2*zp - zp^2 + xp^2*(-3 + 2*zp))*Log[xp - zp])/
          ((-1 + xp)*(-1 + zp)) + 
         ((-16*(-2 + 2*xp + 2*zp - zp^2 + xp^2*(-3 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)))*Log[zp] + 
         (16*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
            xp^2*(1 - 2*zp + 4*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[xp]*((8*(-2 + 2*xp + 2*zp - zp^2 + xp^2*(-3 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (16*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
          ((-8*(-3 + 2*xp^2*(-2 + zp) + 2*zp - zp^2 + 2*xp*(1 + zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (16*(3 - 4*zp + 5*zp^2 + xp*(-4 + 8*zp - 
                6*zp^2) + xp^2*(2 - 4*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - xp]*
          ((-8*(-3 - 2*xp*(-2 + zp) + 4*zp - 2*zp^2 + xp^2*(-5 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[xp])/
            ((-1 + xp)*(-1 + zp)) + (16*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(1 + (1 - 2*xp + 2*xp^2)*zp^2)*
             Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (16*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + 
              xp^2*(1 - 2*zp + 6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))))*
        Theta[xp - zp] + ((-8*(xp - 3*zp))/(-1 + xp) - 
         (8*zeta2*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2)))/((-1 + xp)*(-1 + zp)) + 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(
                -xp + zp))])/((-1 + xp)*(-1 + zp)) + 
         ((4 - 8*xp*(-1 + zp)^2 - 8*zp + 8*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
           Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
         ((4 - 8*xp*(-1 + zp)^2 - 8*zp + 8*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
           Log[xp]^2)/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
         ((4 - 8*xp*(-1 + zp)^2 - 8*zp + 8*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
           Log[1 - xp - zp]^2)/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + xp^2 - 2*xp*zp)*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
         ((4 - 8*xp*(-1 + zp)^2 - 8*zp + 8*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
           Log[-xp + zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[zp]*((16*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - zp]*((16*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (32*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - xp]*((8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) - 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) + 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - xp - zp]*((-8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[xp]*((-8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))))*
        Theta[-xp + zp]) + ((8*(xp - 3*zp))/(-1 + xp) + 
       (8*zeta2*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
          xp^2*(1 - 2*zp + 2*zp^2)))/((-1 + xp)*(-1 + zp)) - 
       (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Li[2, (1 - xp - zp)^(-1) - xp/(1 - xp - zp)])/
        ((-1 + xp)*(-1 + zp)) + ((-4 + 8*xp*(-1 + zp)^2 + 8*zp - 8*zp^2 + 
          xp^2*(-4 + 8*zp - 8*zp^2))*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) - 
       (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[xp]^2)/((-1 + xp)*(-1 + zp)) - 
       (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) - 
       (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
       (8*(1 + xp^2 - 2*xp*zp)*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp)) + 
       ((-4 + 8*xp*(-1 + zp)^2 + 8*zp - 8*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
         Log[-1 + xp + zp]^2)/((-1 + xp)*(-1 + zp)) + 
       Log[xp]*((16*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
         (32*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
         (32*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/
          ((-1 + xp)*(-1 + zp))) + Log[1 - xp]*
        ((-8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) - 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[zp]*((-16*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/
          ((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
        ((-16*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) - 
         (32*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/
          ((-1 + xp)*(-1 + zp))))*Theta[-1 + xp + zp] + 
     Theta[xp - zp]*((-8*(-6*xp*zp + 3*zp^2 + xp^2*(1 + 2*zp)))/
        ((-1 + xp)*(-1 + zp)) + (8*zeta2*(3 - 2*zp + 4*zp^2 + 
          xp*(-2 + 4*zp - 6*zp^2) + xp^2*(1 - 2*zp + 6*zp^2)))/
        ((-1 + xp)*(-1 + zp)) - (8*(3 - 4*zp + 6*zp^2 + 
          xp*(-4 + 8*zp - 8*zp^2) + xp^2*(1 - 4*zp + 8*zp^2))*Li[2, zp/xp])/
        ((-1 + xp)*(-1 + zp)) + ((8 + 8*(1 - 2*xp + 2*xp^2)*zp^2)*
         Li[2, xp/(1 - zp) - zp/(1 - zp)])/((-1 + xp)*(-1 + zp)) - 
       (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Li[2, (-xp + zp)^(-1) - xp/(-xp + zp)])/((-1 + xp)*(-1 + zp)) - 
       (4*(5 - 2*zp + 6*zp^2 - 2*xp*(1 - 2*zp + 5*zp^2) + 
          xp^2*(1 - 2*zp + 10*zp^2))*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) - 
       (8*(7 - 8*zp + 12*zp^2 - 8*xp*(1 - 2*zp + 2*zp^2) + 
          xp^2*(3 - 8*zp + 16*zp^2))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) - 
       (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) - 
       (8*(-2 + 2*xp + 2*zp - zp^2 + xp^2*(-3 + 2*zp))*Log[xp - zp])/
        ((-1 + xp)*(-1 + zp)) + ((-4 + 8*xp*(-1 + zp)^2 + 8*zp - 8*zp^2 + 
          xp^2*(-4 + 8*zp - 8*zp^2))*Log[xp - zp]^2)/((-1 + xp)*(-1 + zp)) + 
       ((16*(-2 + 2*xp + 2*zp - zp^2 + xp^2*(-3 + 2*zp)))/
          ((-1 + xp)*(-1 + zp)) + (8*(1 + xp^2)*Log[xp - zp])/
          ((-1 + xp)*(-1 + zp)))*Log[zp] - 
       (16*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
          xp^2*(1 - 2*zp + 4*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
       Log[1 - zp]*((8*(-3 + 2*xp^2*(-2 + zp) + 2*zp - zp^2 + 2*xp*(1 + zp)))/
          ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) - 
         (16*(3 - 4*zp + 5*zp^2 + xp*(-4 + 8*zp - 6*zp^2) + 
            xp^2*(2 - 4*zp + 6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - xp]*((8*(-3 - 2*xp*(-2 + zp) + 4*zp - 2*zp^2 + 
            xp^2*(-5 + 4*zp)))/((-1 + xp)*(-1 + zp)) + 
         (16*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + 
            xp^2*(1 - 2*zp + 6*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) - 
         (16*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
            xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + 
            xp^2*(1 - 2*zp + 6*zp^2))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) - 
         (16*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + 
            xp^2*(1 - 2*zp + 6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[xp]*((-16*(-2 + 2*xp + 2*zp - zp^2 + xp^2*(-3 + 2*zp)))/
          ((-1 + xp)*(-1 + zp)) + (16*(3 - 4*zp + 5*zp^2 + 
            xp*(-4 + 8*zp - 6*zp^2) + xp^2*(2 - 4*zp + 6*zp^2))*Log[1 - zp])/
          ((-1 + xp)*(-1 + zp)) - (8*(1 + xp^2)*Log[xp - zp])/
          ((-1 + xp)*(-1 + zp)) + (8*(11 - 12*zp + 18*zp^2 - 
            12*xp*(1 - 2*zp + 2*zp^2) + xp^2*(5 - 12*zp + 24*zp^2))*Log[zp])/
          ((-1 + xp)*(-1 + zp))) + ((8*(-6*xp*zp + 3*zp^2 + xp^2*(1 + 2*zp)))/
          ((-1 + xp)*(-1 + zp)) - (8*zeta2*(3 - 2*zp + 4*zp^2 + 
            xp*(-2 + 4*zp - 6*zp^2) + xp^2*(1 - 2*zp + 6*zp^2)))/
          ((-1 + xp)*(-1 + zp)) - (8*(1 + (1 - 2*xp + 2*xp^2)*zp^2)*
           Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))])/((-1 + xp)*(-1 + zp)) + 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(
                -xp + zp))])/((-1 + xp)*(-1 + zp)) + 
         (4*(5 - 2*zp + 6*zp^2 - 2*xp*(1 - 2*zp + 5*zp^2) + 
            xp^2*(1 - 2*zp + 10*zp^2))*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
         ((4 - 8*xp*(-1 + zp)^2 - 8*zp + 8*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
           Log[xp]^2)/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
         ((4 - 8*xp*(-1 + zp)^2 - 8*zp + 8*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
           Log[xp - zp]^2)/((-1 + xp)*(-1 + zp)) + 
         (16*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
            xp^2*(1 - 2*zp + 4*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + xp^2 - 2*xp*zp)*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp)) + 
         ((4 - 8*xp*(-1 + zp)^2 - 8*zp + 8*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
           Log[-1 + xp + zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[zp]*((-16*(-2 + 2*xp + 2*zp - zp^2 + xp^2*(-3 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
          ((-8*(-3 + 2*xp^2*(-2 + zp) + 2*zp - zp^2 + 2*xp*(1 + zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (16*(3 - 4*zp + 5*zp^2 + xp*(-4 + 8*zp - 
                6*zp^2) + xp^2*(2 - 4*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - xp]*
          ((-8*(-3 - 2*xp*(-2 + zp) + 4*zp - 2*zp^2 + xp^2*(-5 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) - (8*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 
                6*zp^2) + xp^2*(1 - 2*zp + 6*zp^2))*Log[xp])/
            ((-1 + xp)*(-1 + zp)) + (16*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 
                6*zp^2) + xp^2*(1 - 2*zp + 6*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (16*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 
                6*zp^2) + xp^2*(1 - 2*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[xp - zp]*
          ((8*(-2 + 2*xp + 2*zp - zp^2 + xp^2*(-3 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[xp]*
          ((8*(-2 + 2*xp + 2*zp - zp^2 + xp^2*(-3 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) - (16*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 
                6*zp^2) + xp^2*(1 - 2*zp + 6*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))))*Theta[-1 + xp + zp]) + 
     Theta[-xp + zp]*((8*(xp - 3*zp))/(-1 + xp) - 
       (32*zeta2*(1 - zp + 2*zp^2 + xp^2*zp*(-1 + 3*zp) + 
          xp*(-1 + 2*zp - 3*zp^2)))/((-1 + xp)*(-1 + zp)) + 
       (8*(3 - 4*zp + 6*zp^2 + xp*(-4 + 8*zp - 8*zp^2) + 
          xp^2*(1 - 4*zp + 8*zp^2))*Li[2, xp/zp])/((-1 + xp)*(-1 + zp)) + 
       (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Li[2, -(xp/(1 - xp)) + zp/(1 - xp)])/((-1 + xp)*(-1 + zp)) - 
       (8*(1 + (1 - 2*xp + 2*xp^2)*zp^2)*Li[2, -(-xp + zp)^(-1) + 
           zp/(-xp + zp)])/((-1 + xp)*(-1 + zp)) + 
       ((8 + 8*(1 - 2*xp + 2*xp^2)*zp^2)*Li[2, -(xp/(-xp + zp)) + 
           (xp*zp)/(-xp + zp)])/((-1 + xp)*(-1 + zp)) + 
       ((-40 + 48*zp - 68*zp^2 + 8*xp*(6 - 12*zp + 11*zp^2) - 
          4*xp^2*(5 - 12*zp + 22*zp^2))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) - 
       (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
       (4*(-1 + xp*(4 - 8*zp) + 4*zp - 2*zp^2 + xp^2*(-3 + 4*zp))*Log[zp]^2)/
        ((-1 + xp)*(-1 + zp)) + Log[1 - xp]*((-8*(1 + xp^2 - 2*xp*zp))/
          ((-1 + xp)*(-1 + zp)) + (16*(2 - 2*zp + 3*zp^2 + 
            xp*(-2 + 4*zp - 4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[xp])/
          ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       (8*(1 + xp^2 - 2*xp*zp)*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
       Log[xp]*((-8*(-3 + 2*xp^2*(-2 + zp) + 2*zp - zp^2 + 2*xp*(1 + zp)))/
          ((-1 + xp)*(-1 + zp)) + (8*(5 - 8*zp + 9*zp^2 - 
            2*xp*(4 - 8*zp + 5*zp^2) + 2*xp^2*(2 - 4*zp + 5*zp^2))*
           Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
         (16*(3 - 4*zp + 5*zp^2 + xp*(-4 + 8*zp - 6*zp^2) + 
            xp^2*(2 - 4*zp + 6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(zp^2 - 2*xp*zp^2 + xp^2*(-1 + 2*zp^2))*Log[-xp + zp])/
          ((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
        ((-16*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) - 
         (32*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[zp]*((-16*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + 2*zp^2 - 4*xp*zp^2 + xp^2*(-1 + 4*zp^2))*Log[-xp + zp])/
          ((-1 + xp)*(-1 + zp))) + ((-8*(xp - 3*zp))/(-1 + xp) - 
         (16*zeta2*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2)))/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[1 - xp]*((8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) + 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) - 
         (8*(1 + xp^2 - 2*xp*zp)*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + xp^2 - 2*xp*zp)*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp)) + 
         Log[zp]*((16*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - zp]*((16*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
           (32*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[xp]*((-8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))))*
        Theta[-1 + xp + zp])) + 
   CA*CF*((-4*zeta2*(2 + (2 - 4*xp + 5*xp^2)*zp + (-2 + 6*xp - 6*xp^2)*zp^2 + 
        (3 - 6*xp + 6*xp^2)*zp^3))/((-1 + xp)*(-1 + zp)*zp) + 
     (2*(2*(175 - 159*zp)*zp^2 + xp^5*(9 - 180*zp + 497*zp^2) + 
        xp^4*(9 + 161*zp + 917*zp^2 - 2377*zp^3) + 
        xp*zp*(-323 + 398*zp - 987*zp^2 + 1128*zp^3) + 
        xp^2*(-9 - 89*zp + 385*zp^2 + 1879*zp^3 - 3332*zp^4) + 
        xp^3*(-9 + 503*zp - 2907*zp^2 + 2307*zp^3 + 1988*zp^4)))/
      (9*(-1 + xp)*(1 + xp^2 + xp*(2 - 4*zp))*(xp - zp)*zp) + 
     Dxp[1]*((22*(1 + zp))/3 - (44*Dzp[0])/3) + (22*(1 + xp)*Dzp[1])/3 - 
     (2*(xp - 9*zp - 9*xp^2*zp + 5*xp*zp^2)*InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/
      (Sqrt[xp]*Sqrt[zp]) + (2*(xp - 9*zp - 9*xp^2*zp + 5*xp*zp^2)*
       InvTanInt[Sqrt[zp]/Sqrt[xp]])/(Sqrt[xp]*Sqrt[zp]) + 
     (2*(xp - 9*zp - 9*xp^2*zp + 5*xp*zp^2)*InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/
      (Sqrt[xp]*Sqrt[zp]) - (2*(xp - 9*zp - 9*xp^2*zp + 5*xp*zp^2)*
       InvTanInt[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) - 
     (4*(1 + 2*zp + zp^3 - 2*xp*zp^2*(1 + zp) + xp^2*(1 + zp + 2*zp^3))*
       Li[2, 1 - xp])/((-1 + xp)*(-1 + zp)*zp) + 
     (8*(1 + xp)*(-1 + 2*zp)*Li[2, -xp])/zp + 
     (4*(3 - 4*zp + 7*zp^2 + xp*(-4 + 8*zp - 8*zp^2) + 
        xp^2*(2 - 4*zp + 8*zp^2))*Li[2, 1 - zp])/((-1 + xp)*(-1 + zp)) + 
     (8*(xp + 2*zp + 2*xp^2*zp + xp^3*(1 + 2*zp^2))*Li[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)*zp) + (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*zp^2)*
       Li[2, -(xp*zp)])/((-1 + xp)*(1 + xp)*zp) + 
     (4*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
        xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
          40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
        xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
        12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
       Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     (4*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
        xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
          40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
        xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
        12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
       Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (4*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
        xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
          40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
        xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
        12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
       Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (4*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
        xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
          40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
        xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
        12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
       Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     ((4 + 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 + 8*zp + 8*zp^2))*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) - 
     (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) + 
     (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/((-1 + xp)*zp) + 
     ((2 + 4*zp + 4*zp^2 - 4*xp*zp^2 + xp^2*(2 + 4*zp + 4*zp^2))*Log[2]^2)/
      ((-1 + xp)*zp) + (Delz*((11*(1 + xp))/3 - (22*Dxp[0])/3) + 
       Delx*(-11*Delz + (11*(1 + zp))/3 - (22*Dzp[0])/3))*Log[Q2/muF2]^2 + 
     ((-2 + 4*xp*(-1 + zp)^2 + 4*zp - 4*zp^2 + xp^2*(-2 + 4*zp - 4*zp^2))*
       Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
     (((-3*xp^7)/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
        (xp^3*(6 - 5*(1 + xp^2 + xp*(2 - 4*zp))^2))/
         (1 + xp^2 + xp*(2 - 4*zp))^(5/2) + (8*xp^5)/
         (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
        (12*xp^2*(-2 + 7*zp - 9*zp^2 + 6*zp^3))/
         (Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)*zp) + 
        (-4 - 5*xp^3 + 8*zp + 20*xp^2*(-1 + 2*zp) + 
          xp*(-22 + 80*zp - 80*zp^2))/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
        4*(-12 - 19/(-1 + xp) + 9/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
          7/(-1 + zp) - 26/((-1 + xp)*(-1 + zp)) - 
          6/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)) + 
          (-21/(-1 + xp) - 18/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp - 
          2/(zp - xp*zp) + (2 - 6/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/zp) - 
        (2*xp*(-72*zp^4 + 4*(-2 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
           zp*(51 + 10*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
           4*zp^3*(36 + 11*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
           zp^2*(123 + 20*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])))/
         (Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)*zp))*Log[xp]^2)/2 + 
     Dzp[0]*((4*(10 - 77*xp))/9 + 4*(1 + xp)*zeta2 + 
       (22*(1 + xp)*Log[1 - xp])/3 + ((56 + 32*xp^2)*Log[xp])/(3 - 3*xp) - 
       (2*(1 + xp^2)*Log[xp]^2)/(-1 + xp)) - 
     (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
       Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
     ((2 - 6*zp + 16*zp^2 - 20*zp^3 + 4*xp*zp*(4 - 9*zp + 4*zp^2) - 
        2*xp^2*(-1 + 3*zp - 8*zp^2 + 8*zp^3))*Log[zp]^2)/
      ((-1 + xp)*(-1 + zp)*zp) + Log[1 - zp]*
      ((4*(4 + 12/(-1 + xp) + 6/(-1 + zp) + xp*(-6/(-1 + zp) - 11*zp - 
            3/(-1 + xp + zp))))/3 - (12*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
          2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/
        ((-1 + xp)*(-1 + zp))) + Dxp[0]*((4*(10 - 77*zp))/9 + 
       4*zeta2*(1 + zp) + (268/9 - 8*zeta2)*Dzp[0] - (44*Dzp[1])/3 + 
       (22*(1 + zp)*Log[1 - zp])/3 + 4*(1 + zp)*Log[zp] - 
       (2*(1 + zp^2)*Log[zp]^2)/(-1 + zp)) + Log[Q2/muF2]*
      ((-44*(1 + xp*zp))/3 + Dxp[0]*((22*(1 + zp))/3 - (44*Dzp[0])/3) + 
       (22*(1 + xp)*Dzp[0])/3 + Delz*((4*(10 - 77*xp))/9 + 4*(1 + xp)*zeta2 + 
         (268/9 - 8*zeta2)*Dxp[0] - (44*Dxp[1])/3 + (22*(1 + xp)*Log[1 - xp])/
          3 + ((56 + 32*xp^2)*Log[xp])/(3 - 3*xp) - (2*(1 + xp^2)*Log[xp]^2)/
          (-1 + xp)) + Delx*(Delz*(193/3 + (88*zeta2)/3 - 24*zeta3) + 
         (4*(10 - 77*zp))/9 + 4*zeta2*(1 + zp) + (268/9 - 8*zeta2)*Dzp[0] - 
         (44*Dzp[1])/3 + (22*(1 + zp)*Log[1 - zp])/3 + 4*(1 + zp)*Log[zp] - 
         (2*(1 + zp^2)*Log[zp]^2)/(-1 + zp))) + 
     Log[zp]*((2*(zp^2*(2 + 21*zp - 26*zp^2 + zp^3) + 
          xp^8*(2 + 13*zp - 18*zp^2 + zp^3) + 2*xp^7*(5 - 3*zp - 71*zp^2 + 
            76*zp^3 + zp^4) + 4*xp*zp*(-1 - 8*zp + 20*zp^2 - 52*zp^3 + 
            43*zp^4 + 2*zp^5) + xp^6*(22 - 107*zp + 130*zp^2 + 448*zp^3 - 
            614*zp^4 + 65*zp^5) - 4*xp^5*(-7 + 44*zp - 145*zp^2 + 308*zp^3 - 
            95*zp^4 - 171*zp^5 + 38*zp^6) + xp^2*(2 - zp - 54*zp^2 + 
            352*zp^3 - 354*zp^4 + 383*zp^5 - 432*zp^6 + 48*zp^7) + 
          xp^4*(22 - 113*zp + 308*zp^2 - 614*zp^3 + 1922*zp^4 - 1857*zp^5 + 
            144*zp^6 + 48*zp^7) - 2*xp^3*(-5 + 11*zp + 19*zp^2 + 4*zp^3 + 
            151*zp^4 + 92*zp^5 - 424*zp^6 + 96*zp^7)))/
        ((-1 + xp)*(1 + xp^2 + xp*(2 - 4*zp))^2*(xp - zp)^2*(-1 + zp)*zp) - 
       (2*(xp - 9*zp - 9*xp^2*zp + 5*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + (2*(xp - 9*zp - 9*xp^2*zp + 5*xp*zp^2)*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) + 
       (8*(xp + 2*zp + 2*xp^2*zp + xp^3*(1 + 2*zp^2))*Log[1 + zp/xp])/
        ((-1 + xp)*(1 + xp)*zp) + (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 
          2*zp^2)*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp)) + 
     (4*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
        xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
          40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
        xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
        12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (4*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
        xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
          40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
        xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
        12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     ((2 + 4*zp + 4*zp^2 - 4*xp*zp^2 + xp^2*(2 + 4*zp + 4*zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) + 
     ((2 + 4*zp + 4*zp^2 - 4*xp*zp^2 + xp^2*(2 + 4*zp + 4*zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((4*((-1 + zp)^2*(1 + 3*zp) + 4*xp^3*zp*(1 + 3*zp) - 
          xp*(-1 + zp - 19*zp^2 + 3*zp^3) + xp^2*(1 + 5*zp - 17*zp^2 + 
            3*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
       (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     Log[2]*((4*((-1 + zp)^2*(1 + 3*zp) + 4*xp^3*zp*(1 + 3*zp) - 
          xp*(-1 + zp - 19*zp^2 + 3*zp^3) + xp^2*(1 + 5*zp - 17*zp^2 + 
            3*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       ((-3*xp^7)/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
         (xp^3*(6 - 5*(1 + xp^2 + xp*(2 - 4*zp))^2))/
          (1 + xp^2 + xp*(2 - 4*zp))^(5/2) + (8*xp^5)/
          (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
         (12*xp^2*(-2 + 7*zp - 9*zp^2 + 6*zp^3))/
          (Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)*zp) + 
         (-4 - 5*xp^3 + 8*zp + 20*xp^2*(-1 + 2*zp) + 
           xp*(-22 + 80*zp - 80*zp^2))/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
         4*(2 + 4/(-1 + xp) + 9/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
           6/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)) + 
           2*((-1 + xp)^(-1) - 9/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp - 
           2/(zp - xp*zp) + (1 - 6/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/zp) + 
         (2*xp*(8 + 123*zp^2 + 72*zp^4 - 2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
            4*zp^3*(-36 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
            zp*(51 + 2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])))/
          (Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)*zp))*Log[xp] - 
       (4*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
          xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
            40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
          xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
          12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
         Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
       (4*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
          xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
            40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
          xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
          12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
       (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) - 
     (4*((-1 + zp)^2*(1 + 3*zp) + 4*xp^3*zp*(1 + 3*zp) - 
        xp*(-1 + zp - 19*zp^2 + 3*zp^3) + xp^2*(1 + 5*zp - 17*zp^2 + 3*zp^3))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
      ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
     (2*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*zp) + Log[xp]*(70/3 - 6/(-1 + xp) + 
       (-4 - 3/(1 + xp^2 + xp*(2 - 4*zp))^2)/xp + 
       (3*xp^5)/(1 + xp^2 + xp*(2 - 4*zp))^2 - 
       (3*xp^6)/(1 + xp^2 + xp*(2 - 4*zp))^2 - 8/(-1 + zp) + 
       3/(1 + 2*xp + xp^2 - 4*xp*zp)^2 - 5/(1 + 2*xp + xp^2 - 4*xp*zp) + 
       18/(zp - xp*zp) + 7/(xp + 2*xp^2 + xp^3 - 4*xp^2*zp) + 
       32/Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
       36/((-1 + xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
       (12*zp^2)/((-1 + xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) - 
       12/((zp - xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
       xp^3*(3/(1 + xp^2 + xp*(2 - 4*zp))^2 - 8/(xp - zp)^2 + 16/(-xp + zp) - 
         5/(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       xp^4*(-3/(1 + xp^2 + xp*(2 - 4*zp))^2 + 8/(xp - zp)^2 + 
         7/(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       (-12 + 8/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp + 
       zp*(-26 + 40/(-1 + xp) + 56/Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
         36/((-1 + xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])) + 
       xp^2*(4 + 4/(xp - zp)^2 + 8/(xp - zp) + 3/(1 + 2*xp + xp^2 - 4*xp*zp)^
           2 + 2/(1 + 2*xp + xp^2 - 4*xp*zp) + 
         16/Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
         (48*zp)/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
       xp*(14 + 8/(-1 + zp) + 4/(-1 + xp + zp) - 
         3/(1 + 2*xp + xp^2 - 4*xp*zp)^2 + 2/(1 + 2*xp + xp^2 - 4*xp*zp) + 
         36/Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + (12*zp^2)/
          Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
         zp*(46/3 - 20/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
         (-8 + 4/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp) + 
       (2*(xp - 9*zp - 9*xp^2*zp + 5*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + (2*(xp - 9*zp - 9*xp^2*zp + 5*xp*zp^2)*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) + 
       (8*(1 + xp)*(-1 + 2*zp)*Log[1 + xp])/zp + 
       (8*(2 - 4*zp + 5*zp^2 + xp*(-4 + 8*zp - 5*zp^2) + 
          xp^2*(2 - 4*zp + 5*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
       (4*(4 + zp - 4*zp^2 + 9*zp^3 + 2*xp^2*(1 - 4*zp + 6*zp^2) + 
          xp*(zp + 6*zp^2 - zp^3) + 2*xp^3*(-1 + 8*zp - 11*zp^2 + 9*zp^3))*
         Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) - 
       (8*(xp + 2*zp + 2*xp^2*zp + xp^3*(1 + 2*zp^2))*Log[1 + zp/xp])/
        ((-1 + xp^2)*zp) + (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 2*zp^2)*
         Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*zp) + 
       (4*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
          xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
            40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
          xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
          12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
       (4*(-1 + 2*zp)*(3 - 4*zp + 4*zp^2 + xp^6*(3 - 4*zp + 4*zp^2) + 
          xp*(14 - 48*zp + 60*zp^2 - 40*zp^3) + xp^5*(14 - 48*zp + 60*zp^2 - 
            40*zp^3) + xp^2*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) + 
          xp^4*(29 - 128*zp + 272*zp^2 - 288*zp^3 + 144*zp^4) - 
          12*xp^3*(-3 + 14*zp - 30*zp^2 + 40*zp^3 - 30*zp^4 + 12*zp^5))*
         Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
       ((4 + 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 + 8*zp + 8*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) - 
       (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) - 
       (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-4*((-1 + zp)^2*(1 + 3*zp) + 4*xp^3*zp*(1 + 3*zp) - 
          xp*(-1 + zp - 19*zp^2 + 3*zp^3) + xp^2*(1 + 5*zp - 17*zp^2 + 
            3*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       ((4 + 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 + 8*zp + 8*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[1 - xp]*
      ((4*(-11 + 8*zp + xp^2*(8 - 11*zp)*zp + xp*(5 - 10*zp + 11*zp^2)))/
        (3*(-1 + xp)*(-1 + zp)) + 
       (8*(1 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 3*zp^2) + 
          xp^2*(1 - 2*zp + 3*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) - 
       (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
       (4*(3 - 6*zp + 4*zp^2 - 2*xp*(3 - 6*zp + 2*zp^2) + 
          xp^2*(3 - 6*zp + 4*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
       (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp^2 + xp^2*(1 + 2*zp + 2*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) + 
       ((4 + 8*zp + 8*zp^2 - 8*xp*zp^2 + xp^2*(4 + 8*zp + 8*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Delz*((4*(173 + 2*xp))/27 - 
       (4*(7 + 4*xp)*zeta2)/3 - 14*(1 + xp)*zeta3 + 
       (-808/27 + (44*zeta2)/3 + 28*zeta3)*Dxp[0] + (268/9 - 8*zeta2)*
        Dxp[1] - (22*Dxp[2])/3 + ((34 + 10*xp^2)*Li[2, 1 - xp])/(3 - 3*xp) + 
       (16*(1 + xp^2)*Li[3, 1 - xp])/(-1 + xp) + (11*(1 + xp)*Log[1 - xp]^2)/
        3 + ((2*(38 - 47*xp + 79*xp^2))/(3*(-1 + xp)) - (4*(1 + xp^2)*zeta2)/
          (-1 + xp) - (4*(1 + xp^2)*Li[2, 1 - xp])/(-1 + xp))*Log[xp] + 
       ((55 + 36*xp + 19*xp^2)*Log[xp]^2)/(6*(-1 + xp)) + 
       ((1 + xp^2)*Log[xp]^3)/(-1 + xp) + Log[1 - xp]*((10*(4 - 29*xp))/9 + 
         4*(1 + xp)*zeta2 - (4*(1 + xp^2)*Li[2, 1 - xp])/(-1 + xp) + 
         ((56 + 32*xp^2)*Log[xp])/(3 - 3*xp) - (2*(1 + xp^2)*Log[xp]^2)/
          (-1 + xp)) + (4*(1 + xp^2)*S12[1 - xp])/(-1 + xp)) + 
     Delx*(Delz*(-1535/12 - (538*zeta2)/9 + (68*zeta2^2)/5 + (172*zeta3)/3) - 
       14*zeta3*(1 + zp) - (4*zeta2*(7 + 4*zp))/3 + (2*(85 + 319*zp))/27 + 
       (-808/27 + (44*zeta2)/3 + 28*zeta3)*Dzp[0] + (268/9 - 8*zeta2)*
        Dzp[1] - (22*Dzp[2])/3 + 4*(1 + zp)*Li[2, 1 - zp] - 
       (12*(1 + zp^2)*Li[3, 1 - zp])/(-1 + zp) + (11*(1 + zp)*Log[1 - zp]^2)/
        3 + ((2*(49 - 58/(-1 + zp) - 80*zp))/9 + (4*(1 + zp^2)*Li[2, 1 - zp])/
          (-1 + zp))*Log[zp] + ((-35 + 12*zp + zp^2)*Log[zp]^2)/
        (6*(-1 + zp)) + ((5 + 5*zp^2)*Log[zp]^3)/(3 - 3*zp) + 
       Log[1 - zp]*((22*(1 - 14*zp))/9 + 4*zeta2*(1 + zp) + 
         (4*(1 + zp^2)*Li[2, 1 - zp])/(-1 + zp) + 4*(1 + zp)*Log[zp]) + 
       (8*(1 + zp^2)*S12[1 - zp])/(-1 + zp)) + Theta[1 - xp - zp]*
      ((-4*(xp - 3*zp))/(-1 + xp) - (8*zeta2*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
          2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2)))/((-1 + xp)*(-1 + zp)) - 
       (4*(2 - 2*xp*(-1 + zp)^2 - 2*zp + zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Li[2, -(zp/(1 - xp - zp))])/((-1 + xp)*(-1 + zp)) + 
       (4*(2 - 2*xp*(-1 + zp)^2 - 2*zp + zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Li[2, -((xp*zp)/(1 - xp - zp))])/((-1 + xp)*(-1 + zp)) + 
       ((-4 + 8*xp*(-1 + zp)^2 + 8*zp - 8*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
         Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/(1 - xp)])/
        ((-1 + xp)*(-1 + zp)) + (2*(-2 - 2*xp*(-1 + zp)^2 - 2*zp + 5*zp^2 + 
          xp^2*(1 - 2*zp + 2*zp^2))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) + 
       (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) - 
       (4*(1 + xp^2 - 2*xp*zp)*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
       ((8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)))*Log[zp] + 
       (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[zp]^2)/((-1 + xp)*(-1 + zp)) + Log[1 - xp]*
        ((4*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + zp)*Log[xp])/(-1 + xp) + (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
            2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/
          ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - zp]*((8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[xp]*((4*(1 + xp^2*(1 - 2*zp) - 3*zp + zp^2 + xp*(-5 + 7*zp)))/
          ((-1 + xp)*(-1 + zp)) - (8*(-2*xp*(-1 + zp)^2 + zp*(-2 + 3*zp) + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
         (4*(-2*xp*(-1 + zp)^2 + zp*(-2 + 3*zp) + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) - 
         (4*(2 - 6*xp*(-1 + zp)^2 - 6*zp + 7*zp^2 + xp^2*(3 - 6*zp + 6*zp^2))*
           Log[zp])/((-1 + xp)*(-1 + zp))) + 
       ((-4*(-6*xp*zp + 3*zp^2 + xp^2*(1 + 2*zp)))/((-1 + xp)*(-1 + zp)) + 
         (8*zeta2*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
            xp^2*(1 - 2*zp + 4*zp^2)))/((-1 + xp)*(-1 + zp)) + 
         ((4 + (4 - 8*xp + 8*xp^2)*zp^2)*Li[2, (1 - zp)^(-1) - 
             zp/(xp*(1 - zp))])/((-1 + xp)*(-1 + zp)) + 
         ((4 - 8*xp*(-1 + zp)^2 - 8*zp + 8*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + (1 - 2*xp + 2*xp^2)*zp^2)*Log[1 - xp]^2)/
          ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
         (4*(1 + xp^2 - 2*xp*zp)*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
         (4*(2 - 2*xp + xp^2*(3 - 2*zp) - 2*zp + zp^2)*Log[xp - zp])/
          ((-1 + xp)*(-1 + zp)) + 
         ((8*(-2 + 2*xp + 2*zp - zp^2 + xp^2*(-3 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)))*Log[zp] - 
         (8*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
            xp^2*(1 - 2*zp + 4*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[xp]*((4*(2 - 2*xp + xp^2*(3 - 2*zp) - 2*zp + zp^2))/
            ((-1 + xp)*(-1 + zp)) + (8*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
          ((8*xp^2*(-2 + zp) + 8*xp*(1 + zp) - 4*(3 - 2*zp + zp^2))/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(3 - 4*zp + 5*zp^2 + xp*(-4 + 8*zp - 
                6*zp^2) + xp^2*(2 - 4*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - xp]*
          ((4*(-3 - 2*xp*(-2 + zp) + 4*zp - 2*zp^2 + xp^2*(-5 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) + (8*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[xp])/
            ((-1 + xp)*(-1 + zp)) - (8*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) + ((8 + 8*(1 - 2*xp + 2*xp^2)*zp^2)*
             Log[xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + xp^2*(1 - 2*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))))*Theta[xp - zp] + 
       ((4*(xp - 3*zp))/(-1 + xp) + (zeta2*(4 - 8*xp*(-1 + zp)^2 - 8*zp + 
            8*zp^2 + xp^2*(4 - 8*zp + 8*zp^2)))/((-1 + xp)*(-1 + zp)) + 
         ((-4 + 8*xp*(-1 + zp)^2 + 8*zp - 8*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
           Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(
                -xp + zp))])/((-1 + xp)*(-1 + zp)) + 
         ((-2 + 4*xp*(-1 + zp)^2 + 4*zp - 4*zp^2 + xp^2*(-2 + 4*zp - 4*zp^2))*
           Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
         ((-2 + 4*xp*(-1 + zp)^2 + 4*zp - 4*zp^2 + xp^2*(-2 + 4*zp - 4*zp^2))*
           Log[xp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
         ((-2 + 4*xp*(-1 + zp)^2 + 4*zp - 4*zp^2 + xp^2*(-2 + 4*zp - 4*zp^2))*
           Log[1 - xp - zp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp]^2)/((-1 + xp)*(-1 + zp)) + (4*(1 + xp^2 - 2*xp*zp)*
           Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
         ((-2 + 4*xp*(-1 + zp)^2 + 4*zp - 4*zp^2 + xp^2*(-2 + 4*zp - 4*zp^2))*
           Log[-xp + zp]^2)/((-1 + xp)*(-1 + zp)) + Log[1 - xp - zp]*
          ((4*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
           ((-4 + 8*xp*(-1 + zp)^2 + 8*zp - 8*zp^2 + xp^2*(-4 + 8*zp - 
                8*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[xp]*((4*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
           ((-4 + 8*xp*(-1 + zp)^2 + 8*zp - 8*zp^2 + xp^2*(-4 + 8*zp - 
                8*zp^2))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
           ((-4 + 8*xp*(-1 + zp)^2 + 8*zp - 8*zp^2 + xp^2*(-4 + 8*zp - 
                8*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[zp]*((-8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - zp]*((-8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - xp]*((-4*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
           ((4 - 8*xp*(-1 + zp)^2 - 8*zp + 8*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
             Log[xp])/((-1 + xp)*(-1 + zp)) - 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
           ((4 - 8*xp*(-1 + zp)^2 - 8*zp + 8*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
             Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
           ((4 - 8*xp*(-1 + zp)^2 - 8*zp + 8*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
             Log[-xp + zp])/((-1 + xp)*(-1 + zp))))*Theta[-xp + zp]) + 
     ((-4*(xp - 3*zp))/(-1 + xp) + (zeta2*(-4 + 8*xp*(-1 + zp)^2 + 8*zp - 
          8*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2)))/((-1 + xp)*(-1 + zp)) + 
       ((4 - 8*xp*(-1 + zp)^2 - 8*zp + 8*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
         Li[2, (1 - xp - zp)^(-1) - xp/(1 - xp - zp)])/
        ((-1 + xp)*(-1 + zp)) - (4*(2 - 2*xp*(-1 + zp)^2 - 2*zp + zp^2 + 
          xp^2*(1 - 2*zp + 2*zp^2))*Li[2, xp^(-1) + zp^(-1) - 1/(xp*zp)])/
        ((-1 + xp)*(-1 + zp)) + (4*(2 - 2*xp*(-1 + zp)^2 - 2*zp + zp^2 + 
          xp^2*(1 - 2*zp + 2*zp^2))*Li[2, 1 - zp^(-1) + xp/zp])/
        ((-1 + xp)*(-1 + zp)) + ((2 - 4*xp*(-1 + zp)^2 - 4*zp + 4*zp^2 + 
          xp^2*(2 - 4*zp + 4*zp^2))*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
       (8*(1 + zp)*Log[xp]^2)/(-1 + xp) + 
       (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
       (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[zp]^2)/((-1 + xp)*(-1 + zp)) - 
       (4*(1 + xp^2 - 2*xp*zp)*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp)) + 
       ((2 - 4*xp*(-1 + zp)^2 - 4*zp + 4*zp^2 + xp^2*(2 - 4*zp + 4*zp^2))*
         Log[-1 + xp + zp]^2)/((-1 + xp)*(-1 + zp)) + 
       Log[1 - xp]*((4*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + zp)*Log[xp])/(-1 + xp) + (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
            2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/
          ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
         ((-4 + 8*xp*(-1 + zp)^2 + 8*zp - 8*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
           Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[zp]*((8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - zp]*((8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[xp]*((4*(1 + xp^2*(1 - 2*zp) - 3*zp + zp^2 + xp*(-5 + 7*zp)))/
          ((-1 + xp)*(-1 + zp)) - (8*(-2*xp*(-1 + zp)^2 + zp*(-2 + 3*zp) + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))))*Theta[-1 + xp + zp] + 
     Theta[-xp + zp]*((-4*(xp - 3*zp))/(-1 + xp) + 
       (8*zeta2*(2 - 2*zp + 5*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + 
          xp^2*(1 - 2*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) - 
       (4*(3 - 4*zp + 7*zp^2 + xp*(-4 + 8*zp - 8*zp^2) + 
          xp^2*(2 - 4*zp + 8*zp^2))*Li[2, xp/zp])/((-1 + xp)*(-1 + zp)) + 
       ((-4 + 8*xp*(-1 + zp)^2 + 8*zp - 8*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
         Li[2, -(xp/(1 - xp)) + zp/(1 - xp)])/((-1 + xp)*(-1 + zp)) + 
       ((4 + (4 - 8*xp + 8*xp^2)*zp^2)*Li[2, -(-xp + zp)^(-1) + 
           zp/(-xp + zp)])/((-1 + xp)*(-1 + zp)) - 
       (4*(1 + (1 - 2*xp + 2*xp^2)*zp^2)*Li[2, -(xp/(-xp + zp)) + 
           (xp*zp)/(-xp + zp)])/((-1 + xp)*(-1 + zp)) + 
       (4*(5 - 6*zp + 9*zp^2 + xp*(-6 + 12*zp - 11*zp^2) + 
          xp^2*(3 - 6*zp + 11*zp^2))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) + 
       (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
       (2*(1 + xp^2*(2 - 4*zp) - 4*zp + zp^2 + xp*(-4 + 8*zp))*Log[zp]^2)/
        ((-1 + xp)*(-1 + zp)) + Log[1 - xp]*((4*(1 + xp^2 - 2*xp*zp))/
          ((-1 + xp)*(-1 + zp)) - (8*(2 - 2*zp + 3*zp^2 + 
            xp*(-2 + 4*zp - 4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[xp])/
          ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp])/((-1 + xp)*(-1 + zp))) - 
       (4*(1 + xp^2 - 2*xp*zp)*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
       Log[xp]*((8*xp^2*(-2 + zp) + 8*xp*(1 + zp) - 4*(3 - 2*zp + zp^2))/
          ((-1 + xp)*(-1 + zp)) - (4*(5 - 8*zp + 9*zp^2 - 
            2*xp*(4 - 8*zp + 5*zp^2) + 2*xp^2*(2 - 4*zp + 5*zp^2))*
           Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (8*(3 - 4*zp + 5*zp^2 + xp*(-4 + 8*zp - 6*zp^2) + 
            xp^2*(2 - 4*zp + 6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - xp + xp^2)*zp^2*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[zp]*((8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
         ((4 + 4*(3 - 4*xp + 4*xp^2)*zp^2)*Log[-xp + zp])/
          ((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
        ((8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
       ((4*(xp - 3*zp))/(-1 + xp) + (8*zeta2*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
            2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2)))/((-1 + xp)*(-1 + zp)) + 
         ((4 - 8*xp*(-1 + zp)^2 - 8*zp + 8*zp^2 + xp^2*(4 - 8*zp + 8*zp^2))*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[zp]^2)/((-1 + xp)*(-1 + zp)) + Log[1 - xp]*
          ((-4*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) - 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
         (4*(1 + xp^2 - 2*xp*zp)*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
         (4*(1 + xp^2 - 2*xp*zp)*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp)) + 
         Log[xp]*((4*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[zp]*((-8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - zp]*((-8*(1 + xp^2 - 2*xp*zp))/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 
                2*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))))*
        Theta[-1 + xp + zp]) + Theta[xp - zp]*
      ((4*(-6*xp*zp + 3*zp^2 + xp^2*(1 + 2*zp)))/((-1 + xp)*(-1 + zp)) - 
       (4*zeta2*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + 
          xp^2*(1 - 2*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) + 
       (4*(3 - 4*zp + 7*zp^2 + xp*(-4 + 8*zp - 8*zp^2) + 
          xp^2*(2 - 4*zp + 8*zp^2))*Li[2, zp/xp])/((-1 + xp)*(-1 + zp)) - 
       (4*(1 + (1 - 2*xp + 2*xp^2)*zp^2)*Li[2, xp/(1 - zp) - zp/(1 - zp)])/
        ((-1 + xp)*(-1 + zp)) + ((4 - 8*xp*(-1 + zp)^2 - 8*zp + 8*zp^2 + 
          xp^2*(4 - 8*zp + 8*zp^2))*Li[2, (-xp + zp)^(-1) - xp/(-xp + zp)])/
        ((-1 + xp)*(-1 + zp)) + (2*(5 - 2*zp + 6*zp^2 - 
          2*xp*(1 - 2*zp + 5*zp^2) + xp^2*(1 - 2*zp + 10*zp^2))*
         Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
       (4*(7 - 8*zp + 13*zp^2 - 8*xp*(1 - 2*zp + 2*zp^2) + 
          4*xp^2*(1 - 2*zp + 4*zp^2))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) + 
       (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
       ((8*xp + 4*xp^2*(-3 + 2*zp) - 4*(2 - 2*zp + zp^2))*Log[xp - zp])/
        ((-1 + xp)*(-1 + zp)) + ((2 - 4*xp*(-1 + zp)^2 - 4*zp + 4*zp^2 + 
          xp^2*(2 - 4*zp + 4*zp^2))*Log[xp - zp]^2)/((-1 + xp)*(-1 + zp)) + 
       ((-8*(-2 + 2*xp + 2*zp - zp^2 + xp^2*(-3 + 2*zp)))/
          ((-1 + xp)*(-1 + zp)) + (4*(1 + zp)*Log[xp - zp])/(-1 + xp))*
        Log[zp] + (8*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
          xp^2*(1 - 2*zp + 4*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
       Log[xp]*((8*(-2 + 2*xp + 2*zp - zp^2 + xp^2*(-3 + 2*zp)))/
          ((-1 + xp)*(-1 + zp)) - (8*(3 - 4*zp + 5*zp^2 + 
            xp*(-4 + 8*zp - 6*zp^2) + xp^2*(2 - 4*zp + 6*zp^2))*Log[1 - zp])/
          ((-1 + xp)*(-1 + zp)) - (4*(1 + zp)*Log[xp - zp])/(-1 + xp) + 
         ((-44 + 48*zp - 76*zp^2 + 48*xp*(1 - 2*zp + 2*zp^2) - 
            24*xp^2*(1 - 2*zp + 4*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - zp]*((4*(3 - 2*xp^2*(-2 + zp) - 2*zp + zp^2 - 2*xp*(1 + zp)))/
          ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + 
            xp^2*(1 - 2*zp + 2*zp^2))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(3 - 4*zp + 5*zp^2 + xp*(-4 + 8*zp - 6*zp^2) + 
            xp^2*(2 - 4*zp + 6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - xp]*((12 + 8*xp*(-2 + zp) - 16*zp + 8*zp^2 - 
           4*xp^2*(-5 + 4*zp))/((-1 + xp)*(-1 + zp)) - 
         (8*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + 
            xp^2*(1 - 2*zp + 6*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) + 
         (8*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
            xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (4*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + 
            xp^2*(1 - 2*zp + 6*zp^2))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + 
            xp^2*(1 - 2*zp + 6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       ((-4*(-6*xp*zp + 3*zp^2 + xp^2*(1 + 2*zp)))/((-1 + xp)*(-1 + zp)) + 
         (4*zeta2*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 6*zp^2) + 
            xp^2*(1 - 2*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) + 
         ((4 + (4 - 8*xp + 8*xp^2)*zp^2)*Li[2, (1 - zp)^(-1) - 
             zp/(xp*(1 - zp))])/((-1 + xp)*(-1 + zp)) + 
         ((-4 + 8*xp*(-1 + zp)^2 + 8*zp - 8*zp^2 + xp^2*(-4 + 8*zp - 8*zp^2))*
           Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(
                -xp + zp))])/((-1 + xp)*(-1 + zp)) - 
         (2*(5 - 2*zp + 6*zp^2 - 2*xp*(1 - 2*zp + 5*zp^2) + 
            xp^2*(1 - 2*zp + 10*zp^2))*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
         ((-2 + 4*xp*(-1 + zp)^2 + 4*zp - 4*zp^2 + xp^2*(-2 + 4*zp - 4*zp^2))*
           Log[xp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*
           Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
         ((-2 + 4*xp*(-1 + zp)^2 + 4*zp - 4*zp^2 + xp^2*(-2 + 4*zp - 4*zp^2))*
           Log[xp - zp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
            xp^2*(1 - 2*zp + 4*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
         (4*(1 + xp^2 - 2*xp*zp)*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp)) + 
         ((-2 + 4*xp*(-1 + zp)^2 + 4*zp - 4*zp^2 + xp^2*(-2 + 4*zp - 4*zp^2))*
           Log[-1 + xp + zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[xp - zp]*((4*(2 - 2*xp + xp^2*(3 - 2*zp) - 2*zp + zp^2))/
            ((-1 + xp)*(-1 + zp)) + ((-4 + 8*xp*(-1 + zp)^2 + 8*zp - 8*zp^2 + 
              xp^2*(-4 + 8*zp - 8*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[xp]*
          ((4*(2 - 2*xp + xp^2*(3 - 2*zp) - 2*zp + zp^2))/
            ((-1 + xp)*(-1 + zp)) + (8*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) - (4*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 
                6*zp^2) + xp^2*(1 - 2*zp + 6*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) + ((-4 + 8*xp*(-1 + zp)^2 + 8*zp - 8*zp^2 + 
              xp^2*(-4 + 8*zp - 8*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[zp]*
          ((8*(-2 + 2*xp + 2*zp - zp^2 + xp^2*(-3 + 2*zp)))/
            ((-1 + xp)*(-1 + zp)) + (8*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
          ((8*xp^2*(-2 + zp) + 8*xp*(1 + zp) - 4*(3 - 2*zp + zp^2))/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(3 - 4*zp + 5*zp^2 + xp*(-4 + 8*zp - 
                6*zp^2) + xp^2*(2 - 4*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*xp*(-1 + zp)^2 - 2*zp + 
              2*zp^2 + xp^2*(1 - 2*zp + 2*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - xp]*
          ((4*(-3 - 2*xp*(-2 + zp) + 4*zp - 2*zp^2 + xp^2*(-5 + 4*zp)))/
            ((-1 + xp)*(-1 + zp)) + (4*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 
                6*zp^2) + xp^2*(1 - 2*zp + 6*zp^2))*Log[xp])/
            ((-1 + xp)*(-1 + zp)) - (8*(2 - 2*zp + 3*zp^2 + xp*(-2 + 4*zp - 
                4*zp^2) + xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) + (4*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 
                6*zp^2) + xp^2*(1 - 2*zp + 6*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(3 - 2*zp + 4*zp^2 + xp*(-2 + 4*zp - 
                6*zp^2) + xp^2*(1 - 2*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) + ((4 - 8*xp*(-1 + zp)^2 - 8*zp + 8*zp^2 + 
              xp^2*(4 - 8*zp + 8*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))))*Theta[-1 + xp + zp])), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({1,qq,PS}\)]\)" -> 
  CF*((-5*(-1 + xp)*(-1 + zp)*(zp + xp^2*zp + xp*(1 + 8*zp + zp^2)))/
     (2*xp*zp^2) + ((-5*zp^2 - 5*xp^4*zp^2 - 18*xp*(zp + zp^3) - 
       18*xp^3*(zp + zp^3) - xp^2*(5 + 52*zp^2 + 5*zp^4))*
      InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/(4*xp^(3/2)*zp^(5/2)) + 
    ((5*zp^2 + 5*xp^4*zp^2 + 18*xp*(zp + zp^3) + 18*xp^3*(zp + zp^3) + 
       xp^2*(5 + 52*zp^2 + 5*zp^4))*InvTanInt[Sqrt[zp]/Sqrt[xp]])/
     (4*xp^(3/2)*zp^(5/2)) + ((5*zp^2 + 5*xp^4*zp^2 + 18*xp*(zp + zp^3) + 
       18*xp^3*(zp + zp^3) + xp^2*(5 + 52*zp^2 + 5*zp^4))*
      InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/(4*xp^(3/2)*zp^(5/2)) + 
    ((-5*zp^2 - 5*xp^4*zp^2 - 18*xp*(zp + zp^3) - 18*xp^3*(zp + zp^3) - 
       xp^2*(5 + 52*zp^2 + 5*zp^4))*InvTanInt[Sqrt[xp]*Sqrt[zp]])/
     (4*xp^(3/2)*zp^(5/2)) + 
    (((-1 + xp)*(1 + zp)*(5*zp + 5*xp^2*zp + xp*(-5 + 44*zp - 5*zp^2)))/
       (4*xp*zp^2) + ((-5*zp^2 - 5*xp^4*zp^2 - 18*xp*(zp + zp^3) - 
         18*xp^3*(zp + zp^3) - xp^2*(5 + 52*zp^2 + 5*zp^4))*
        ArcTan[Sqrt[zp]/Sqrt[xp]])/(4*xp^(3/2)*zp^(5/2)) + 
      ((5*zp^2 + 5*xp^4*zp^2 + 18*xp*(zp + zp^3) + 18*xp^3*(zp + zp^3) + 
         xp^2*(5 + 52*zp^2 + 5*zp^4))*ArcTan[Sqrt[xp]*Sqrt[zp]])/
       (4*xp^(3/2)*zp^(5/2)))*Log[zp] + 
    Log[xp]*(-1/4*((1 + xp)*(-1 + zp)*(5*zp + 5*xp^2*zp - 
          xp*(5 + 44*zp + 5*zp^2)))/(xp*zp^2) + 
      ((5*zp^2 + 5*xp^4*zp^2 + 18*xp*(zp + zp^3) + 18*xp^3*(zp + zp^3) + 
         xp^2*(5 + 52*zp^2 + 5*zp^4))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
       (4*xp^(3/2)*zp^(5/2)) + ((5*zp^2 + 5*xp^4*zp^2 + 18*xp*(zp + zp^3) + 
         18*xp^3*(zp + zp^3) + xp^2*(5 + 52*zp^2 + 5*zp^4))*
        ArcTan[Sqrt[xp]*Sqrt[zp]])/(4*xp^(3/2)*zp^(5/2)) - 
      (8*(1 + xp)*(1 + zp)*Log[zp])/zp)), "\!\(\*SubscriptBox[SuperscriptBox[\
\(C\), \((2)\)], \({1,qq',\([1]\)}\)]\)" -> 
  CF*(-1/9*((-1 + zp)*(-5 - 17*zp - 86*zp^2 + xp*(19 + 115*zp + 154*zp^2)))/
      zp - 4*(1 + xp + 2*xp*zp)*Li[2, 1 - zp] + 
    (2*(-2 - 9*zp - 3*zp^2 - 4*zp^3 + xp*(-2 - 3*zp + 21*zp^2 + 8*zp^3))*
      Log[zp])/(3*zp) - 4*(1 + xp + 2*xp*zp)*Log[zp]^2 + 
    Delx*Log[Q2/muF2]^2*(1 + 4/(3*zp) - zp - (4*zp^2)/3 + 
      2*(1 + zp)*Log[zp]) + Dxp[1]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 
      4*(1 + zp)*Log[zp]) + Log[1 - xp]*
     ((2*(-1 + zp)*(2 + 5*zp - 4*zp^2 + xp*(2 + 11*zp + 8*zp^2)))/(3*zp) - 
      4*(1 + xp + 2*xp*zp)*Log[zp]) + Log[1 - zp]*
     ((2*(-1 + zp)*(2 + 5*zp - 4*zp^2 + xp*(2 + 11*zp + 8*zp^2)))/(3*zp) - 
      4*(1 + xp + 2*xp*zp)*Log[zp]) + 
    Log[xp]*((-2*(-1 + zp)*(4 + 13*zp + 16*zp^2 - 12*xp*zp*(1 + 2*zp) + 
         2*xp^2*(2 + 11*zp + 8*zp^2)))/(3*(-1 + xp)*zp) + 
      (4*(1 + 3*zp - 4*xp*zp + xp^2*(2 + 4*zp))*Log[zp])/(-1 + xp)) + 
    Dxp[0]*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
      4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
       Log[zp] + 4*(1 + zp)*Log[zp]^2 + Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - 
        (8*zp^2)/3 + 4*(1 + zp)*Log[zp])) + 
    Log[Q2/muF2]*((2*(-1 + zp)*(2 + 5*zp - 4*zp^2 + xp*(2 + 11*zp + 8*zp^2)))/
       (3*zp) - 4*(1 + xp + 2*xp*zp)*Log[zp] + 
      Dxp[0]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 4*(1 + zp)*Log[zp]) + 
      Delx*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
        4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
         Log[zp] + 4*(1 + zp)*Log[zp]^2 + Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - 
          (8*zp^2)/3 + 4*(1 + zp)*Log[zp]))) + 
    Delx*(zeta2*(-2 - 8/(3*zp) + 2*zp + (8*zp^2)/3) - 
      (107 + 132*zp + 48*zp^2 - 287*zp^3)/(27*zp) + 
      (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*Li[2, 1 - zp] - 
      4*(1 + zp)*Li[3, 1 - zp] + (-4*zeta2*(1 + zp) - 
        (2*(7 + 90*zp + 81*zp^2 + 31*zp^3))/(9*zp) + 
        8*(1 + zp)*Li[2, 1 - zp])*Log[zp] + ((-3 + 8/zp - 15*zp)*Log[zp]^2)/
       6 + (5*(1 + zp)*Log[zp]^3)/3 + Log[1 - zp]^2*(1 + 4/(3*zp) - zp - 
        (4*zp^2)/3 + 2*(1 + zp)*Log[zp]) + Log[1 - zp]*
       ((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
        4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
         Log[zp] + 4*(1 + zp)*Log[zp]^2) + 8*(1 + zp)*S12[1 - zp])), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({1,qq',\([2]\)}\)]\)" \
-> CF*((2*(-1 + xp)*(-26 + 52*zp + 44*xp^2*(-1 + 2*zp) + 
       xp*(7 + 94*zp - 180*zp^2)))/(9*xp*zp) - 
    (4*(1 + xp)*(-1 + 2*zp)*Li[2, 1 - xp])/zp - 
    (8*(-1 + 2*zp + xp^4*(-1 + 2*zp) - 2*xp*(1 - 6*zp + 6*zp^2) - 
       2*xp^3*(1 - 6*zp + 6*zp^2) + 2*xp^2*(-1 + 7*zp - 15*zp^2 + 10*zp^3))*
      Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
    (8*(-1 + 2*zp + xp^4*(-1 + 2*zp) - 2*xp*(1 - 6*zp + 6*zp^2) - 
       2*xp^3*(1 - 6*zp + 6*zp^2) + 2*xp^2*(-1 + 7*zp - 15*zp^2 + 10*zp^3))*
      Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    (8*(-1 + 2*zp + xp^4*(-1 + 2*zp) - 2*xp*(1 - 6*zp + 6*zp^2) - 
       2*xp^3*(1 - 6*zp + 6*zp^2) + 2*xp^2*(-1 + 7*zp - 15*zp^2 + 10*zp^3))*
      Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    (8*(-1 + 2*zp + xp^4*(-1 + 2*zp) - 2*xp*(1 - 6*zp + 6*zp^2) - 
       2*xp^3*(1 - 6*zp + 6*zp^2) + 2*xp^2*(-1 + 7*zp - 15*zp^2 + 10*zp^3))*
      Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    (4*(-12*xp*(2 + 5*xp + 2*xp^2)*zp^3 + 40*xp^2*zp^4 - 
       (1 + xp)^3*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       4*zp^2*(1 + 6*xp^3 + xp^4 + 
         xp^2*(7 - 2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         2*xp*(-3 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])) - 
       2*(1 + xp)*zp*(1 + xp + xp^3 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
         4*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
         xp^2*(-1 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])))*Log[xp]^2)/
     ((1 + xp^2 + xp*(2 - 4*zp))^(3/2)*zp) + Delz*Log[Q2/muF2]^2*
     (1 + 4/(3*xp) - xp - (4*xp^2)/3 + 2*(1 + xp)*Log[xp]) + 
    Dzp[1]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 4*(1 + xp)*Log[xp]) + 
    Log[1 - xp]*((2*(-4 - 3*xp + 3*xp^2 + 4*xp^3)*(-1 + 2*zp))/(3*xp*zp) - 
      (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp) + 
    Dzp[0]*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
      4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
      4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 
        4*(1 + xp)*Log[xp])) + Delz*((208 - 123*xp + 51*xp^2 - 136*xp^3)/
       (27*xp) + (-2 - 8/(3*xp) + 2*xp + (8*xp^2)/3)*zeta2 + 
      (2*(9 + 4/xp + 15*xp + 8*xp^2)*Li[2, 1 - xp])/3 - 
      4*(1 + xp)*Li[3, 1 - xp] + ((2*(69 - 15*xp + 76*xp^2))/9 - 
        4*(1 + xp)*zeta2 - 4*(1 + xp)*Li[2, 1 - xp])*Log[xp] + 
      ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/6 + (5*(1 + xp)*Log[xp]^3)/3 + 
      Log[1 - xp]^2*(1 + 4/(3*xp) - xp - (4*xp^2)/3 + 2*(1 + xp)*Log[xp]) + 
      Log[1 - xp]*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
        4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
        4*(1 + xp)*Log[xp]^2)) + Log[Q2/muF2]*
     ((2*(-4 - 3*xp + 3*xp^2 + 4*xp^3)*(-1 + 2*zp))/(3*xp*zp) - 
      (4*(1 + xp)*(-1 + 2*zp)*Log[xp])/zp + 
      Dzp[0]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 4*(1 + xp)*Log[xp]) + 
      Delz*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
        4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
        4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(2 + 8/(3*xp) - 2*xp - 
          (8*xp^2)/3 + 4*(1 + xp)*Log[xp]))) + 
    (2*(-4 - 3*xp + 3*xp^2 + 4*xp^3)*(-1 + 2*zp)*Log[1 - zp])/(3*xp*zp) + 
    (2*(-1 + xp)*(4 - 8*zp + 8*zp^2 + xp^4*(4 - 8*zp + 8*zp^2) + 
       xp*(15 - 58*zp + 101*zp^2 - 68*zp^3) + 
       xp^3*(15 - 58*zp + 101*zp^2 - 68*zp^3) + 
       2*xp^2*(11 - 48*zp + 107*zp^2 - 124*zp^3 + 60*zp^4))*Log[zp])/
     (3*xp*(1 + xp^2 + xp*(2 - 4*zp))*(-1 + zp)*zp) - 
    (8*(-1 + 2*zp + xp^4*(-1 + 2*zp) - 2*xp*(1 - 6*zp + 6*zp^2) - 
       2*xp^3*(1 - 6*zp + 6*zp^2) + 2*xp^2*(-1 + 7*zp - 15*zp^2 + 10*zp^3))*
      Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
      Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    (8*(-1 + 2*zp + xp^4*(-1 + 2*zp) - 2*xp*(1 - 6*zp + 6*zp^2) - 
       2*xp^3*(1 - 6*zp + 6*zp^2) + 2*xp^2*(-1 + 7*zp - 15*zp^2 + 10*zp^3))*
      Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
      Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    Log[2]*((8*(-1 + 2*zp + xp^4*(-1 + 2*zp) - 2*xp*(1 - 6*zp + 6*zp^2) - 
         2*xp^3*(1 - 6*zp + 6*zp^2) + 2*xp^2*(-1 + 7*zp - 15*zp^2 + 10*zp^3))*
        Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
      (8*(-1 + 2*zp + xp^4*(-1 + 2*zp) - 2*xp*(1 - 6*zp + 6*zp^2) - 
         2*xp^3*(1 - 6*zp + 6*zp^2) + 2*xp^2*(-1 + 7*zp - 15*zp^2 + 10*zp^3))*
        Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2)) + 
    Log[xp]*((-2*(1 + xp)*(-2 + 11*zp - 12*zp^2 + xp^3*(-4 + 8*zp) + 
         xp^2*(-10 + 43*zp - 44*zp^2) + xp*(-8 + 34*zp - 56*zp^2 + 40*zp^3)))/
       ((1 + xp^2 + xp*(2 - 4*zp))*zp) + 
      (16*(-1 + 2*zp + xp^4*(-1 + 2*zp) - 2*xp*(1 - 6*zp + 6*zp^2) - 
         2*xp^3*(1 - 6*zp + 6*zp^2) + 2*xp^2*(-1 + 7*zp - 15*zp^2 + 10*zp^3))*
        Log[2])/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
      (4*(1 + xp)*(-1 + 2*zp)*Log[1 - zp])/zp - 
      (4*(1 + xp)*(-1 + zp)*Log[zp])/zp - 
      (8*(-1 + 2*zp + xp^4*(-1 + 2*zp) - 2*xp*(1 - 6*zp + 6*zp^2) - 
         2*xp^3*(1 - 6*zp + 6*zp^2) + 2*xp^2*(-1 + 7*zp - 15*zp^2 + 10*zp^3))*
        Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
      (8*(-1 + 2*zp + xp^4*(-1 + 2*zp) - 2*xp*(1 - 6*zp + 6*zp^2) - 
         2*xp^3*(1 - 6*zp + 6*zp^2) + 2*xp^2*(-1 + 7*zp - 15*zp^2 + 10*zp^3))*
        Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2))), "\!\(\*SubscriptBox[SuperscriptBox\
[\(C\), \((2)\)], \({1,qq',\([3]\)}\)]\)" -> 
  CF*(4*(6 + xp*(-1 + zp) - 5*zp) - 
    (8*zeta2*(1 + 4*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
       xp^2*(3 - 4*zp + 4*zp^2)))/(-1 + xp) + 
    ((-6*zp - 6*xp^2*zp + xp*(6 + 46*zp^2))*InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/
     (Sqrt[xp]*Sqrt[zp]) + ((6*zp + 6*xp^2*zp - 2*xp*(3 + 23*zp^2))*
      InvTanInt[Sqrt[zp]/Sqrt[xp]])/(Sqrt[xp]*Sqrt[zp]) + 
    ((6*zp + 6*xp^2*zp - 2*xp*(3 + 23*zp^2))*InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/
     (Sqrt[xp]*Sqrt[zp]) + ((-6*zp - 6*xp^2*zp + xp*(6 + 46*zp^2))*
      InvTanInt[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) - 
    (16*(1 + xp^2)*zp*Li[2, 1 - xp])/(-1 + xp) + 16*(1 + xp)*(-1 + 2*zp)*
     Li[2, -xp] - (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Li[2, 1 - zp])/
     (-1 + xp) - (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*
      Li[2, -(zp/xp)])/(-1 + xp^2) - 
    (8*(xp + 2*zp + 2*xp^2*zp + xp^3*(1 + 4*zp^2))*Li[2, -(xp*zp)])/
     (-1 + xp^2) - (8*(-1 + 2*zp)*(1 + xp^4 + xp*(3 - 6*zp) + 
       xp^3*(3 - 6*zp) + xp^2*(4 - 6*zp + 6*zp^2))*
      Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
    (8*(-1 + 2*zp)*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
       xp^2*(4 - 6*zp + 6*zp^2))*Li[2, 1/2 + xp/2 - 
        Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/(1 + xp^2 + xp*(2 - 4*zp))^
      (3/2) + (8*(-1 + 2*zp)*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
       xp^2*(4 - 6*zp + 6*zp^2))*Li[2, 1/2 - 1/(2*xp) - 
        Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/(1 + xp^2 + xp*(2 - 4*zp))^
      (3/2) + (8*(-1 + 2*zp)*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
       xp^2*(4 - 6*zp + 6*zp^2))*Li[2, 1/2 + 1/(2*xp) - 
        Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/(1 + xp^2 + xp*(2 - 4*zp))^
      (3/2) - (4*(-1 + xp*(2 - 4*zp) + 6*zp + 4*xp^2*zp)*
      Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
         (2 - 2*xp)])/(-1 + xp) + 
    (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
      Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
        Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(-1 + xp) - 
    (8*(1 + 2*zp + 4*zp^2 - 4*xp*zp^2 + xp^2*(1 + 2*zp + 4*zp^2))*
      Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
         (2*xp)])/(-1 + xp) - (2*(-1 + xp*(2 - 4*zp) + 6*zp + 4*xp^2*zp)*
      Log[2]^2)/(-1 + xp) + (4*(2 - 4*zp + 4*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
       xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - xp]^2)/(-1 + xp) - 
    (2*(-4 + xp^5*(4 - 8*zp) + 3*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       2*zp*(-4 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 2*xp^3*(-1 + 2*zp)*
        (2 + 12*zp^2 - 3*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
         8*zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 4*xp*(-1 + 2*zp)*
        (2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
         zp*(-6 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])) + 
       xp^4*(8 + 48*zp^2 - 2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
         8*zp*(-5 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])) + 
       xp^2*(-4 + 48*zp^3 - 3*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
         8*zp^2*(3 + 2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         zp*(8 + 22*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])))*Log[xp]^2)/
     ((-1 + xp)*(1 + xp^2 + xp*(2 - 4*zp))^(3/2)) + 
    (2*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
      Log[zp]^2)/(-1 + xp) + 
    Log[zp]*((2*(3*(1 - 3*zp)*zp + 3*xp^5*(1 + zp) + 
         xp^4*(10 - 15*zp - 11*zp^2) + xp^2*(2 - 4*zp + 8*zp^2 - 24*zp^3) + 
         2*xp^3*(5 - 8*zp + 2*zp^2 + 10*zp^3) + 
         xp*(-1 + 5*zp - 16*zp^2 + 28*zp^3)))/((-1 + xp)*
        (1 + xp^2 + xp*(2 - 4*zp))*(xp - zp)) + 
      ((-6*zp - 6*xp^2*zp + xp*(6 + 46*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
       (Sqrt[xp]*Sqrt[zp]) + ((6*zp + 6*xp^2*zp - 2*xp*(3 + 23*zp^2))*
        ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) - 
      (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*Log[1 + zp/xp])/
       (-1 + xp^2) - (8*(xp + 2*zp + 2*xp^2*zp + xp^3*(1 + 4*zp^2))*
        Log[1 + xp*zp])/(-1 + xp^2)) - 
    (8*(-1 + 2*zp)*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
       xp^2*(4 - 6*zp + 6*zp^2))*
      Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
      Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    (8*(-1 + 2*zp)*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
       xp^2*(4 - 6*zp + 6*zp^2))*
      Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
      Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
    (2*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
      Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) - 
    (2*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
      Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
    Log[2]*((-4*(3 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/
       (-1 + xp) + (8*(2 - 4*zp + 4*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
         xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - xp])/(-1 + xp) + 
      (-12/(-1 + xp) - 8*xp + xp/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
        (2*xp^3)/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
        18/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
        (14*xp)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + (xp^4*(2 - 4*zp))/
         (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + (2 + xp - 4*zp)/
         (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 2*(-8 - 4/(-1 + xp) + 
          18/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp + 
        (48*xp*zp)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - (32*zp^2)/(-1 + xp) + 
        xp*(-32 - 48/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp^2 + 
        (18*xp^2*(-1 + 2*zp))/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*Log[xp] + 
      (8*(-1 + 2*zp)*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
         xp^2*(4 - 6*zp + 6*zp^2))*Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 
            4*xp*zp]])/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
      (8*(-1 + 2*zp)*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
         xp^2*(4 - 6*zp + 6*zp^2))*Log[-1 + xp + 
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/(1 + xp^2 + xp*(2 - 4*zp))^
        (3/2) - (8*(2 - 4*zp + 4*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
         xp^2*(1 - 2*zp + 4*zp^2))*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + 
            zp^2]])/(-1 + xp) + 
      (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
        Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
    (4*(3 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*
      Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
    (2*(-1 + xp*(2 - 4*zp) + 6*zp + 4*xp^2*zp)*
      Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
    Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
     ((-4*(3 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
      (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
        Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
      (8*(2 - 4*zp + 4*zp^2 + xp*(-2 + 4*zp - 4*zp^2) + 
         xp^2*(1 - 2*zp + 4*zp^2))*Log[1 - 2*xp - zp + 
          Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
    Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
     ((4*(3 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) - 
      (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
        Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
    Log[1 - xp]*((4*(-1 + xp*(2 - 4*zp) + 6*zp + 4*xp^2*zp)*
        Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
      (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
        Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
    Log[xp]*(-1 + 8/(-1 + xp) + xp^(-1) + (1 + xp^2 + xp*(2 - 4*zp))^(-1) + 
      xp^3*((1 + xp^2 + xp*(2 - 4*zp))^(-1) + 8/(xp - zp)) - 
      xp^4/(1 + 2*xp + xp^2 - 4*xp*zp) - (xp + 2*xp^2 + xp^3 - 4*xp^2*zp)^
       (-1) - 12/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
      (12*zp^2)/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
      (2*zp*(5 + xp - 12/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
         (24*xp)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]))/(1 - xp) + 
      xp^2*(-7 + 8/(-xp + zp) - (32*zp)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
      xp*(11 + 4/(xp - zp) - 8/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] - 
        (8*zp^2)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
        zp*(-10 + 16/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])) + 
      ((6*zp + 6*xp^2*zp - 2*xp*(3 + 23*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
       (Sqrt[xp]*Sqrt[zp]) + ((6*zp + 6*xp^2*zp - 2*xp*(3 + 23*zp^2))*
        ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) + 
      16*(1 + xp)*(-1 + 2*zp)*Log[1 + xp] + 
      (16*(-1 + 2*zp + xp^2*zp - 2*zp^2 + xp^3*(1 - zp + 2*zp^2))*Log[zp])/
       (-1 + xp^2) + (8*(1 + xp^2 + 2*xp*zp + 2*xp^3*zp + 4*zp^2)*
        Log[1 + zp/xp])/(-1 + xp^2) - 
      (8*(xp + 2*zp + 2*xp^2*zp + xp^3*(1 + 4*zp^2))*Log[1 + xp*zp])/
       (-1 + xp^2) - (8*(-1 + 2*zp)*(1 + xp^4 + xp*(3 - 6*zp) + 
         xp^3*(3 - 6*zp) + xp^2*(4 - 6*zp + 6*zp^2))*
        Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
      (8*(-1 + 2*zp)*(1 + xp^4 + xp*(3 - 6*zp) + xp^3*(3 - 6*zp) + 
         xp^2*(4 - 6*zp + 6*zp^2))*Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 
            4*xp*zp]])/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
      (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
        Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
      (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
        Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
      (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 8*zp^2) + xp^2*(2 + 8*zp^2))*
        Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
    ((-4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Li[2, zp/xp])/(-1 + xp) - 
      (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) - 
      (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[xp - zp]*Log[zp])/(-1 + xp) + 
      Log[xp]*((4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[xp - zp])/(-1 + xp) + 
        (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[zp])/(-1 + xp)))*
     Theta[xp - zp] + ((-8*(1 - 2*xp + 2*xp^2)*zeta2*(-1 + 2*zp))/(-1 + xp) + 
      (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Li[2, xp/zp])/(-1 + xp) - 
      (2*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) + 
      (2*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[zp]^2)/(-1 + xp) + 
      (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[xp]*Log[-xp + zp])/(-1 + xp) - 
      (4*(1 - 2*xp + 2*xp^2)*(-1 + 2*zp)*Log[zp]*Log[-xp + zp])/(-1 + xp))*
     Theta[-xp + zp]), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((1)\)], \({1,qg}\)]\)" -> 
  CF*((-2*(1 + xp - 2*zp - 2*xp*zp + 2*xp*zp^2))/zp + 
    (-4 + 4/zp + 2*zp)*Dxp[0] + Delx*(-4 + 4/zp + 2*zp)*Log[Q2/muF2] + 
    Delx*(2*zp + (-4 + 4/zp + 2*zp)*Log[1 - zp] + (-4 + 4/zp + 2*zp)*
       Log[zp])), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((1)\)], \({1,gq}\)]\)" -> 
  -(((1 - 2*xp + 2*xp^2)*(-1 + 2*zp))/zp) + (1 - 2*xp + 2*xp^2)*Dzp[0] + 
   Delz*(1 - 2*xp + 2*xp^2)*Log[Q2/muF2] + 
   Delz*(-2*(-1 + xp)*xp + (1 - 2*xp + 2*xp^2)*Log[1 - xp] + 
     (-1 + 2*xp - 2*xp^2)*Log[xp]), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((1)\)], \({1,qq}\)]\)" -> 
  CF*(4 + 4*xp*zp - 2*(1 + xp)*Dzp[0] + Dxp[0]*(-2*(1 + zp) + 4*Dzp[0]) + 
    (Delz*(-2*(1 + xp) + 4*Dxp[0]) + Delx*(6*Delz - 2*(1 + zp) + 4*Dzp[0]))*
     Log[Q2/muF2] + Delz*(2 - 2*xp + 4*Dxp[1] - 2*(1 + xp)*Log[1 - xp] + 
      (2*(1 + xp^2)*Log[xp])/(-1 + xp)) + 
    Delx*(2 - 16*Delz - 2*zp + 4*Dzp[1] - 2*(1 + zp)*Log[1 - zp] - 
      (2*(1 + zp^2)*Log[zp])/(-1 + zp))), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((0)\)], \({1,qq}\)]\)" -> 
  Delx*Delz};


Print["Loading: " Subscript[\[ScriptCapitalC], {2,ab}]];
CFC2 = {"\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({2,qg}\)]\)" -> 
  CF^2*((8*zeta2*(-2*(2 - 3*zp + zp^2) - 2*xp*(6 - 14*zp + 9*zp^2) + 
        xp^2*(14 - 32*zp + 19*zp^2)))/((-1 + xp)*zp) + 
     (2*(24 - 45*zp + 23*zp^2 - 2*zp^3 + xp^3*(-4 - 91*zp + 102*zp^2) + 
        xp^2*(32 + 157*zp - 281*zp^2 + 78*zp^3) - 
        xp*(52 + 21*zp - 164*zp^2 + 88*zp^3)))/((-1 + xp)*zp*
       (-1 + xp + zp)) + 12*(-2 + 2/zp + zp)*Dxp[2] + 
     (4*(1 + xp - 2*zp - 6*xp*zp + 6*xp*zp^2)*Li[2, 1 - xp])/zp + 
     (8*(2*(-1 + zp)^2 + 3*xp*(4 - 6*zp + 3*zp^2) - 
        3*xp^2*(4 - 6*zp + 3*zp^2))*Li[2, 1 - zp])/((-1 + xp)*zp) + 
     (8*(xp^2 + (-1 + zp)^2)*Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) + 
     (8*(xp^2 + (-1 + zp)^2)*Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - 
         zp/(2 - 2*xp) + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/
      ((-1 + xp)*zp) + (4*(xp^2 + (-1 + zp)^2)*Log[2]^2)/((-1 + xp)*zp) + 
     (24 + xp*(56 - 8/zp - 52*zp) - 8/zp - 4*zp - 8/(zp - xp*zp))*
      Log[1 - xp]^2 + ((-64 + 72*xp*(1 - 2*zp)^2 + 96*zp - 84*zp^2 - 
        4*xp^2*(30 - 92*zp + 73*zp^2))*Log[xp]^2)/((-1 + xp)*zp) - 
     (4*(2 - 6*zp + 7*zp^2 - 8*xp*zp*(-2 + 3*zp) + 
        xp^2*(6 - 26*zp + 25*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) - 
     (8*(xp*(-4 + 5*zp - 18*zp^2) + 2*(2 + 3*zp + zp^2) + 
        xp^2*(-3 - 9*zp + 17*zp^2))*Log[zp])/((-1 + xp)*zp) - 
     (4*(3 - 4*zp + 8*zp^2 - 6*xp*zp*(-2 + 5*zp) + 
        xp^2*(3 - 22*zp + 29*zp^2))*Log[zp]^2)/((-1 + xp)*zp) + 
     Dxp[1]*(32 - 24/zp - 6*zp + 16*(-2 + 2/zp + zp)*Log[1 - zp] + 
       4*(-2 + 4/zp + zp)*Log[zp]) + Log[1 - zp]*
      ((2*(xp^4*(7 - 20*zp + 10*zp^2) + (-1 + zp)^2*(-19 - 4*zp + 16*zp^2) - 
          2*xp^3*(1 - 27*zp + 31*zp^2 + 2*zp^3) + 
          xp*(50 - 46*zp - 70*zp^2 + 92*zp^3 - 26*zp^4) + 
          xp^2*(-36 - 22*zp + 117*zp^2 - 68*zp^3 + 10*zp^4)))/
        ((-1 + xp)*zp*(-1 + xp + zp)^2) - 
       (8*(2 - 4*zp + 6*zp^2 + xp*(-6 + 22*zp - 27*zp^2) + 
          xp^2*(10 - 30*zp + 27*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
     Log[Q2/muF2]^2*((-4*(1 + xp)*(2 - 2*zp + zp^2))/zp + 
       8*(-2 + 2/zp + zp)*Dxp[0] + Delx*(-8 + 12/zp + 5*zp + 
         (-8 + 8/zp + 4*zp)*Log[1 - zp] + (4 - 2*zp)*Log[zp])) + 
     Dxp[0]*(34 + zeta2*(80 - 80/zp - 40*zp) - 36/zp - 20*zp + 
       (-40 + 48/zp + 20*zp)*Li[2, 1 - zp] + 8*(-2 + 2/zp + zp)*
        Log[1 - zp]^2 - (12*Log[zp])/zp + (8 - 4*zp)*Log[zp]^2 + 
       Log[1 - zp]*(32 - 24/zp - 6*zp + 4*(-6 + 8/zp + 3*zp)*Log[zp])) + 
     Log[Q2/muF2]*((2*(5 + 8*zp - 16*zp^2 + xp*(9 - 16*zp + 6*zp^2)))/zp + 
       24*(-2 + 2/zp + zp)*Dxp[1] - 
       (8*(3 - 4*zp + zp^2 + xp*(3 - 8*zp + 7*zp^2))*Log[1 - xp])/zp + 
       (4*(3 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
          xp^2*(5 - 10*zp + 8*zp^2))*Log[xp])/((-1 + xp)*zp) - 
       (8*(1 + xp)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
       (8*(1 + xp - 2*zp + 3*xp*zp^2)*Log[zp])/zp + 
       Dxp[0]*(8 + 6*zp + 16*(-2 + 2/zp + zp)*Log[1 - zp] + 
         4*(-2 + 4/zp + zp)*Log[zp]) + 
       Delx*(34 + zeta2*(80 - 80/zp - 40*zp) - 36/zp - 8*zp + 
         (-40 + 48/zp + 20*zp)*Li[2, 1 - zp] + 8*(-2 + 2/zp + zp)*
          Log[1 - zp]^2 + (12*(-1 + zp)^2*Log[zp])/zp + 
         (8 - 4*zp)*Log[zp]^2 + Log[1 - zp]*(8 + 6*zp + 4*(-6 + 8/zp + 3*zp)*
            Log[zp]))) - (4*(xp^2 + (-1 + zp)^2)*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) - 
     (4*(xp^2 + (-1 + zp)^2)*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*zp) + Log[2]*((-8*(-(-1 + zp)^3 + 12*xp^3*zp*(1 + zp) + 
          xp*(-1 + 3*zp + zp^2 - 3*zp^3) + xp^2*(3 - 7*zp - 15*zp^2 + 
            3*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       (16*(xp^2 + (-1 + zp)^2)*Log[1 - xp])/((-1 + xp)*zp) - 
       (8*(xp^2 + (-1 + zp)^2)*Log[xp])/((-1 + xp)*zp) - 
       (16*(xp^2 + (-1 + zp)^2)*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*zp) + (8*(xp^2 + (-1 + zp)^2)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     (8*(-(-1 + zp)^3 + 12*xp^3*zp*(1 + zp) + 
        xp*(-1 + 3*zp + zp^2 - 3*zp^3) + xp^2*(3 - 7*zp - 15*zp^2 + 3*zp^3))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
      ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
     (4*(xp^2 + (-1 + zp)^2)*Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + 
            zp^2]]^2)/((-1 + xp)*zp) + 
     Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((8*(-(-1 + zp)^3 + 12*xp^3*zp*(1 + zp) + xp*(-1 + 3*zp + zp^2 - 
            3*zp^3) + xp^2*(3 - 7*zp - 15*zp^2 + 3*zp^3)))/
        ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
       (8*(xp^2 + (-1 + zp)^2)*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     Log[1 - xp]*(-32 - 16/(-1 + xp) + 30/zp - 20*zp + 
       xp*(-32 + 22/zp + 8*zp) + (4*(3*(5 - 6*zp + 6*zp^2) - 
          6*xp*(2 - 10*zp + 11*zp^2) + xp^2*(25 - 82*zp + 68*zp^2))*Log[xp])/
        ((-1 + xp)*zp) - (8*(-1 + 3*zp^2 + xp*(6 - 12*zp^2) + 
          xp^2*(-1 - 8*zp + 13*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
       (8*(1 - 2*zp + 3*xp*(2 - 5*zp)*zp + 4*zp^2 + 
          3*xp^2*(1 - 4*zp + 5*zp^2))*Log[zp])/((-1 + xp)*zp) - 
       (8*(xp^2 + (-1 + zp)^2)*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp) - (8*(xp^2 + (-1 + zp)^2)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[xp]*(2*((24*xp^4)/(-1 + xp + zp)^2 - 
         (24*xp^3*(-1 + 2*xp + 2*zp))/(-1 + xp + zp)^2 + 
         8*xp^2*(3 + (-1 + xp + zp)^(-2) + 3/(-1 + xp + zp) - 
           6/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] - 
           (6*zp)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
         (xp*(-12*zp^3 + 3*(-4 + Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
            4*zp*(5 + Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
            2*zp^2*(6 + 7*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])))/
          (zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
         (-4 + 4*zp^3 + 13*Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
           12*zp*(1 + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) - 
           3*zp^2*(4 + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
           xp*(-8 - 13*Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
             4*zp*(-8 + 3*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
             2*zp^2*(4 + 5*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])))/
          ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])) + 
       (4*(17 - 26*zp + 24*zp^2 - 2*xp*(6 - 34*zp + 39*zp^2) + 
          xp^2*(27 - 94*zp + 80*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
       (4*(3*(6 - 10*zp + 9*zp^2) - 6*xp*(2 - 10*zp + 15*zp^2) + 
          xp^2*(26 - 84*zp + 90*zp^2))*Log[zp])/((-1 + xp)*zp) - 
       (8*(xp^2 + (-1 + zp)^2)*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp) + (8*(xp^2 + (-1 + zp)^2)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) + 
       (8*(xp^2 + (-1 + zp)^2)*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-8*(-(-1 + zp)^3 + 12*xp^3*zp*(1 + zp) + 
          xp*(-1 + 3*zp + zp^2 - 3*zp^3) + xp^2*(3 - 7*zp - 15*zp^2 + 
            3*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       (8*(xp^2 + (-1 + zp)^2)*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp) + (16*(xp^2 + (-1 + zp)^2)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Delx*(-24 + zeta2*(-32 + 24/zp - 2*zp) - 13*zp + 
       44*zeta3*(-2 + 2/zp + zp) + (-12/zp + 8*zp)*Li[2, 1 - zp] + 
       (16 - 24/zp - 8*zp)*Li[3, 1 - zp] + 
       (10*(2 - 2*zp + zp^2)*Log[1 - zp]^3)/(3*zp) + 
       (67 + zeta2*(8 - 16/zp - 4*zp) - 36/zp - 45*zp - 
         8*(-2 + zp)*Li[2, 1 - zp])*Log[zp] + (-8 + (13*zp)/2)*Log[zp]^2 - 
       (5*(-2 + zp)*Log[zp]^3)/3 + Log[1 - zp]^2*(16 - 12/zp - zp + 
         (-20 + 24/zp + 10*zp)*Log[zp]) + Log[1 - zp]*
        (zeta2*(56 - 56/zp - 28*zp) + 4*(9 - 9/zp - 5*zp) + 
         8*(-4 + 5/zp + 2*zp)*Li[2, 1 - zp] + (-12/zp + 8*zp)*Log[zp] + 
         (8*Log[zp]^2)/zp) + (64 - 48/zp - 32*zp)*S12[1 - zp]) + 
     Theta[1 - xp - zp]*((8*(-3 + xp + 3*zp))/(-1 + xp) - 
       (16*zeta2*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
          xp^2*(1 - 6*zp + 6*zp^2)))/((-1 + xp)*zp) + 
       (8*(2 - 6*xp*(-1 + zp)^2 + 6*xp^2*(-1 + zp)^2 - 2*zp + zp^2)*
         Li[2, -(zp/(1 - xp - zp))])/((-1 + xp)*zp) - 
       (8*(2 - 6*xp*(-1 + zp)^2 + 6*xp^2*(-1 + zp)^2 - 2*zp + zp^2)*
         Li[2, -((xp*zp)/(1 - xp - zp))])/((-1 + xp)*zp) - 
       (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/(1 - xp)])/((-1 + xp)*zp) + 
       ((40 - 56*zp + 44*zp^2 + 8*xp^2*(11 - 30*zp + 21*zp^2) - 
          8*xp*(9 - 26*zp + 21*zp^2))*Log[xp]^2)/((-1 + xp)*zp) + 
       (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) + 
       8*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1))*Log[1 - xp - zp] + 
       (16*(-zp^(-1) + xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp)) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp))*
        Log[zp] + (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*zp) + 
       Log[1 - xp]*(-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp) - 
         (16*(3 - 4*zp + 3*zp^2 - 2*xp*(3 - 8*zp + 6*zp^2) + 
            xp^2*(7 - 18*zp + 12*zp^2))*Log[xp])/((-1 + xp)*zp) + 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
       Log[1 - zp]*(16*(-zp^(-1) + xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp)) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) + 
         (32*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
       Log[xp]*((-8*(2 + zp^2 - 2*xp*(2 - 7*zp + 6*zp^2) + 
            2*xp^2*(1 - 5*zp + 6*zp^2)))/((-1 + xp)*zp) - 
         (16*(4 + 2*xp^2*(2 - 3*zp)^2 - 6*zp + 5*zp^2 - 
            2*xp*(3 - 10*zp + 9*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
         (8*(4 + 2*xp^2*(2 - 3*zp)^2 - 6*zp + 5*zp^2 - 
            2*xp*(3 - 10*zp + 9*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) - 
         (8*(6 - 10*zp + 9*zp^2 + xp*(-6 + 28*zp - 30*zp^2) + 
            2*xp^2*(5 - 18*zp + 15*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
       ((-8*(-3 + xp + 3*zp))/(-1 + xp) + 
         (16*zeta2*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2)))/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Li[2, (1 - xp)^(-1) - xp/(1 - xp) - 
             zp/((1 - xp)*xp) + zp^2/((1 - xp)*xp)])/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) + 
         (-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp))*
          Log[1 - xp - zp] + (-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 
             4*zp))*Log[xp - zp] + 
         (16*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp - zp])/((-1 + xp)*zp))*Log[zp] - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*zp) + 
         Log[1 - zp]*(16*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp - zp])/((-1 + xp)*zp) - 
           (32*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp)) + Log[1 - xp]*
          (8*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
         Log[xp]*(-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp - zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp)))*Theta[xp - zp] + 
       ((-8*(-3 + xp + 3*zp))/(-1 + xp) + 
         (8*zeta2*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2)))/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Li[2, -(xp/((1 - xp - zp)*
                (-xp + zp))) + xp^2/((1 - xp - zp)*(-xp + zp))])/
          ((-1 + xp)*zp) - (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp]^2)/((-1 + xp)*zp) - 
         (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp]^2)/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) - 
         (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp]^2)/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*zp) + 
         (-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp))*Log[-xp + zp] - 
         (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp]^2)/((-1 + xp)*zp) + 
         Log[1 - xp - zp]*(-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
         Log[xp]*(-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
         Log[1 - xp]*(8*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
         Log[zp]*(16*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
         Log[1 - zp]*(16*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (32*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)))*Theta[-xp + zp]) + 
     ((8*(-3 + xp + 3*zp))/(-1 + xp) - 
       (8*zeta2*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
          xp^2*(1 - 6*zp + 6*zp^2)))/((-1 + xp)*zp) + 
       (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, (1 - xp - zp)^(-1) - xp/(1 - xp - zp)])/((-1 + xp)*zp) + 
       (8*(2 - 6*xp*(-1 + zp)^2 + 6*xp^2*(-1 + zp)^2 - 2*zp + zp^2)*
         Li[2, xp^(-1) + zp^(-1) - 1/(xp*zp)])/((-1 + xp)*zp) - 
       (8*(2 - 6*xp*(-1 + zp)^2 + 6*xp^2*(-1 + zp)^2 - 2*zp + zp^2)*
         Li[2, 1 - zp^(-1) + xp/zp])/((-1 + xp)*zp) + 
       ((4 - 8*zp + 8*xp*(2 - 3*zp)*zp + 8*zp^2 + 4*xp^2*(1 - 6*zp + 6*zp^2))*
         Log[1 - xp]^2)/((-1 + xp)*zp) + 
       (16*(3 - 4*zp + 3*zp^2 - 2*xp*(3 - 8*zp + 6*zp^2) + 
          xp^2*(7 - 18*zp + 12*zp^2))*Log[xp]^2)/((-1 + xp)*zp) + 
       (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) + 
       (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*zp) + 
       8*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1))*
        Log[-1 + xp + zp] + ((4 - 8*zp + 8*xp*(2 - 3*zp)*zp + 8*zp^2 + 
          4*xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp]^2)/((-1 + xp)*zp) + 
       Log[zp]*(16*(-zp^(-1) + xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp)) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
       Log[1 - zp]*(16*(-zp^(-1) + xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp)) + 
         (32*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
       Log[1 - xp]*(-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp) - 
         (16*(3 - 4*zp + 3*zp^2 - 2*xp*(3 - 8*zp + 6*zp^2) + 
            xp^2*(7 - 18*zp + 12*zp^2))*Log[xp])/((-1 + xp)*zp) + 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
       Log[xp]*((-8*(2 + zp^2 - 2*xp*(2 - 7*zp + 6*zp^2) + 
            2*xp^2*(1 - 5*zp + 6*zp^2)))/((-1 + xp)*zp) - 
         (16*(4 + 2*xp^2*(2 - 3*zp)^2 - 6*zp + 5*zp^2 - 
            2*xp*(3 - 10*zp + 9*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
         (32*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp) + 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)))*
      Theta[-1 + xp + zp] + Theta[xp - zp]*((8*(-3 + xp + 3*zp))/(-1 + xp) - 
       (8*zeta2*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
          xp^2*(1 - 6*zp + 6*zp^2)))/((-1 + xp)*zp) + 
       (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, zp/xp])/((-1 + xp)*zp) + 
       (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, (-xp + zp)^(-1) - xp/(-xp + zp)])/((-1 + xp)*zp) + 
       ((4 - 8*zp + 8*xp*(2 - 3*zp)*zp + 8*zp^2 + 4*xp^2*(1 - 6*zp + 6*zp^2))*
         Log[1 - xp]^2)/((-1 + xp)*zp) + 
       (24*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[xp]^2)/((-1 + xp)*zp) + 
       (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) + 
       8*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1))*Log[xp - zp] + 
       ((4 - 8*zp + 8*xp*(2 - 3*zp)*zp + 8*zp^2 + 4*xp^2*(1 - 6*zp + 6*zp^2))*
         Log[xp - zp]^2)/((-1 + xp)*zp) + 
       (16*(-zp^(-1) + xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp)) - 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp])/((-1 + xp)*zp))*Log[zp] + 
       (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*zp) + 
       Log[xp]*(16*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) - 
         (32*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp])/((-1 + xp)*zp) - 
         (40*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
       Log[1 - xp]*(-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp])/((-1 + xp)*zp) + 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp])/((-1 + xp)*zp) + 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
       Log[1 - zp]*(16*(-zp^(-1) + xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp)) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp])/((-1 + xp)*zp) + 
         (32*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
       ((-8*(-3 + xp + 3*zp))/(-1 + xp) + 
         (8*zeta2*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2)))/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Li[2, -(xp/((1 - xp - zp)*
                (-xp + zp))) + xp^2/((1 - xp - zp)*(-xp + zp))])/
          ((-1 + xp)*zp) - (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp]^2)/((-1 + xp)*zp) - 
         (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp]^2)/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) - 
         (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp]^2)/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*zp) + 
         (-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp))*
          Log[-1 + xp + zp] - (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp]^2)/((-1 + xp)*zp) + 
         Log[xp - zp]*(-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[xp]*(-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp - zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[1 - xp]*(8*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp - zp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[zp]*(16*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp - zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[1 - zp]*(16*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp - zp])/((-1 + xp)*zp) - 
           (32*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)))*
        Theta[-1 + xp + zp]) + Theta[-xp + zp]*
      ((8*(-3 + xp + 3*zp))/(-1 + xp) - 
       (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, xp/zp])/((-1 + xp)*zp) - 
       (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, -(xp/(1 - xp)) + zp/(1 - xp)])/((-1 + xp)*zp) + 
       (20*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[xp]^2)/((-1 + xp)*zp) + 
       (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) + 
       (12*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*zp) + 
       Log[1 - xp]*(-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp])/((-1 + xp)*zp) + 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
       8*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1))*Log[-xp + zp] + 
       Log[1 - zp]*(16*(-zp^(-1) + xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp)) + 
         (32*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
       Log[zp]*(16*(-zp^(-1) + xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp)) - 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
       Log[xp]*(16*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) - 
         (32*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
         (32*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
       ((-8*(-3 + xp + 3*zp))/(-1 + xp) + 
         (16*zeta2*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2)))/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Li[2, (1 - xp)^(-1) - xp/(1 - xp) - 
             zp/((1 - xp)*xp) + zp^2/((1 - xp)*xp)])/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*zp) + 
         Log[1 - xp]*(8*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
         (-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp))*Log[-xp + zp] + 
         (-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp))*
          Log[-1 + xp + zp] + Log[xp]*(-8/zp + 8*xp*(-4 + 2/(-1 + xp) + 
             zp^(-1) + 4*zp) + (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
              xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp) - 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[zp]*(16*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[1 - zp]*(16*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) - 
           (32*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)))*
        Theta[-1 + xp + zp])) + 
   CA*CF*(16*zeta2*(2 + (-1 + xp)^(-1) + xp*(12 - 4/zp - 9*zp) - zp^(-1)) + 
     (2*(107 - 23*zp - 195*zp^2 - 23*zp^3 + 134*zp^4 + 
        xp^3*(119 - 60*zp - 345*zp^2 + 286*zp^3) + 
        xp*(-95 - 240*zp + 39*zp^2 + 734*zp^3 - 420*zp^4) + 
        xp^2*(-131 + 323*zp + 465*zp^2 - 943*zp^3 + 286*zp^4)))/
      (9*(-1 + xp)*zp*(-1 + xp + zp)) + (16*xp*(-2 + 3*xp)*Li[2, 1 - xp])/
      (-1 + xp) + 4*(8*xp*(-3 + 2/zp + 6*zp) + (4 - 4*xp - 2*zp + zp^2)/
        (zp - xp*zp))*Li[2, 1 - zp] + (8*(2 + 2*zp + zp^2)*Li[2, -zp])/
      ((-1 + xp)*zp) + (4*(1 + zp^2 - 2*xp*zp*(2 + 3*zp) + 
        xp^2*(1 + 6*zp + 6*zp^2))*Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) - 
     (4*(1 + zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) + 
     (8*(1 + zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/((-1 + xp)*zp) + 
     (2*(1 + zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*Log[2]^2)/
      ((-1 + xp)*zp) + ((2 - 4*zp + 4*xp*(2 - 3*zp)*zp + 4*zp^2 + 
        2*xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp]^2)/((-1 + xp)*zp) + 
     ((24 - 44*zp + 34*zp^2 + 12*xp^2*(4 - 8*zp + 9*zp^2) - 
        4*xp*(9 - 22*zp + 27*zp^2))*Log[xp]^2)/((-1 + xp)*zp) + 
     (4*(3 - 6*zp + 2*xp*(2 - 3*zp)*zp + 4*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
       Log[1 - zp]^2)/((-1 + xp)*zp) + 
     (2*(-3 - 16*zp + 2*xp*(2 - 39*zp)*zp + 7*zp^2 + 
        xp^2*(9 - 6*zp + 78*zp^2))*Log[zp]^2)/((-1 + xp)*zp) + 
     Dxp[1]*((4*(24 - 31/zp + 3*zp + 4*zp^2))/3 + 8*(-2 + 2/zp + zp)*
        Log[1 - zp] - (16*(1 + zp + zp^2)*Log[zp])/zp) + 
     Delx*Log[Q2/muF2]^2*(16 - 62/(3*zp) + 2*zp + (8*zp^2)/3 + 
       (-8 + 8/zp + 4*zp)*Log[1 - zp] - (8*(1 + zp + zp^2)*Log[zp])/zp) + 
     Log[1 - zp]*((4*(12*(-1 + (-1 + xp)^(-1)) + 17/zp - 9*zp + 4*zp^2 - 
          (18*xp^4)/(-1 + xp + zp)^2 - (18*xp^3*(-1 + 2*zp))/
           (-1 + xp + zp)^2 + xp*(-18 + 35/zp + 9*zp - 20*zp^2) + 
          6*xp^2*(3 + (-1 + xp + zp)^(-2) + 3/(-1 + xp + zp))))/3 + 
       (8*(1 - 6*zp + 3*zp^2 - 3*xp*(1 - 2*zp + 7*zp^2) + 
          xp^2*(5 - 6*zp + 21*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
     Log[zp]*((-4*(32 + 36*zp + 30*zp^2 + 4*zp^3 - 
          3*xp*(-7 + 19*zp + 21*zp^2 + 8*zp^3) + 
          xp^2*(-44 + 21*zp + 36*zp^2 + 20*zp^3)))/(3*(-1 + xp)*zp) + 
       (8*(2 + 2*zp + zp^2)*Log[1 + zp])/((-1 + xp)*zp)) + 
     Dxp[0]*(8*zeta2*(-4 + 6/zp + 3*zp) + (4*(33 + 13/zp - 24*zp - 13*zp^2))/
        9 + (16 - 48/zp - 32*zp)*Li[2, 1 - zp] + 8*(2 + 2/zp + zp)*
        Li[2, -zp] + (-8 + 8/zp + 4*zp)*Log[1 - zp]^2 + 
       4*(-4 - 6/zp - 5*zp)*Log[zp]^2 + Log[1 - zp]*
        ((4*(24 - 31/zp + 3*zp + 4*zp^2))/3 - (16*(1 + zp + zp^2)*Log[zp])/
          zp) + Log[zp]*((8*(3 - 20/zp + 3*zp + 2*zp^2))/3 + 
         8*(2 + 2/zp + zp)*Log[1 + zp])) + Log[Q2/muF2]*
      ((-4*(-1 + zp)*(23 + 5*zp - 4*zp^2 + xp*(29 + 35*zp + 20*zp^2)))/
        (3*zp) - (8*(1 + xp - 2*zp - 6*xp*zp + 6*xp*zp^2)*Log[1 - zp])/zp + 
       (8*(1 + xp + 2*zp + 6*xp*zp + 12*xp*zp^2)*Log[zp])/zp + 
       Dxp[0]*((4*(24 - 31/zp + 3*zp + 4*zp^2))/3 + 8*(-2 + 2/zp + zp)*
          Log[1 - zp] - (16*(1 + zp + zp^2)*Log[zp])/zp) + 
       Delx*(8*zeta2*(-4 + 6/zp + 3*zp) + (4*(33 + 13/zp - 24*zp - 13*zp^2))/
          9 + (16 - 48/zp - 32*zp)*Li[2, 1 - zp] + 8*(2 + 2/zp + zp)*
          Li[2, -zp] + (-8 + 8/zp + 4*zp)*Log[1 - zp]^2 + 
         4*(-4 - 6/zp - 5*zp)*Log[zp]^2 + Log[1 - zp]*
          ((4*(24 - 31/zp + 3*zp + 4*zp^2))/3 - (16*(1 + zp + zp^2)*Log[zp])/
            zp) + Log[zp]*((8*(3 - 20/zp + 3*zp + 2*zp^2))/3 + 
           8*(2 + 2/zp + zp)*Log[1 + zp]))) + 
     (2*(1 + zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) + 
     (2*(1 + zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((4*((-1 + zp)^2*(1 + zp) + 12*xp^3*zp*(1 + 3*zp) + 
          xp^2*(3 - zp - 51*zp^2 + 9*zp^3) - xp*(1 + 3*zp - 21*zp^2 + 
            9*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
       (4*(1 + zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     Log[2]*((4*((-1 + zp)^2*(1 + zp) + 12*xp^3*zp*(1 + 3*zp) + 
          xp^2*(3 - zp - 51*zp^2 + 9*zp^3) - xp*(1 + 3*zp - 21*zp^2 + 
            9*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       (4*(1 + zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*Log[xp])/
        ((-1 + xp)*zp) - (4*(1 + zp^2 - 2*xp*zp*(2 + 3*zp) + 
          xp^2*(1 + 6*zp + 6*zp^2))*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*zp)) - 
     (4*((-1 + zp)^2*(1 + zp) + 12*xp^3*zp*(1 + 3*zp) + 
        xp^2*(3 - zp - 51*zp^2 + 9*zp^3) - xp*(1 + 3*zp - 21*zp^2 + 9*zp^3))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
      ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
     (2*(1 + zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*zp) + Log[xp]*
      ((4*((-18*xp^4)/(-1 + xp + zp)^2 + (18*xp^3*(-1 + 2*xp + 2*zp))/
           (-1 + xp + zp)^2 + 6*xp^2*(-3 - (-1 + xp + zp)^(-2) - 
            3/(-1 + xp + zp) + 6/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
            (18*zp)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
          xp*(3 + 33/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
            zp*(21 - 45/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
            (-55 + 9/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/zp + 
            zp^2*(40 + 27/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])) + 
          (3 - 3*zp - 3*zp^2 - 19*Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
            zp^3*(3 + 16*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
            2*xp*(3 - 17*Sqrt[1 - 2*zp + 4*xp*zp + zp^2] - 4*zp^3*Sqrt[
                1 - 2*zp + 4*xp*zp + zp^2] + 9*zp^2*(1 + Sqrt[1 - 2*zp + 
                  4*xp*zp + zp^2]) + 6*zp*(2 + Sqrt[1 - 2*zp + 4*xp*zp + 
                  zp^2])))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])))/
        3 - (8*(2 + xp^2*(2 - 3*zp)^2 - 6*zp + 4*zp^2 + 
          xp*(-3 + 10*zp - 9*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
       (4*(9 - 12*zp + 20*zp^2 + xp*(-6 + 8*zp - 72*zp^2) + 
          xp^2*(13 - 6*zp + 72*zp^2))*Log[zp])/((-1 + xp)*zp) + 
       (4*(1 + zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) - 
       (4*(1 + zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) - 
       (4*(1 + zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-4*((-1 + zp)^2*(1 + zp) + 12*xp^3*zp*(1 + 3*zp) + 
          xp^2*(3 - zp - 51*zp^2 + 9*zp^3) - xp*(1 + 3*zp - 21*zp^2 + 
            9*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       (4*(1 + zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[1 - xp]*
      ((4*(-9 + 6/(-1 + xp) + 20/zp - 9*zp + 4*zp^2 + 
          xp*(-9 + 32/zp - 3*zp - 20*zp^2)))/3 - 
       (8*(2 + xp^2*(2 - 3*zp)^2 - 4*zp + 3*zp^2 + xp*(-3 + 10*zp - 9*zp^2))*
         Log[xp])/((-1 + xp)*zp) + (4*(3 + xp*(6 - 8*zp) - 6*zp + 4*zp^2 + 
          xp^2*(-5 + 6*zp))*Log[1 - zp])/((-1 + xp)*zp) + 
       (16*((-2 + zp)*zp - 9*xp*zp^2 + xp^2*(1 + 9*zp^2))*Log[zp])/
        ((-1 + xp)*zp) - (4*(1 + zp^2 - 2*xp*zp*(2 + 3*zp) + 
          xp^2*(1 + 6*zp + 6*zp^2))*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*zp) + (4*(1 + zp^2 - 2*xp*zp*(2 + 3*zp) + 
          xp^2*(1 + 6*zp + 6*zp^2))*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     Delx*(zeta3*(36 - 20/zp - 10*zp) + 
       (4*zeta2*(-24 + 31/zp + 9*zp - 4*zp^2))/3 - 
       (2*(-1169 + 723*zp + 204*zp^2 + 269*zp^3))/(27*zp) + 
       (8*(3 - 20/zp - 3*zp + 2*zp^2)*Li[2, 1 - zp])/3 + 4*zp*Li[2, -zp] + 
       (24 + 40/zp + 28*zp)*Li[3, 1 - zp] - 
       (8*(2 + 2*zp + zp^2)*Li[3, 1/2 - zp/2])/zp - 
       (8*(2 + 2*zp + zp^2)*Li[3, 1/2 + zp/2])/zp + (8 + 8/zp + 4*zp)*
        Li[3, -zp] + 8*(2 + 2/zp + zp)*Li[3, (-2*zp)/(1 - zp)] + 
       8*(2 + 2/zp + zp)*Li[3, (2*zp)/(1 + zp)] + 
       (8*(2 + 2*zp + zp^2)*Log[2]^3)/(3*zp) - 
       (2*(2 + 6*zp + zp^2)*Log[1 - zp]^3)/(3*zp) - 
       (10*(4 + 2*zp + 3*zp^2)*Log[zp]^3)/(3*zp) + 
       Log[1 - zp]^2*(16 - 62/(3*zp) + (8*zp^2)/3 + (4 - 4/zp - 6*zp)*
          Log[zp]) + Log[1 - zp]*(4*zeta2*(-6 + 2/zp + zp) + 
         (2*(57 + 26/zp - 48*zp - 26*zp^2))/9 + (8 - 40/zp - 28*zp)*
          Li[2, 1 - zp] + 8*(2 + 2/zp + zp)*Li[2, -zp] + 
         (4*(6 - 40/zp + 3*zp + 4*zp^2)*Log[zp])/3 + 4*(-4 - 6/zp - 5*zp)*
          Log[zp]^2) + (12*zeta2*(2 + 2/zp + zp) - 
         (8*(2 + 2*zp + zp^2)*Li[2, -zp])/zp)*Log[1 + zp] - 
       (4*(2 + 2*zp + zp^2)*Log[1 + zp]^3)/(3*zp) + 
       Log[2]^2*((-8 - 8/zp - 4*zp)*Log[1 - zp] + (-8 - 8/zp - 4*zp)*
          Log[1 + zp]) + Log[zp]*(90 + 304/(9*zp) + 38*zp + (124*zp^2)/9 + 
         zeta2*(48/zp + 32*zp) - (16*(4 + zp + 3*zp^2)*Li[2, 1 - zp])/zp + 
         (8 + 8/zp + 4*zp)*Li[2, -zp] + 4*zp*Log[1 + zp]) + 
       Log[zp]^2*(-16 - 80/(3*zp) - 5*zp + 6*(2 + 2/zp + zp)*Log[1 + zp]) + 
       Log[2]*((-8*zeta2*(2 + 2*zp + zp^2))/zp + (8 + 8/zp + 4*zp)*
          Log[1 - zp]^2 + (8 + 8/zp + 4*zp)*Log[1 + zp]^2) + 
       (-24 - 56/zp - 44*zp)*S12[1 - zp] - (8*(2 + 2*zp + zp^2)*S12[-zp])/
        zp) + Theta[1 - xp - zp]*((-4*(-3 + xp + 3*zp))/(-1 + xp) + 
       (8*zeta2*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
          xp^2*(1 - 6*zp + 6*zp^2)))/((-1 + xp)*zp) - 
       (4*(2 - 6*xp*(-1 + zp)^2 + 6*xp^2*(-1 + zp)^2 - 2*zp + zp^2)*
         Li[2, -(zp/(1 - xp - zp))])/((-1 + xp)*zp) + 
       (4*(2 - 6*xp*(-1 + zp)^2 + 6*xp^2*(-1 + zp)^2 - 2*zp + zp^2)*
         Li[2, -((xp*zp)/(1 - xp - zp))])/((-1 + xp)*zp) + 
       ((4 - 8*zp + 8*xp*(2 - 3*zp)*zp + 8*zp^2 + 4*xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/(1 - xp)])/((-1 + xp)*zp) + 
       ((-20 + 28*zp - 22*zp^2 - 4*xp^2*(11 - 30*zp + 21*zp^2) + 
          4*xp*(9 - 26*zp + 21*zp^2))*Log[xp]^2)/((-1 + xp)*zp) - 
       (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*zp) + 
       (-4/zp + 4*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp))*Log[1 - xp - zp] + 
       (8*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp))*
        Log[zp] - (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*zp) + 
       Log[1 - zp]*(8*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
       Log[1 - xp]*(4*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
         (8*(3 - 4*zp + 3*zp^2 - 2*xp*(3 - 8*zp + 6*zp^2) + 
            xp^2*(7 - 18*zp + 12*zp^2))*Log[xp])/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
       Log[xp]*((4*(2 + zp^2 - 2*xp*(2 - 7*zp + 6*zp^2) + 
            2*xp^2*(1 - 5*zp + 6*zp^2)))/((-1 + xp)*zp) + 
         (8*(4 + 2*xp^2*(2 - 3*zp)^2 - 6*zp + 5*zp^2 - 
            2*xp*(3 - 10*zp + 9*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
         (4*(4 + 2*xp^2*(2 - 3*zp)^2 - 6*zp + 5*zp^2 - 
            2*xp*(3 - 10*zp + 9*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) + 
         (4*(6 - 10*zp + 9*zp^2 + xp*(-6 + 28*zp - 30*zp^2) + 
            2*xp^2*(5 - 18*zp + 15*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
       ((-8*zeta2*(-2 + zp))/(-1 + xp) + (4*(1 - 5*xp + 2*xp^2 + 3*zp))/
          (-1 + xp) + (4*(1 + 2*xp*(2 - 3*zp)*zp + zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Li[2, (1 - zp)^(-1) - 
             zp/(xp*(1 - zp))])/((-1 + xp)*zp) - 
         (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Li[2, (1 - xp)^(-1) - xp/(1 - xp) - 
             zp/((1 - xp)*xp) + zp^2/((1 - xp)*xp)])/((-1 + xp)*zp) - 
         (8*(1 + 2*xp*(2 - 3*zp)*zp + zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[1 - xp]^2)/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) + 
         4*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1))*
          Log[1 - xp - zp] + (4*(1 - 9*xp + 6*xp^2 + zp)*Log[xp - zp])/
          (-1 + xp) + ((-8*(1 - 9*xp + 6*xp^2 + zp))/(-1 + xp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (8*(-2 + zp)*Log[xp - zp])/(-1 + xp))*Log[zp] + 
         (8*(-2 + zp)*Log[zp]^2)/(-1 + xp) + 
         Log[xp]*((4*(1 - 9*xp + 6*xp^2 + zp))/(-1 + xp) - 
           (8*(-2 + zp)*Log[1 - zp])/(-1 + xp) + 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) + 
           (8*(-2 + zp)*Log[xp - zp])/(-1 + xp) - (8*(-2 + zp)*Log[zp])/
            (-1 + xp)) + Log[1 - xp]*(4*(4 + 2/(-1 + xp) + 
             xp*(-8 - zp^(-1) - 4*zp) + zp^(-1) - (2*zp)/(-1 + xp)) - 
           (8*(-2 + zp)*Log[xp])/(-1 + xp) + (8*(-2 + zp)*Log[1 - zp])/
            (-1 + xp) + (8*(1 + 2*xp*(2 - 3*zp)*zp + zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp - zp])/((-1 + xp)*zp) + 
           8*(2 + xp*(6 - zp^(-1) - 6*zp) - zp^(-1) + 2/(zp - xp*zp))*
            Log[zp]) + Log[1 - zp]*(4*(5 + 4/(-1 + xp) - zp^(-1) + 
             zp/(1 - xp) + xp*(-10 + zp^(-1) + 4*zp)) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp - zp])/((-1 + xp)*zp) + 
           (8*(1 - 4*zp + 2*xp*(2 - 3*zp)*zp + 3*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp)))*Theta[xp - zp] + 
       ((4*(-3 + xp + 3*zp))/(-1 + xp) - 
         (4*zeta2*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2)))/((-1 + xp)*zp) + 
         ((4 - 8*zp + 8*xp*(2 - 3*zp)*zp + 8*zp^2 + 
            4*xp^2*(1 - 6*zp + 6*zp^2))*Li[2, 
            -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(-xp + 
                zp))])/((-1 + xp)*zp) + ((2 - 4*zp + 4*xp*(2 - 3*zp)*zp + 
            4*zp^2 + 2*xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp]^2)/
          ((-1 + xp)*zp) + ((2 - 4*zp + 4*xp*(2 - 3*zp)*zp + 4*zp^2 + 
            2*xp^2*(1 - 6*zp + 6*zp^2))*Log[xp]^2)/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) + 
         ((2 - 4*zp + 4*xp*(2 - 3*zp)*zp + 4*zp^2 + 
            2*xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp]^2)/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*zp) + 
         4*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1))*Log[-xp + zp] + 
         ((2 - 4*zp + 4*xp*(2 - 3*zp)*zp + 4*zp^2 + 
            2*xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp]^2)/((-1 + xp)*zp) + 
         Log[zp]*(-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
         Log[1 - zp]*(-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
         Log[1 - xp]*(-4/zp + 4*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp) - 
           (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
           (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp) - 
           (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
         Log[1 - xp - zp]*(4*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + 
             zp^(-1)) + ((4 - 8*zp + 8*xp*(2 - 3*zp)*zp + 8*zp^2 + 
              4*xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
         Log[xp]*(4*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
           ((4 - 8*zp + 8*xp*(2 - 3*zp)*zp + 8*zp^2 + 4*xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp) + 
           ((4 - 8*zp + 8*xp*(2 - 3*zp)*zp + 8*zp^2 + 4*xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)))*Theta[-xp + zp]) + 
     ((-4*(-3 + xp + 3*zp))/(-1 + xp) + 
       (zeta2*(4 - 8*zp + 8*xp*(2 - 3*zp)*zp + 8*zp^2 + 
          4*xp^2*(1 - 6*zp + 6*zp^2)))/((-1 + xp)*zp) - 
       (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, (1 - xp - zp)^(-1) - xp/(1 - xp - zp)])/((-1 + xp)*zp) - 
       (4*(2 - 6*xp*(-1 + zp)^2 + 6*xp^2*(-1 + zp)^2 - 2*zp + zp^2)*
         Li[2, xp^(-1) + zp^(-1) - 1/(xp*zp)])/((-1 + xp)*zp) + 
       (4*(2 - 6*xp*(-1 + zp)^2 + 6*xp^2*(-1 + zp)^2 - 2*zp + zp^2)*
         Li[2, 1 - zp^(-1) + xp/zp])/((-1 + xp)*zp) - 
       (2*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Log[1 - xp]^2)/((-1 + xp)*zp) - 
       (8*(3 - 4*zp + 3*zp^2 - 2*xp*(3 - 8*zp + 6*zp^2) + 
          xp^2*(7 - 18*zp + 12*zp^2))*Log[xp]^2)/((-1 + xp)*zp) - 
       (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*zp) - 
       (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Log[zp]^2)/((-1 + xp)*zp) + 
       (-4/zp + 4*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp))*Log[-1 + xp + zp] - 
       (2*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Log[-1 + xp + zp]^2)/((-1 + xp)*zp) + 
       Log[xp]*((4*(2 + zp^2 - 2*xp*(2 - 7*zp + 6*zp^2) + 
            2*xp^2*(1 - 5*zp + 6*zp^2)))/((-1 + xp)*zp) + 
         (8*(4 + 2*xp^2*(2 - 3*zp)^2 - 6*zp + 5*zp^2 - 
            2*xp*(3 - 10*zp + 9*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
       Log[zp]*(8*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
       Log[1 - zp]*(8*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
       Log[1 - xp]*(4*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
         (8*(3 - 4*zp + 3*zp^2 - 2*xp*(3 - 8*zp + 6*zp^2) + 
            xp^2*(7 - 18*zp + 12*zp^2))*Log[xp])/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp) + 
         ((4 - 8*zp + 8*xp*(2 - 3*zp)*zp + 8*zp^2 + 
            4*xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)))*
      Theta[-1 + xp + zp] + Theta[-xp + zp]*
      ((-4*(-3 + xp + 3*zp))/(-1 + xp) + 
       (8*zeta2*(1 + 2*xp*(2 - 3*zp)*zp + zp^2 + xp^2*(1 - 6*zp + 6*zp^2)))/
        ((-1 + xp)*zp) + (4*(-2 + zp)*Li[2, xp/zp])/(-1 + xp) + 
       ((4 - 8*zp + 8*xp*(2 - 3*zp)*zp + 8*zp^2 + 4*xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, -(xp/(1 - xp)) + zp/(1 - xp)])/((-1 + xp)*zp) + 
       (4*(1 + 2*xp*(2 - 3*zp)*zp + zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, -(-xp + zp)^(-1) + zp/(-xp + zp)])/((-1 + xp)*zp) - 
       (4*(1 + 2*xp*(2 - 3*zp)*zp + zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, -(xp/(-xp + zp)) + (xp*zp)/(-xp + zp)])/((-1 + xp)*zp) - 
       (2*(1 - 10*zp + 2*xp*(2 - 3*zp)*zp + 6*zp^2 + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[xp]^2)/((-1 + xp)*zp) - 
       (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*zp) - 
       (2*(4 - 6*zp + 7*zp^2 - 8*xp*zp*(-2 + 3*zp) + 
          4*xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*zp) + 
       Log[1 - xp]*(4*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
         (8*(-2 + zp)*Log[xp])/(-1 + xp) - 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
       (-4/zp + 4*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp))*Log[-xp + zp] + 
       Log[xp]*(4*(5 + 4/(-1 + xp) - zp^(-1) + zp/(1 - xp) + 
           xp*(-10 + zp^(-1) + 4*zp)) + 
         (4*(3 - 8*zp + 7*zp^2 - 6*xp*zp*(-2 + 3*zp) + 
            3*xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
         (8*(1 - 4*zp + 2*xp*(2 - 3*zp)*zp + 3*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp) - 
         (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
       Log[1 - zp]*(8*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) - 
         (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
       Log[zp]*(8*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) + 
         (4*(2 - 2*zp + 4*xp*(2 - 3*zp)*zp + 3*zp^2 + 
            2*xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp)) + 
       ((4*(-3 + xp + 3*zp))/(-1 + xp) - 
         (8*zeta2*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2)))/((-1 + xp)*zp) - 
         (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Li[2, (1 - xp)^(-1) - xp/(1 - xp) - 
             zp/((1 - xp)*xp) + zp^2/((1 - xp)*xp)])/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*zp) + 
         Log[1 - xp]*(-4/zp + 4*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
         4*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1))*Log[-xp + zp] + 
         4*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1))*
          Log[-1 + xp + zp] + Log[zp]*(-8/zp + 8*xp*(-4 + 2/(-1 + xp) + 
             zp^(-1) + 4*zp) - (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
              xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[1 - zp]*(-8/zp + 8*xp*(-4 + 2/(-1 + xp) + zp^(-1) + 4*zp) + 
           (16*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[xp]*(4*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1)) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-xp + zp])/((-1 + xp)*zp) + 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)))*
        Theta[-1 + xp + zp]) + Theta[xp - zp]*
      ((-4*(1 - 5*xp + 2*xp^2 + 3*zp))/(-1 + xp) + 
       zeta2*(8 + xp*(24 - 4/zp - 24*zp) - 4/zp + 8/(zp - xp*zp)) - 
       (4*(-2 + zp)*Li[2, zp/xp])/(-1 + xp) - 
       (4*(1 + 2*xp*(2 - 3*zp)*zp + zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, xp/(1 - zp) - zp/(1 - zp)])/((-1 + xp)*zp) - 
       (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, (-xp + zp)^(-1) - xp/(-xp + zp)])/((-1 + xp)*zp) + 
       ((6 + 4*zp + 12*xp*(2 - 3*zp)*zp + 4*zp^2 + 
          6*xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp]^2)/((-1 + xp)*zp) - 
       (12*(-2 + zp)*Log[xp]^2)/(-1 + xp) - 
       (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
         Log[1 - zp]^2)/((-1 + xp)*zp) - (4*(1 - 9*xp + 6*xp^2 + zp)*
         Log[xp - zp])/(-1 + xp) - (2*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 
          2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp]^2)/((-1 + xp)*zp) + 
       ((8*(1 - 9*xp + 6*xp^2 + zp))/(-1 + xp) + (4*(-2 + zp)*Log[xp - zp])/
          (-1 + xp))*Log[zp] - (8*(-2 + zp)*Log[zp]^2)/(-1 + xp) + 
       Log[xp]*((-8*(1 - 9*xp + 6*xp^2 + zp))/(-1 + xp) + 
         (8*(1 - 4*zp + 2*xp*(2 - 3*zp)*zp + 3*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*zp) - 
         (4*(-2 + zp)*Log[xp - zp])/(-1 + xp) + (20*(-2 + zp)*Log[zp])/
          (-1 + xp)) + Log[1 - xp]*(4*(-4 - 2/(-1 + xp) - zp^(-1) + 
           (2*zp)/(-1 + xp) + xp*(8 + zp^(-1) + 4*zp)) + 
         8*(2 + xp*(6 - zp^(-1) - 6*zp) - zp^(-1) + 2/(zp - xp*zp))*Log[xp] - 
         (8*(-2 + zp)*Log[1 - zp])/(-1 + xp) + (8 + xp*(24 - 4/zp - 24*zp) - 
           4/zp + 8/(zp - xp*zp))*Log[xp - zp] + 
         (8*(1 + 2*zp + 2*xp*(2 - 3*zp)*zp + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[zp])/((-1 + xp)*zp)) + Log[1 - zp]*
        (4*(xp*(10 - zp^(-1) - 4*zp) + (-1 + xp + zp - 5*xp*zp + zp^2)/
            ((-1 + xp)*zp)) + (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp])/((-1 + xp)*zp) - 
         (8*(1 - 4*zp + 2*xp*(2 - 3*zp)*zp + 3*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp)) + 
       ((4*(1 - 5*xp + 2*xp^2 + 3*zp))/(-1 + xp) + 
         4*zeta2*(-2 + zp^(-1) + xp*(-6 + zp^(-1) + 6*zp) - 2/(zp - xp*zp)) + 
         (4*(1 + 2*xp*(2 - 3*zp)*zp + zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*
           Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))])/((-1 + xp)*zp) + 
         ((4 - 8*zp + 8*xp*(2 - 3*zp)*zp + 8*zp^2 + 
            4*xp^2*(1 - 6*zp + 6*zp^2))*Li[2, 
            -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(-xp + 
                zp))])/((-1 + xp)*zp) - 
         (2*(3 + 2*zp + 2*zp^2 - 6*xp*zp*(-2 + 3*zp) + 
            3*xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp]^2)/((-1 + xp)*zp) + 
         ((2 - 4*zp + 4*xp*(2 - 3*zp)*zp + 4*zp^2 + 
            2*xp^2*(1 - 6*zp + 6*zp^2))*Log[xp]^2)/((-1 + xp)*zp) + 
         (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*zp) + 
         ((2 - 4*zp + 4*xp*(2 - 3*zp)*zp + 4*zp^2 + 
            2*xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp]^2)/((-1 + xp)*zp) + 
         (8*(-2 + zp)*Log[zp]^2)/(-1 + xp) + 
         4*(xp*(4 - 2/(-1 + xp) - zp^(-1) - 4*zp) + zp^(-1))*
          Log[-1 + xp + zp] + ((2 - 4*zp + 4*xp*(2 - 3*zp)*zp + 4*zp^2 + 
            2*xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp]^2)/((-1 + xp)*zp) + 
         Log[zp]*((-8*(1 - 9*xp + 6*xp^2 + zp))/(-1 + xp) - 
           (8*(-2 + zp)*Log[xp - zp])/(-1 + xp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[1 - zp]*(4*(5 + 4/(-1 + xp) - zp^(-1) + zp/(1 - xp) + 
             xp*(-10 + zp^(-1) + 4*zp)) - (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 
              2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp])/
            ((-1 + xp)*zp) + (8*(1 - 4*zp + 2*xp*(2 - 3*zp)*zp + 3*zp^2 + 
              xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*zp) - 
           (8*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 2*zp^2 + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)) + 
         Log[1 - xp]*(4*(4 + 2/(-1 + xp) + xp*(-8 - zp^(-1) - 4*zp) + 
             zp^(-1) - (2*zp)/(-1 + xp)) + 4*(-2 + zp^(-1) + 
             xp*(-6 + zp^(-1) + 6*zp) - 2/(zp - xp*zp))*Log[xp] + 
           (8*(-2 + zp)*Log[1 - zp])/(-1 + xp) + 
           4*(-2 + zp^(-1) + xp*(-6 + zp^(-1) + 6*zp) - 2/(zp - xp*zp))*
            Log[xp - zp] + 8*(2 + xp*(6 - zp^(-1) - 6*zp) - zp^(-1) + 
             2/(zp - xp*zp))*Log[zp] - (4*(1 - 2*zp + 2*xp*(2 - 3*zp)*zp + 
              2*zp^2 + xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*zp)) + Log[xp - zp]*((4*(1 - 9*xp + 6*xp^2 + zp))/
            (-1 + xp) + ((4 - 8*zp + 8*xp*(2 - 3*zp)*zp + 8*zp^2 + 
              4*xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*zp)) + Log[xp]*((4*(1 - 9*xp + 6*xp^2 + zp))/
            (-1 + xp) - (8*(-2 + zp)*Log[1 - zp])/(-1 + xp) + 
           (8 + xp*(24 - 4/zp - 24*zp) - 4/zp + 8/(zp - xp*zp))*
            Log[xp - zp] - (8*(-2 + zp)*Log[zp])/(-1 + xp) + 
           ((4 - 8*zp + 8*xp*(2 - 3*zp)*zp + 8*zp^2 + 4*xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*zp)))*
        Theta[-1 + xp + zp])), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({2,gq}\)]\)" -> 
  -64*CA - (8*CA)/(3*xp) + 4*CA*xp + (206*CA*xp^2)/3 + 
   zeta2*(10*CA - 36*CA*xp + 60*CA*xp^2 - (6*CA)/(1 - zp) + 
     (12*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - (4*CA)/zp - (8*CA*xp)/zp - 
     (12*CA*xp^2)/zp) - (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) - 
   (25*CA)/(3*zp) + (52*CA)/(9*xp*zp) + (64*CA*xp)/(3*zp) - 
   (151*CA*xp^2)/(9*zp) + 120*CA*zp - 120*CA*xp*zp + 
   (-4*CA - 120*CA*xp + 24*CA*xp^2 - (8*CA)/(1 - zp) + (16*CA*xp)/(1 - zp) - 
     (8*CA*xp^2)/(1 - zp) + (24*CA*xp)/zp - (8*CA*xp^2)/zp)*Li[2, 1 - xp] + 
   (4*CA + 24*CA*xp + 24*CA*xp^2 - (8*CA)/zp - (16*CA*xp)/zp - 
     (8*CA*xp^2)/zp)*Li[2, -xp] + ((4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) - 
     (4*CA)/zp + (8*CA*xp)/zp)*Li[2, 1 - zp] + 
   (CA/(2*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (3*CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (3*CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (9*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (24*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (75*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (45*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (18*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (120*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (150*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (120*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
    Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2] + 
   (CA/(2*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (3*CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (3*CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (9*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (24*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (75*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (45*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (18*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (120*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (150*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (120*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
    Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2] + 
   (-1/2*CA/(xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (3*CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (3*CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (9*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (24*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (75*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (45*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (18*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (120*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (150*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (120*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
    Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)] + 
   (-1/2*CA/(xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (3*CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (3*CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (9*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (24*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (75*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (45*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (18*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (120*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (150*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (120*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
    Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)] + 
   (-6*CA + 36*CA*xp - 36*CA*xp^2 + CA/(1 - zp) - (2*CA*xp)/(1 - zp) + 
     (2*CA*xp^2)/(1 - zp) + (3*CA)/zp - (6*CA*xp)/zp + (6*CA*xp^2)/zp)*
    Log[1 - xp]^2 + (-2*CA + 144*CA*xp - 60*CA*xp^2 - (5*CA)/(1 - zp) + 
     (10*CA*xp)/(1 - zp) + (2*CA*xp^2)/(1 - zp) - (5*CA)/zp - (6*CA*xp)/zp + 
     (2*CA*xp^2)/zp - CA/(2*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (3*CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (3*CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (9*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (24*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (75*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (45*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (18*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (120*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (150*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (120*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*Log[xp]^2 + 
   Delz*Log[Q2/muF2]^2*(CA + (4*CA)/(3*xp) + 8*CA*xp - (31*CA*xp^2)/3 + 
     (2*CA - 4*CA*xp + 4*CA*xp^2)*Log[1 - xp] + (2*CA + 8*CA*xp)*Log[xp]) + 
   Dzp[1]*(2*CA + (8*CA)/(3*xp) + 16*CA*xp - (62*CA*xp^2)/3 + 
     (4*CA - 8*CA*xp + 8*CA*xp^2)*Log[1 - xp] + (4*CA + 16*CA*xp)*Log[xp]) + 
   Dzp[0]*((-25*CA)/3 + (52*CA)/(9*xp) + (76*CA*xp)/3 - (187*CA*xp^2)/9 + 
     (-4*CA - 8*CA*xp^2)*zeta2 + (4*CA + 16*CA*xp)*Li[2, 1 - xp] + 
     (-4*CA - 8*CA*xp - 8*CA*xp^2)*Li[2, -xp] + (2*CA - 4*CA*xp + 4*CA*xp^2)*
      Log[1 - xp]^2 + (-4*CA - 12*CA*xp)*Log[xp]^2 + 
     Log[1 - xp]*(2*CA + (8*CA)/(3*xp) + 16*CA*xp - (62*CA*xp^2)/3 + 
       (24*CA*xp - 8*CA*xp^2)*Log[xp]) + 
     Log[xp]*(4*CA + 50*CA*xp^2 + (-4*CA - 8*CA*xp - 8*CA*xp^2)*
        Log[1 + xp])) + Log[Q2/muF2]*(-20*CA - 112*CA*xp + 132*CA*xp^2 + 
     (2*CA)/zp + (8*CA)/(3*xp*zp) + (16*CA*xp)/zp - (62*CA*xp^2)/(3*zp) + 
     (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/zp - (8*CA*xp)/zp + 
       (8*CA*xp^2)/zp)*Log[1 - xp] + (-8*CA - 96*CA*xp + (4*CA)/zp + 
       (16*CA*xp)/zp)*Log[xp] + Dzp[0]*(2*CA + (8*CA)/(3*xp) + 16*CA*xp - 
       (62*CA*xp^2)/3 + (4*CA - 8*CA*xp + 8*CA*xp^2)*Log[1 - xp] + 
       (4*CA + 16*CA*xp)*Log[xp]) + Delz*((-25*CA)/3 + (52*CA)/(9*xp) + 
       (76*CA*xp)/3 - (187*CA*xp^2)/9 + (-4*CA - 8*CA*xp^2)*zeta2 + 
       (4*CA + 16*CA*xp)*Li[2, 1 - xp] + (-4*CA - 8*CA*xp - 8*CA*xp^2)*
        Li[2, -xp] + (2*CA - 4*CA*xp + 4*CA*xp^2)*Log[1 - xp]^2 + 
       (-4*CA - 12*CA*xp)*Log[xp]^2 + Log[1 - xp]*(2*CA + (8*CA)/(3*xp) + 
         16*CA*xp - (62*CA*xp^2)/3 + (24*CA*xp - 8*CA*xp^2)*Log[xp]) + 
       Log[xp]*(4*CA + 50*CA*xp^2 + (-4*CA - 8*CA*xp - 8*CA*xp^2)*
          Log[1 + xp]))) + (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
     (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - (8*CA*xp)/zp + 
     (8*CA*xp^2)/zp)*Log[1 - zp]^2 + 
   (-33*CA + CA/xp - 177*CA*xp + 207*CA*xp^2 - (4*CA)/(1 - zp) + 
     (8*CA)/(3*xp*(1 - zp)) + (24*CA*xp)/(1 - zp) - 
     (68*CA*xp^2)/(3*(1 - zp)) + (2*CA)/zp + (8*CA)/(3*xp*zp) + 
     (24*CA*xp)/zp - (86*CA*xp^2)/(3*zp) + 60*CA*zp - 60*CA*xp*zp + 
     (2*CA*xp)/(-xp + zp) - (12*CA*xp^2)/(-xp + zp) + 
     (12*CA*xp^3)/(-xp + zp) - CA/(1 + 2*xp + xp^2 - 4*xp*zp) - 
     CA/(xp*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     (2*CA*xp)/(1 + 2*xp + xp^2 - 4*xp*zp) + 
     (2*CA*xp^2)/(1 + 2*xp + xp^2 - 4*xp*zp) + 
     (3*CA*xp^3)/(1 + 2*xp + xp^2 - 4*xp*zp) + 
     (3*CA*xp^4)/(1 + 2*xp + xp^2 - 4*xp*zp))*Log[zp] + 
   (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + 
     (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - (8*CA*xp)/zp + (8*CA*xp^2)/zp)*
    Log[zp]^2 + Log[1 - zp]*(-26*CA - 164*CA*xp + 184*CA*xp^2 + 
     (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (2*CA*xp)/(1 - xp - zp) + 
     (12*CA*xp^2)/(1 - xp - zp) - (12*CA*xp^3)/(1 - xp - zp) + (2*CA)/zp + 
     (8*CA)/(3*xp*zp) + (24*CA*xp)/zp - (86*CA*xp^2)/(3*zp) + 
     (-14*CA + 84*CA*xp - 84*CA*xp^2 + (6*CA)/(1 - zp) - 
       (12*CA*xp)/(1 - zp) + (12*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
       (8*CA*xp)/zp + (12*CA*xp^2)/zp)*Log[zp]) + 
   Log[1 - xp]*(-18*CA - 168*CA*xp + 184*CA*xp^2 + (4*CA*xp)/(1 - zp) - 
     (4*CA*xp^2)/(1 - zp) + (2*CA)/zp + (8*CA)/(3*xp*zp) + (20*CA*xp)/zp - 
     (74*CA*xp^2)/(3*zp) + (8*CA - 192*CA*xp + 96*CA*xp^2 - 
       (4*CA*xp^2)/(1 - zp) + (24*CA*xp)/zp - (12*CA*xp^2)/zp)*Log[xp] + 
     (-14*CA + 84*CA*xp - 84*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + 
       (8*CA*xp^2)/(1 - zp) + (10*CA)/zp - (20*CA*xp)/zp + (16*CA*xp^2)/zp)*
      Log[1 - zp] + (-14*CA + 84*CA*xp - 84*CA*xp^2 + (10*CA)/(1 - zp) - 
       (20*CA*xp)/(1 - zp) + (16*CA*xp^2)/(1 - zp) + (8*CA)/zp - 
       (16*CA*xp)/zp + (16*CA*xp^2)/zp)*Log[zp]) + 
   (CA/(2*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (3*CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (3*CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (9*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (24*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (75*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (45*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (18*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (120*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (150*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (120*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
    Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
    Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]] + 
   (-1/2*CA/(xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (3*CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
     (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (3*CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
     (9*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (24*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (75*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (45*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
     (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
     (18*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (120*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
     (150*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
     (120*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
    Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
    Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]] + 
   Log[2]*((-(CA/(xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2))) + 
       (3*CA*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
       (CA*xp^3)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (3*CA*xp^5)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (18*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       CA/(xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (48*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (150*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (45*CA*xp^3)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (4*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (12*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (4*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (12*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (36*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (240*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (300*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (240*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*Log[xp] + 
     (-1/2*CA/(xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (3*CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (3*CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (9*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (75*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (45*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (18*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (120*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (150*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (120*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]] + 
     (CA/(2*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (3*CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (3*CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (9*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (75*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (45*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (18*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (120*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (150*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (120*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]) + 
   Log[xp]*(-19*CA + CA/xp + 75*CA*xp - 413*CA*xp^2 - (4*CA)/(1 - zp) - 
     (8*CA*xp)/(1 - zp) + (16*CA*xp^2)/(1 - zp) + (2*CA*xp)/(1 - xp - zp) - 
     (12*CA*xp^2)/(1 - xp - zp) + (12*CA*xp^3)/(1 - xp - zp) - (8*CA*xp)/zp + 
     (66*CA*xp^2)/zp + 60*CA*zp + 60*CA*xp*zp - (2*CA*xp)/(-xp + zp) + 
     (12*CA*xp^2)/(-xp + zp) - (12*CA*xp^3)/(-xp + zp) + 
     CA/(1 + 2*xp + xp^2 - 4*xp*zp) - CA/(xp*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     (2*CA*xp)/(1 + 2*xp + xp^2 - 4*xp*zp) - 
     (2*CA*xp^2)/(1 + 2*xp + xp^2 - 4*xp*zp) + 
     (3*CA*xp^3)/(1 + 2*xp + xp^2 - 4*xp*zp) - 
     (3*CA*xp^4)/(1 + 2*xp + xp^2 - 4*xp*zp) + 
     (4*CA + 24*CA*xp + 24*CA*xp^2 - (8*CA)/zp - (16*CA*xp)/zp - 
       (8*CA*xp^2)/zp)*Log[1 + xp] + (8*CA - 192*CA*xp + 96*CA*xp^2 - 
       (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - (12*CA*xp^2)/(1 - zp) + 
       (24*CA*xp)/zp - (12*CA*xp^2)/zp)*Log[1 - zp] + 
     (16*CA - 168*CA*xp + 120*CA*xp^2 - (2*CA)/(1 - zp) + 
       (12*CA*xp)/(1 - zp) - (12*CA*xp^2)/(1 - zp) + (2*CA)/zp + 
       (28*CA*xp)/zp - (12*CA*xp^2)/zp)*Log[zp] + 
     (CA/(2*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (3*CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (3*CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (9*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (75*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (45*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (18*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (120*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (150*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (120*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]] + 
     (CA/(2*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (3*CA*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (CA*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (3*CA*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (9*CA)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       CA/(2*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*CA*xp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (75*CA*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (45*CA*xp^3)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (2*CA)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (6*CA*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (4*CA*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (2*CA)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (6*CA*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (4*CA*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (18*CA*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (120*CA*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (150*CA*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (120*CA*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]) + 
   Delz*((-19*CA)/18 + (208*CA)/(27*xp) + (80*CA*xp)/9 - (947*CA*xp^2)/54 + 
     (-2*CA - (8*CA)/(3*xp) - 12*CA*xp + (62*CA*xp^2)/3)*zeta2 + 
     (-7*CA + 14*CA*xp - 14*CA*xp^2)*zeta3 + 
     (6*CA + (8*CA)/(3*xp) + 16*CA*xp + (88*CA*xp^2)/3)*Li[2, 1 - xp] + 
     (4*CA*xp + 4*CA*xp^2)*Li[2, -xp] + (-40*CA*xp + 8*CA*xp^2)*
      Li[3, 1 - xp] + (4*CA + 8*CA*xp + 8*CA*xp^2)*Li[3, 1/2 - xp/2] + 
     (4*CA + 8*CA*xp + 8*CA*xp^2)*Li[3, 1/2 + xp/2] + 
     (-4*CA - 8*CA*xp - 8*CA*xp^2)*Li[3, (-2*xp)/(1 - xp)] + 
     (-4*CA - 8*CA*xp - 8*CA*xp^2)*Li[3, (2*xp)/(1 + xp)] + 
     ((-4*CA)/3 - (8*CA*xp)/3 - (8*CA*xp^2)/3)*Log[2]^3 + 
     (CA + (2*CA*xp)/3 + 2*CA*xp^2)*Log[1 - xp]^3 + 
     ((5*CA)/3 + (14*CA*xp)/3)*Log[xp]^3 + Log[1 - xp]^2*
      (CA + (4*CA)/(3*xp) + 6*CA*xp - (25*CA*xp^2)/3 + 
       (-2*CA + 8*CA*xp - 8*CA*xp^2)*Log[xp]) + 
     Log[1 - xp]*((-25*CA)/3 + (52*CA)/(9*xp) + (85*CA*xp)/3 - 
       (223*CA*xp^2)/9 + 8*CA*xp*zeta2 + (2*CA + 20*CA*xp - 4*CA*xp^2)*
        Li[2, 1 - xp] + (-4*CA - 8*CA*xp - 8*CA*xp^2)*Li[2, -xp] + 
       (4*CA + 50*CA*xp^2)*Log[xp] + (-2*CA - 16*CA*xp + 4*CA*xp^2)*
        Log[xp]^2) + (-8*CA - 16*CA*xp - 16*CA*xp^2)*zeta2*Log[1 + xp] + 
     ((2*CA)/3 + (4*CA*xp)/3 + (4*CA*xp^2)/3)*Log[1 + xp]^3 + 
     Log[2]^2*((2*CA + 4*CA*xp + 4*CA*xp^2)*Log[1 - xp] + 
       (2*CA + 4*CA*xp + 4*CA*xp^2)*Log[1 + xp]) + 
     Log[xp]^2*((-13*CA)/2 + 2*CA*xp - (119*CA*xp^2)/3 + 
       (4*CA + 8*CA*xp + 8*CA*xp^2)*Log[1 + xp]) + 
     Log[2]*((4*CA + 8*CA*xp + 8*CA*xp^2)*zeta2 + 
       (-2*CA - 4*CA*xp - 4*CA*xp^2)*Log[1 - xp]^2 + 
       (-2*CA - 4*CA*xp - 4*CA*xp^2)*Log[1 + xp]^2) + 
     Log[xp]*((49*CA)/3 + (8*CA*xp)/3 + (323*CA*xp^2)/9 + 
       (-16*CA*xp + 8*CA*xp^2)*zeta2 + (-4*CA - 8*CA*xp)*Li[2, 1 - xp] + 
       (4*CA + 8*CA*xp + 8*CA*xp^2)*Li[2, -xp] + (4*CA*xp + 4*CA*xp^2)*
        Log[1 + xp] + (-2*CA - 4*CA*xp - 4*CA*xp^2)*Log[1 + xp]^2) + 
     (4*CA + 8*CA*xp^2)*S12[1 - xp]) + Theta[1 - xp - zp]*
    (-10*CA - 40*CA*xp + 40*CA*xp^2 + zeta2*(-8*CA + 48*CA*xp - 48*CA*xp^2 + 
       (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + 
       (4*CA)/zp - (8*CA*xp)/zp + (8*CA*xp^2)/zp) + (4*CA*xp)/(1 - zp) - 
     (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - (4*CA*xp^2)/zp + 
     (-2*CA + 12*CA*xp - 12*CA*xp^2 + (2*CA)/(1 - zp) - (4*CA*xp)/(1 - zp) + 
       (4*CA*xp^2)/(1 - zp) + (4*CA)/zp - (8*CA*xp)/zp + (4*CA*xp^2)/zp)*
      Li[2, -(zp/(1 - xp - zp))] + (2*CA - 12*CA*xp + 12*CA*xp^2 - 
       (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - 
       (4*CA)/zp + (8*CA*xp)/zp - (4*CA*xp^2)/zp)*
      Li[2, -((xp*zp)/(1 - xp - zp))] + (-4*CA + 24*CA*xp - 24*CA*xp^2 + 
       (2*CA)/(1 - zp) - (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + 
       (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
      Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/(1 - xp)] + 
     (5*CA - 30*CA*xp + 30*CA*xp^2 - CA/(1 - zp) + (2*CA*xp)/(1 - zp) - 
       (2*CA*xp^2)/(1 - zp) + (2*CA)/zp - (4*CA*xp)/zp - (2*CA*xp^2)/zp)*
      Log[xp]^2 + (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
       (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - 
       (8*CA*xp^2)/zp)*Log[1 - zp]^2 + (-2*CA - 32*CA*xp + 32*CA*xp^2 + 
       (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - 
       (4*CA*xp^2)/zp)*Log[1 - xp - zp] + 
     (4*CA + 64*CA*xp - 64*CA*xp^2 - (8*CA*xp)/(1 - zp) + 
       (8*CA*xp^2)/(1 - zp) - (8*CA*xp)/zp + (8*CA*xp^2)/zp + 
       (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - xp - zp])*Log[zp] + 
     (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - 
       (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*
      Log[zp]^2 + Log[1 - zp]*(4*CA + 64*CA*xp - 64*CA*xp^2 - 
       (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) - (8*CA*xp)/zp + 
       (8*CA*xp^2)/zp + (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - xp - zp] + 
       (16*CA - 96*CA*xp + 96*CA*xp^2 - (8*CA)/(1 - zp) + 
         (16*CA*xp)/(1 - zp) - (16*CA*xp^2)/(1 - zp) - (8*CA)/zp + 
         (16*CA*xp)/zp - (16*CA*xp^2)/zp)*Log[zp]) + 
     Log[1 - xp]*(2*CA + 32*CA*xp - 32*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
       (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp + 
       (-4*CA + 24*CA*xp - 24*CA*xp^2 - (4*CA)/zp + (8*CA*xp)/zp)*Log[xp] + 
       (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - 
         (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*
        Log[1 - zp] + (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
         (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
         (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[zp]) + 
     Log[xp]*(-4*CA - 60*CA*xp + 60*CA*xp^2 + (4*CA*xp)/(1 - zp) - 
       (4*CA*xp^2)/(1 - zp) + (4*CA)/zp + (8*CA*xp)/zp - (16*CA*xp^2)/zp + 
       (-12*CA + 72*CA*xp - 72*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (8*CA*xp^2)/zp)*
        Log[1 - zp] + (6*CA - 36*CA*xp + 36*CA*xp^2 - (2*CA)/(1 - zp) + 
         (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - (4*CA*xp^2)/zp)*
        Log[1 - xp - zp] + (-14*CA + 84*CA*xp - 84*CA*xp^2 + 
         (6*CA)/(1 - zp) - (12*CA*xp)/(1 - zp) + (12*CA*xp^2)/(1 - zp) + 
         (4*CA)/zp - (8*CA*xp)/zp + (12*CA*xp^2)/zp)*Log[zp]) + 
     (10*CA + 36*CA*xp - 36*CA*xp^2 + zeta2*(4*CA - 24*CA*xp + 24*CA*xp^2 + 
         (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp)) - (10*CA)/(1 - zp) - 
       (4*CA*xp)/(1 - zp) + (16*CA*xp^2)/(1 - zp) + 
       (-2*CA + 12*CA*xp - 12*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - 
         (4*CA*xp)/zp + (4*CA*xp^2)/zp)*Li[2, (1 - zp)^(-1) - 
          zp/(xp*(1 - zp))] + (4*CA - 24*CA*xp + 24*CA*xp^2 - 
         (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - 
         (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
        Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
          zp^2/((1 - xp)*xp)] + (4*CA - 24*CA*xp + 24*CA*xp^2 - 
         (8*CA)/(1 - zp) + (16*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
         (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - xp]^2 + 
       (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - zp]^2 + 
       (2*CA + 32*CA*xp - 32*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
        Log[1 - xp - zp] + (2*CA + 28*CA*xp - 28*CA*xp^2 - (4*CA)/(1 - zp) - 
         (4*CA*xp)/(1 - zp) + (12*CA*xp^2)/(1 - zp))*Log[xp - zp] + 
       (-4*CA - 56*CA*xp + 56*CA*xp^2 + (8*CA)/(1 - zp) + 
         (8*CA*xp)/(1 - zp) - (24*CA*xp^2)/(1 - zp) + 
         (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - xp - zp] + 
         (4*CA - 24*CA*xp + 24*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp))*Log[xp - zp])*Log[zp] + 
       (-4*CA + 24*CA*xp - 24*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp))*
        Log[zp]^2 + Log[xp]*(2*CA + 28*CA*xp - 28*CA*xp^2 - (4*CA)/(1 - zp) - 
         (4*CA*xp)/(1 - zp) + (12*CA*xp^2)/(1 - zp) + 
         (4*CA - 24*CA*xp + 24*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp))*Log[1 - zp] + (-8*CA + 48*CA*xp - 48*CA*xp^2 + 
           (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + 
           (4*CA)/zp - (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - xp - zp] + 
         (-4*CA + 24*CA*xp - 24*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp))*Log[xp - zp] + (4*CA - 24*CA*xp + 24*CA*xp^2 + 
           (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp))*Log[zp]) + 
       Log[1 - xp]*(-2*CA - 24*CA*xp + 24*CA*xp^2 + (8*CA)/(1 - zp) + 
         (4*CA*xp)/(1 - zp) - (20*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + 
         (4*CA*xp^2)/zp + (4*CA - 24*CA*xp + 24*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp))*Log[xp] + (-4*CA + 24*CA*xp - 24*CA*xp^2 - 
           (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp))*Log[1 - zp] + 
         (-4*CA + 24*CA*xp - 24*CA*xp^2 + (8*CA)/(1 - zp) - 
           (16*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[xp - zp] + 
         ((-12*CA)/(1 - zp) + (24*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
           (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[zp]) + 
       Log[1 - zp]*(-4*CA - 60*CA*xp + 60*CA*xp^2 + (4*CA)/(1 - zp) + 
         (8*CA*xp)/(1 - zp) - (16*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - 
         (4*CA*xp^2)/zp + (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - xp - zp] + 
         (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[xp - zp] + 
         (-12*CA + 72*CA*xp - 72*CA*xp^2 + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[zp]))*Theta[xp - zp] + 
     (10*CA + 40*CA*xp - 40*CA*xp^2 + zeta2*(4*CA - 24*CA*xp + 24*CA*xp^2 - 
         (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - 
         (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp) - (4*CA*xp)/(1 - zp) + 
       (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp + 
       (-4*CA + 24*CA*xp - 24*CA*xp^2 + (2*CA)/(1 - zp) - 
         (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - 
         (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
        Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + 
          xp^2/((1 - xp - zp)*(-xp + zp))] + (-2*CA + 12*CA*xp - 12*CA*xp^2 + 
         CA/(1 - zp) - (2*CA*xp)/(1 - zp) + (2*CA*xp^2)/(1 - zp) + CA/zp - 
         (2*CA*xp)/zp + (2*CA*xp^2)/zp)*Log[1 - xp]^2 + 
       (-2*CA + 12*CA*xp - 12*CA*xp^2 + CA/(1 - zp) - (2*CA*xp)/(1 - zp) + 
         (2*CA*xp^2)/(1 - zp) + CA/zp - (2*CA*xp)/zp + (2*CA*xp^2)/zp)*
        Log[xp]^2 + (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - zp]^2 + 
       (-2*CA + 12*CA*xp - 12*CA*xp^2 + CA/(1 - zp) - (2*CA*xp)/(1 - zp) + 
         (2*CA*xp^2)/(1 - zp) + CA/zp - (2*CA*xp)/zp + (2*CA*xp^2)/zp)*
        Log[1 - xp - zp]^2 + (-8*CA + 48*CA*xp - 48*CA*xp^2 + 
         (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + 
         (4*CA)/zp - (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[zp]^2 + 
       (2*CA + 32*CA*xp - 32*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
        Log[-xp + zp] + (-2*CA + 12*CA*xp - 12*CA*xp^2 + CA/(1 - zp) - 
         (2*CA*xp)/(1 - zp) + (2*CA*xp^2)/(1 - zp) + CA/zp - (2*CA*xp)/zp + 
         (2*CA*xp^2)/zp)*Log[-xp + zp]^2 + Log[zp]*(-4*CA - 64*CA*xp + 
         64*CA*xp^2 + (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) + 
         (8*CA*xp)/zp - (8*CA*xp^2)/zp + (8*CA - 48*CA*xp + 48*CA*xp^2 - 
           (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
           (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - xp - zp] + 
         (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[-xp + zp]) + 
       Log[1 - zp]*(-4*CA - 64*CA*xp + 64*CA*xp^2 + (8*CA*xp)/(1 - zp) - 
         (8*CA*xp^2)/(1 - zp) + (8*CA*xp)/zp - (8*CA*xp^2)/zp + 
         (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - xp - zp] + 
         (-16*CA + 96*CA*xp - 96*CA*xp^2 + (8*CA)/(1 - zp) - 
           (16*CA*xp)/(1 - zp) + (16*CA*xp^2)/(1 - zp) + (8*CA)/zp - 
           (16*CA*xp)/zp + (16*CA*xp^2)/zp)*Log[zp] + 
         (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[-xp + zp]) + 
       Log[1 - xp]*(-2*CA - 32*CA*xp + 32*CA*xp^2 + (4*CA*xp)/(1 - zp) - 
         (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - (4*CA*xp^2)/zp + 
         (4*CA - 24*CA*xp + 24*CA*xp^2 - (2*CA)/(1 - zp) + 
           (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + 
           (4*CA*xp)/zp - (4*CA*xp^2)/zp)*Log[xp] + 
         (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - zp] + 
         (4*CA - 24*CA*xp + 24*CA*xp^2 - (2*CA)/(1 - zp) + 
           (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + 
           (4*CA*xp)/zp - (4*CA*xp^2)/zp)*Log[1 - xp - zp] + 
         (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[zp] + 
         (4*CA - 24*CA*xp + 24*CA*xp^2 - (2*CA)/(1 - zp) + 
           (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + 
           (4*CA*xp)/zp - (4*CA*xp^2)/zp)*Log[-xp + zp]) + 
       Log[1 - xp - zp]*(2*CA + 32*CA*xp - 32*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp + 
         (-4*CA + 24*CA*xp - 24*CA*xp^2 + (2*CA)/(1 - zp) - 
           (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - 
           (4*CA*xp)/zp + (4*CA*xp^2)/zp)*Log[-xp + zp]) + 
       Log[xp]*(2*CA + 32*CA*xp - 32*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp + 
         (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - zp] + 
         (-4*CA + 24*CA*xp - 24*CA*xp^2 + (2*CA)/(1 - zp) - 
           (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - 
           (4*CA*xp)/zp + (4*CA*xp^2)/zp)*Log[1 - xp - zp] + 
         (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[zp] + 
         (-4*CA + 24*CA*xp - 24*CA*xp^2 + (2*CA)/(1 - zp) - 
           (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - 
           (4*CA*xp)/zp + (4*CA*xp^2)/zp)*Log[-xp + zp]))*Theta[-xp + zp]) + 
   (-10*CA - 40*CA*xp + 40*CA*xp^2 + zeta2*(-4*CA + 24*CA*xp - 24*CA*xp^2 + 
       (2*CA)/(1 - zp) - (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + 
       (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp) + (4*CA*xp)/(1 - zp) - 
     (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - (4*CA*xp^2)/zp + 
     (4*CA - 24*CA*xp + 24*CA*xp^2 - (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - 
       (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
      Li[2, (1 - xp - zp)^(-1) - xp/(1 - xp - zp)] + 
     (-2*CA + 12*CA*xp - 12*CA*xp^2 + (2*CA)/(1 - zp) - (4*CA*xp)/(1 - zp) + 
       (4*CA*xp^2)/(1 - zp) + (4*CA)/zp - (8*CA*xp)/zp + (4*CA*xp^2)/zp)*
      Li[2, xp^(-1) + zp^(-1) - 1/(xp*zp)] + 
     (2*CA - 12*CA*xp + 12*CA*xp^2 - (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - 
       (4*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - (4*CA*xp^2)/zp)*
      Li[2, 1 - zp^(-1) + xp/zp] + (2*CA - 12*CA*xp + 12*CA*xp^2 - 
       CA/(1 - zp) + (2*CA*xp)/(1 - zp) - (2*CA*xp^2)/(1 - zp) - CA/zp + 
       (2*CA*xp)/zp - (2*CA*xp^2)/zp)*Log[1 - xp]^2 + 
     (4*CA - 24*CA*xp + 24*CA*xp^2 + (4*CA)/zp - (8*CA*xp)/zp)*Log[xp]^2 + 
     (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - 
       (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*
      Log[1 - zp]^2 + (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
       (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - 
       (8*CA*xp^2)/zp)*Log[zp]^2 + (-2*CA - 32*CA*xp + 32*CA*xp^2 + 
       (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - 
       (4*CA*xp^2)/zp)*Log[-1 + xp + zp] + 
     (2*CA - 12*CA*xp + 12*CA*xp^2 - CA/(1 - zp) + (2*CA*xp)/(1 - zp) - 
       (2*CA*xp^2)/(1 - zp) - CA/zp + (2*CA*xp)/zp - (2*CA*xp^2)/zp)*
      Log[-1 + xp + zp]^2 + Log[xp]*(-4*CA - 60*CA*xp + 60*CA*xp^2 + 
       (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) + (4*CA)/zp + (8*CA*xp)/zp - 
       (16*CA*xp^2)/zp + (-12*CA + 72*CA*xp - 72*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (8*CA*xp^2)/zp)*
        Log[1 - zp] + (-16*CA + 96*CA*xp - 96*CA*xp^2 + (8*CA)/(1 - zp) - 
         (16*CA*xp)/(1 - zp) + (16*CA*xp^2)/(1 - zp) + (8*CA)/zp - 
         (16*CA*xp)/zp + (16*CA*xp^2)/zp)*Log[zp] + 
       (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - 
         (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*
        Log[-1 + xp + zp]) + Log[1 - xp]*(2*CA + 32*CA*xp - 32*CA*xp^2 - 
       (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + 
       (4*CA*xp^2)/zp + (-4*CA + 24*CA*xp - 24*CA*xp^2 - (4*CA)/zp + 
         (8*CA*xp)/zp)*Log[xp] + (8*CA - 48*CA*xp + 48*CA*xp^2 - 
         (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
         (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - zp] + 
       (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - 
         (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*
        Log[zp] + (-4*CA + 24*CA*xp - 24*CA*xp^2 + (2*CA)/(1 - zp) - 
         (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - 
         (4*CA*xp)/zp + (4*CA*xp^2)/zp)*Log[-1 + xp + zp]) + 
     Log[zp]*(4*CA + 64*CA*xp - 64*CA*xp^2 - (8*CA*xp)/(1 - zp) + 
       (8*CA*xp^2)/(1 - zp) - (8*CA*xp)/zp + (8*CA*xp^2)/zp + 
       (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[-1 + xp + zp]) + 
     Log[1 - zp]*(4*CA + 64*CA*xp - 64*CA*xp^2 - (8*CA*xp)/(1 - zp) + 
       (8*CA*xp^2)/(1 - zp) - (8*CA*xp)/zp + (8*CA*xp^2)/zp + 
       (16*CA - 96*CA*xp + 96*CA*xp^2 - (8*CA)/(1 - zp) + 
         (16*CA*xp)/(1 - zp) - (16*CA*xp^2)/(1 - zp) - (8*CA)/zp + 
         (16*CA*xp)/zp - (16*CA*xp^2)/zp)*Log[zp] + 
       (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[-1 + xp + zp]))*
    Theta[-1 + xp + zp] + Theta[xp - zp]*(-10*CA - 36*CA*xp + 36*CA*xp^2 + 
     zeta2*((-6*CA)/(1 - zp) + (12*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - 
       (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp) + (10*CA)/(1 - zp) + 
     (4*CA*xp)/(1 - zp) - (16*CA*xp^2)/(1 - zp) + 
     (4*CA - 24*CA*xp + 24*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp))*
      Li[2, zp/xp] + (2*CA - 12*CA*xp + 12*CA*xp^2 - (4*CA)/(1 - zp) + 
       (8*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - 
       (4*CA*xp^2)/zp)*Li[2, xp/(1 - zp) - zp/(1 - zp)] + 
     (4*CA - 24*CA*xp + 24*CA*xp^2 - (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - 
       (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
      Li[2, (-xp + zp)^(-1) - xp/(-xp + zp)] + 
     (-2*CA + 12*CA*xp - 12*CA*xp^2 + (7*CA)/(1 - zp) - (14*CA*xp)/(1 - zp) + 
       (6*CA*xp^2)/(1 - zp) + (3*CA)/zp - (6*CA*xp)/zp + (6*CA*xp^2)/zp)*
      Log[1 - xp]^2 + (8*CA - 48*CA*xp + 48*CA*xp^2 + (8*CA)/(1 - zp) - 
       (16*CA*xp)/(1 - zp))*Log[xp]^2 + (8*CA - 48*CA*xp + 48*CA*xp^2 - 
       (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
       (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - zp]^2 + 
     (-2*CA - 28*CA*xp + 28*CA*xp^2 + (4*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - 
       (12*CA*xp^2)/(1 - zp))*Log[xp - zp] + 
     (2*CA - 12*CA*xp + 12*CA*xp^2 - CA/(1 - zp) + (2*CA*xp)/(1 - zp) - 
       (2*CA*xp^2)/(1 - zp) - CA/zp + (2*CA*xp)/zp - (2*CA*xp^2)/zp)*
      Log[xp - zp]^2 + (4*CA + 56*CA*xp - 56*CA*xp^2 - (8*CA)/(1 - zp) - 
       (8*CA*xp)/(1 - zp) + (24*CA*xp^2)/(1 - zp))*Log[zp] + 
     (4*CA - 24*CA*xp + 24*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp))*
      Log[zp]^2 + Log[xp]*(-4*CA - 56*CA*xp + 56*CA*xp^2 + (8*CA)/(1 - zp) + 
       (8*CA*xp)/(1 - zp) - (24*CA*xp^2)/(1 - zp) + 
       (-12*CA + 72*CA*xp - 72*CA*xp^2 + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - zp] + 
       (-12*CA + 72*CA*xp - 72*CA*xp^2 - (12*CA)/(1 - zp) + 
         (24*CA*xp)/(1 - zp))*Log[zp]) + Log[1 - zp]*
      (4*CA + 60*CA*xp - 60*CA*xp^2 - (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + 
       (16*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp + 
       (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[xp - zp] + 
       (12*CA - 72*CA*xp + 72*CA*xp^2 - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
         (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[zp]) + 
     Log[1 - xp]*(2*CA + 24*CA*xp - 24*CA*xp^2 - (8*CA)/(1 - zp) - 
       (4*CA*xp)/(1 - zp) + (20*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - 
       (4*CA*xp^2)/zp + ((-12*CA)/(1 - zp) + (24*CA*xp)/(1 - zp) - 
         (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*
        Log[xp] + (4*CA - 24*CA*xp + 24*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp))*Log[1 - zp] + 
       ((-6*CA)/(1 - zp) + (12*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - 
         (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*Log[xp - zp] + 
       ((12*CA)/(1 - zp) - (24*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + 
         (4*CA)/zp - (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[zp]) + 
     (10*CA + 36*CA*xp - 36*CA*xp^2 + zeta2*((6*CA)/(1 - zp) - 
         (12*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - 
         (4*CA*xp)/zp + (4*CA*xp^2)/zp) - (10*CA)/(1 - zp) - 
       (4*CA*xp)/(1 - zp) + (16*CA*xp^2)/(1 - zp) + 
       (-2*CA + 12*CA*xp - 12*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - 
         (4*CA*xp)/zp + (4*CA*xp^2)/zp)*Li[2, (1 - zp)^(-1) - 
          zp/(xp*(1 - zp))] + (-4*CA + 24*CA*xp - 24*CA*xp^2 + 
         (2*CA)/(1 - zp) - (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + 
         (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
        Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + 
          xp^2/((1 - xp - zp)*(-xp + zp))] + (2*CA - 12*CA*xp + 12*CA*xp^2 - 
         (7*CA)/(1 - zp) + (14*CA*xp)/(1 - zp) - (6*CA*xp^2)/(1 - zp) - 
         (3*CA)/zp + (6*CA*xp)/zp - (6*CA*xp^2)/zp)*Log[1 - xp]^2 + 
       (-2*CA + 12*CA*xp - 12*CA*xp^2 + CA/(1 - zp) - (2*CA*xp)/(1 - zp) + 
         (2*CA*xp^2)/(1 - zp) + CA/zp - (2*CA*xp)/zp + (2*CA*xp^2)/zp)*
        Log[xp]^2 + (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - zp]^2 + 
       (-2*CA + 12*CA*xp - 12*CA*xp^2 + CA/(1 - zp) - (2*CA*xp)/(1 - zp) + 
         (2*CA*xp^2)/(1 - zp) + CA/zp - (2*CA*xp)/zp + (2*CA*xp^2)/zp)*
        Log[xp - zp]^2 + (-4*CA + 24*CA*xp - 24*CA*xp^2 - (4*CA)/(1 - zp) + 
         (8*CA*xp)/(1 - zp))*Log[zp]^2 + (2*CA + 32*CA*xp - 32*CA*xp^2 - 
         (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + 
         (4*CA*xp^2)/zp)*Log[-1 + xp + zp] + (-2*CA + 12*CA*xp - 12*CA*xp^2 + 
         CA/(1 - zp) - (2*CA*xp)/(1 - zp) + (2*CA*xp^2)/(1 - zp) + CA/zp - 
         (2*CA*xp)/zp + (2*CA*xp^2)/zp)*Log[-1 + xp + zp]^2 + 
       Log[zp]*(-4*CA - 56*CA*xp + 56*CA*xp^2 + (8*CA)/(1 - zp) + 
         (8*CA*xp)/(1 - zp) - (24*CA*xp^2)/(1 - zp) + 
         (4*CA - 24*CA*xp + 24*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp))*Log[xp - zp] + (8*CA - 48*CA*xp + 48*CA*xp^2 - 
           (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
           (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[-1 + xp + zp]) + 
       Log[1 - zp]*(-4*CA - 60*CA*xp + 60*CA*xp^2 + (4*CA)/(1 - zp) + 
         (8*CA*xp)/(1 - zp) - (16*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - 
         (4*CA*xp^2)/zp + (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[xp - zp] + 
         (-12*CA + 72*CA*xp - 72*CA*xp^2 + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[zp] + 
         (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[-1 + xp + zp]) + 
       Log[1 - xp]*(-2*CA - 24*CA*xp + 24*CA*xp^2 + (8*CA)/(1 - zp) + 
         (4*CA*xp)/(1 - zp) - (20*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + 
         (4*CA*xp^2)/zp + ((6*CA)/(1 - zp) - (12*CA*xp)/(1 - zp) + 
           (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
          Log[xp] + (-4*CA + 24*CA*xp - 24*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp))*Log[1 - zp] + 
         ((6*CA)/(1 - zp) - (12*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + 
           (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*Log[xp - zp] + 
         ((-12*CA)/(1 - zp) + (24*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
           (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[zp] + 
         (4*CA - 24*CA*xp + 24*CA*xp^2 - (2*CA)/(1 - zp) + 
           (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + 
           (4*CA*xp)/zp - (4*CA*xp^2)/zp)*Log[-1 + xp + zp]) + 
       Log[xp - zp]*(2*CA + 28*CA*xp - 28*CA*xp^2 - (4*CA)/(1 - zp) - 
         (4*CA*xp)/(1 - zp) + (12*CA*xp^2)/(1 - zp) + 
         (-4*CA + 24*CA*xp - 24*CA*xp^2 + (2*CA)/(1 - zp) - 
           (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - 
           (4*CA*xp)/zp + (4*CA*xp^2)/zp)*Log[-1 + xp + zp]) + 
       Log[xp]*(2*CA + 28*CA*xp - 28*CA*xp^2 - (4*CA)/(1 - zp) - 
         (4*CA*xp)/(1 - zp) + (12*CA*xp^2)/(1 - zp) + 
         (4*CA - 24*CA*xp + 24*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp))*Log[1 - zp] + ((-6*CA)/(1 - zp) + 
           (12*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + 
           (4*CA*xp)/zp - (4*CA*xp^2)/zp)*Log[xp - zp] + 
         (4*CA - 24*CA*xp + 24*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp))*Log[zp] + (-4*CA + 24*CA*xp - 24*CA*xp^2 + 
           (2*CA)/(1 - zp) - (4*CA*xp)/(1 - zp) + (4*CA*xp^2)/(1 - zp) + 
           (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*Log[-1 + xp + zp]))*
      Theta[-1 + xp + zp]) + Theta[-xp + zp]*(-10*CA - 40*CA*xp + 
     40*CA*xp^2 + zeta2*((12*CA)/(1 - zp) - (24*CA*xp)/(1 - zp) + 
       (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - (8*CA*xp)/zp + (8*CA*xp^2)/zp) + 
     (4*CA*xp)/(1 - zp) - (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - 
     (4*CA*xp^2)/zp + (-4*CA + 24*CA*xp - 24*CA*xp^2 - (4*CA)/(1 - zp) + 
       (8*CA*xp)/(1 - zp))*Li[2, xp/zp] + 
     (-4*CA + 24*CA*xp - 24*CA*xp^2 + (2*CA)/(1 - zp) - (4*CA*xp)/(1 - zp) + 
       (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
      Li[2, -(xp/(1 - xp)) + zp/(1 - xp)] + 
     (-2*CA + 12*CA*xp - 12*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + 
       (4*CA*xp^2)/(1 - zp) + (2*CA)/zp - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
      Li[2, -(-xp + zp)^(-1) + zp/(-xp + zp)] + 
     (2*CA - 12*CA*xp + 12*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - 
       (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
      Li[2, -(xp/(-xp + zp)) + (xp*zp)/(-xp + zp)] + 
     (7*CA - 42*CA*xp + 42*CA*xp^2 + (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) - 
       (2*CA*xp^2)/(1 - zp) - CA/zp + (2*CA*xp)/zp - (2*CA*xp^2)/zp)*
      Log[xp]^2 + (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
       (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - 
       (8*CA*xp^2)/zp)*Log[1 - zp]^2 + (6*CA - 36*CA*xp + 36*CA*xp^2 - 
       (6*CA)/(1 - zp) + (12*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
       (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[zp]^2 + 
     Log[1 - xp]*(2*CA + 32*CA*xp - 32*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
       (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp + 
       (-4*CA + 24*CA*xp - 24*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp))*
        Log[xp] + (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
         (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
         (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - zp] + 
       (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - 
         (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp)*
        Log[zp]) + (-2*CA - 32*CA*xp + 32*CA*xp^2 + (4*CA*xp)/(1 - zp) - 
       (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*Log[-xp + zp] + 
     Log[xp]*(-4*CA - 60*CA*xp + 60*CA*xp^2 + (4*CA)/(1 - zp) + 
       (8*CA*xp)/(1 - zp) - (16*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - 
       (4*CA*xp^2)/zp + (-14*CA + 84*CA*xp - 84*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (12*CA*xp^2)/(1 - zp) + (6*CA)/zp - 
         (12*CA*xp)/zp + (12*CA*xp^2)/zp)*Log[1 - zp] + 
       (-12*CA + 72*CA*xp - 72*CA*xp^2 + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[zp] + 
       (2*CA - 12*CA*xp + 12*CA*xp^2 - (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - 
         (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
        Log[-xp + zp]) + Log[zp]*(4*CA + 64*CA*xp - 64*CA*xp^2 - 
       (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) - (8*CA*xp)/zp + 
       (8*CA*xp^2)/zp + (-4*CA + 24*CA*xp - 24*CA*xp^2 + (8*CA)/(1 - zp) - 
         (16*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[-xp + zp]) + 
     Log[1 - zp]*(4*CA + 64*CA*xp - 64*CA*xp^2 - (8*CA*xp)/(1 - zp) + 
       (8*CA*xp^2)/(1 - zp) - (8*CA*xp)/zp + (8*CA*xp^2)/zp + 
       (16*CA - 96*CA*xp + 96*CA*xp^2 - (8*CA)/(1 - zp) + 
         (16*CA*xp)/(1 - zp) - (16*CA*xp^2)/(1 - zp) - (8*CA)/zp + 
         (16*CA*xp)/zp - (16*CA*xp^2)/zp)*Log[zp] + 
       (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[-xp + zp]) + 
     (10*CA + 40*CA*xp - 40*CA*xp^2 + zeta2*(8*CA - 48*CA*xp + 48*CA*xp^2 - 
         (4*CA)/(1 - zp) + (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - 
         (4*CA)/zp + (8*CA*xp)/zp - (8*CA*xp^2)/zp) - (4*CA*xp)/(1 - zp) + 
       (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp + 
       (4*CA - 24*CA*xp + 24*CA*xp^2 - (2*CA)/(1 - zp) + (4*CA*xp)/(1 - zp) - 
         (4*CA*xp^2)/(1 - zp) - (2*CA)/zp + (4*CA*xp)/zp - (4*CA*xp^2)/zp)*
        Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
          zp^2/((1 - xp)*xp)] + (-8*CA + 48*CA*xp - 48*CA*xp^2 + 
         (4*CA)/(1 - zp) - (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + 
         (4*CA)/zp - (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - zp]^2 + 
       (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
         (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
         (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[zp]^2 + 
       Log[1 - xp]*(-2*CA - 32*CA*xp + 32*CA*xp^2 + (4*CA*xp)/(1 - zp) - 
         (4*CA*xp^2)/(1 - zp) + (4*CA*xp)/zp - (4*CA*xp^2)/zp + 
         (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[xp] + 
         (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[1 - zp] + 
         (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[zp]) + 
       (2*CA + 32*CA*xp - 32*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
        Log[-xp + zp] + (2*CA + 32*CA*xp - 32*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp)*
        Log[-1 + xp + zp] + Log[zp]*(-4*CA - 64*CA*xp + 64*CA*xp^2 + 
         (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) + (8*CA*xp)/zp - 
         (8*CA*xp^2)/zp + (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[-xp + zp] + 
         (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[-1 + xp + zp]) + 
       Log[1 - zp]*(-4*CA - 64*CA*xp + 64*CA*xp^2 + (8*CA*xp)/(1 - zp) - 
         (8*CA*xp^2)/(1 - zp) + (8*CA*xp)/zp - (8*CA*xp^2)/zp + 
         (-16*CA + 96*CA*xp - 96*CA*xp^2 + (8*CA)/(1 - zp) - 
           (16*CA*xp)/(1 - zp) + (16*CA*xp^2)/(1 - zp) + (8*CA)/zp - 
           (16*CA*xp)/zp + (16*CA*xp^2)/zp)*Log[zp] + 
         (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[-xp + zp] + 
         (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[-1 + xp + zp]) + 
       Log[xp]*(2*CA + 32*CA*xp - 32*CA*xp^2 - (4*CA*xp)/(1 - zp) + 
         (4*CA*xp^2)/(1 - zp) - (4*CA*xp)/zp + (4*CA*xp^2)/zp + 
         (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[1 - zp] + 
         (8*CA - 48*CA*xp + 48*CA*xp^2 - (4*CA)/(1 - zp) + 
           (8*CA*xp)/(1 - zp) - (8*CA*xp^2)/(1 - zp) - (4*CA)/zp + 
           (8*CA*xp)/zp - (8*CA*xp^2)/zp)*Log[zp] + 
         (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[-xp + zp] + 
         (-8*CA + 48*CA*xp - 48*CA*xp^2 + (4*CA)/(1 - zp) - 
           (8*CA*xp)/(1 - zp) + (8*CA*xp^2)/(1 - zp) + (4*CA)/zp - 
           (8*CA*xp)/zp + (8*CA*xp^2)/zp)*Log[-1 + xp + zp]))*
      Theta[-1 + xp + zp]) + CF*(15/2 + 1/(2*xp) - (67*xp)/2 + (85*xp^2)/2 + 
     2/(1 - xp - zp) - (14*xp)/(1 - xp - zp) + (24*xp^2)/(1 - xp - zp) - 
     (12*xp^3)/(1 - xp - zp) + 7/(2*zp) - (4*xp)/zp - (6*xp^2)/zp + zp/2 - 
     76*xp*zp + 76*xp^2*zp + 1/(2*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
     1/(2*xp*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     (2*xp)/(1 + 2*xp + xp^2 - 4*xp*zp) - 
     (2*xp^2)/(1 + 2*xp + xp^2 - 4*xp*zp) - 
     (3*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     (3*xp^4)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
     zeta2*(-16 + 32*xp - 88*xp^2 + 12/(1 - zp) - (24*xp)/(1 - zp) + 
       (8*xp^2)/(1 - zp) + 4/zp + (24*xp)/zp + (16*xp^2)/zp + 8*zp + 
       16*xp*zp + 32*xp^2*zp) + (6 - 12*xp + 12*xp^2)*Dzp[2] + 
     (-12 + 32*xp - 24*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
       (16*xp^2)/(1 - zp) + 4/zp - (8*xp)/zp + (8*xp^2)/zp - 4*zp + 
       48*xp*zp - 24*xp^2*zp)*Li[2, 1 - xp] + 
     (-16 - 64*xp - 48*xp^2 + 16/zp + (32*xp)/zp + (16*xp^2)/zp + 8*zp + 
       48*xp*zp + 48*xp^2*zp)*Li[2, -xp] + 
     (16 - 96*xp + 96*xp^2 - 12/(1 - zp) + (24*xp)/(1 - zp) - 
       (8*xp^2)/(1 - zp) + 4/zp - (8*xp)/zp - (8*xp^2)/zp)*Li[2, 1 - zp] + 
     (3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (9*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (9*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (15*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (9*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       1/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (5*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
       (39*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (9*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       5/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       1/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (321*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (87*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (219*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (10*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (66*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (87*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (66*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2] + 
     (3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (9*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (9*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (15*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (9*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       1/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (5*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
       (39*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (9*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       5/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       1/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (321*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (87*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (219*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (10*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (66*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (87*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (66*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2] + 
     (-3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (9*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (9*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (15*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (9*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       1/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (5*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (39*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (9*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       5/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       1/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (321*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (87*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (219*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (10*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (66*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (87*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (66*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)] + 
     (-3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (9*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (9*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (15*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (9*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       1/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (5*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (39*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (9*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       5/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       1/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (321*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (87*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (219*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (10*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (66*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (87*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (66*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)] + 
     (-2 + 4*xp - 4*xp^2 - 2*zp + 4*xp*zp - 4*xp^2*zp)*Log[1 - xp]^2 + 
     (-12 + 112*xp - 76*xp^2 + 30/(1 - zp) - (60*xp)/(1 - zp) + 
       (36*xp^2)/(1 - zp) + 16/zp - (48*xp)/zp + (24*xp^2)/zp - 8*zp - 
       8*xp*zp - 40*xp^2*zp - 3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (9*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (9*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (15*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (9*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       1/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (5*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (39*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (9*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       5/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       1/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (321*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (87*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (219*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (10*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (66*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (87*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (66*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*Log[xp]^2 + 
     Dzp[1]*(-7 + 24*xp - 20*xp^2 + (8 - 16*xp + 16*xp^2)*Log[1 - xp] + 
       (-6 + 12*xp - 16*xp^2)*Log[xp]) + Dzp[0]*(-3 - 11*xp + 3*xp^2 + 
       (-8 + 16*xp - 16*xp^2)*zeta2 + (2 - 4*xp)*Li[2, 1 - xp] + 
       (4 - 8*xp + 8*xp^2)*Log[1 - xp]^2 + (6 - 24*xp + 20*xp^2)*Log[xp] + 
       (2 - 4*xp + 8*xp^2)*Log[xp]^2 + Log[1 - xp]*(-7 + 24*xp - 20*xp^2 + 
         (-6 + 12*xp - 16*xp^2)*Log[xp])) + Log[Q2/muF2]^2*
      (-2 + 4*xp - 4*xp^2 - 2*zp + 4*xp*zp - 4*xp^2*zp + 
       (4 - 8*xp + 8*xp^2)*Dzp[0] + Delz*(5/2 - 4*xp + 6*xp^2 + 
         (2 - 4*xp + 4*xp^2)*Log[1 - xp] + (-1 + 2*xp - 4*xp^2)*Log[xp])) + 
     (-6 + 28*xp - 28*xp^2 + 2/zp - (4*xp)/zp + (4*xp^2)/zp - 2*zp + 
       4*xp*zp - 4*xp^2*zp)*Log[1 - zp]^2 + 
     (-7/2 + 1/(2*xp) + 41*xp - 42*xp^2 + (8*xp)/(1 - zp) - 
       (8*xp^2)/(1 - zp) + zp^(-1) - (4*xp)/zp + 20*zp - 27*xp*zp + 
       8*xp^2*zp - (4*xp)/(-xp + zp) + (24*xp^2)/(-xp + zp) - 
       (24*xp^3)/(-xp + zp) - 3/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) - 
       3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
       (15*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
       (15*xp^2)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) - 
       (21*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) - 
       (21*xp^4)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
       (9*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
       (9*xp^6)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) - 
       1/(4*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       1/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       (21*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       (25*xp^2)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
       (27*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
       (33*xp^4)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)))*Log[zp] + 
     (6 - 28*xp + 28*xp^2 - 4/(1 - zp) + (8*xp)/(1 - zp) - 
       (8*xp^2)/(1 - zp) + 2*zp - 4*xp*zp + 4*xp^2*zp)*Log[zp]^2 + 
     Log[Q2/muF2]*(-2 + 4*xp - 2*xp^2 + 11*zp + 22*xp*zp - 36*xp^2*zp + 
       (12 - 24*xp + 24*xp^2)*Dzp[1] + (-4 + 8*xp - 8*xp^2 - 4*zp + 8*xp*zp - 
         8*xp^2*zp)*Log[1 - xp] + (-8*xp + 8*xp^2 + 4*zp + 16*xp*zp + 
         8*xp^2*zp)*Log[xp] + Dzp[0]*(-1 + 12*xp - 8*xp^2 + 
         (8 - 16*xp + 16*xp^2)*Log[1 - xp] + (-6 + 12*xp - 16*xp^2)*
          Log[xp]) + Delz*(-3 + xp - 9*xp^2 + (-8 + 16*xp - 16*xp^2)*zeta2 + 
         (2 - 4*xp)*Li[2, 1 - xp] + (4 - 8*xp + 8*xp^2)*Log[1 - xp]^2 + 
         (-12*xp + 8*xp^2)*Log[xp] + (2 - 4*xp + 8*xp^2)*Log[xp]^2 + 
         Log[1 - xp]*(-1 + 12*xp - 8*xp^2 + (-6 + 12*xp - 16*xp^2)*
            Log[xp])) + (-12 + 56*xp - 56*xp^2 + 4/zp - (8*xp)/zp + 
         (8*xp^2)/zp - 4*zp + 8*xp*zp - 8*xp^2*zp)*Log[1 - zp] + 
       (4 - 24*xp + 24*xp^2)*Log[zp]) + Log[1 - xp]*(2 - 20*xp + 30*xp^2 - 
       6/zp + (12*xp)/zp - (12*xp^2)/zp + 11*zp + 22*xp*zp - 36*xp^2*zp + 
       (8 - 56*xp + 56*xp^2 - 12/(1 - zp) + (24*xp)/(1 - zp) - 
         (16*xp^2)/(1 - zp) - 12/zp + (24*xp)/zp - (16*xp^2)/zp + 4*zp + 
         16*xp*zp + 8*xp^2*zp)*Log[xp] + (-8 + 32*xp - 32*xp^2 - 4/zp + 
         (8*xp)/zp - 4*zp + 8*xp*zp - 8*xp^2*zp)*Log[1 - zp] + 
       (8 - 48*xp + 48*xp^2 - 8/(1 - zp) + (16*xp)/(1 - zp) - 
         (8*xp^2)/(1 - zp) - 4/zp + (8*xp)/zp - (8*xp^2)/zp)*Log[zp]) + 
     Log[1 - zp]*(8 - 56*xp + 58*xp^2 - (2*xp)/(1 - xp - zp)^2 + 
       (14*xp^2)/(1 - xp - zp)^2 - (24*xp^3)/(1 - xp - zp)^2 + 
       (12*xp^4)/(1 - xp - zp)^2 + 6/(1 - xp - zp) - (20*xp)/(1 - xp - zp) + 
       (12*xp^2)/(1 - xp - zp) - 6/zp + (12*xp)/zp - (12*xp^2)/zp + 11*zp + 
       22*xp*zp - 36*xp^2*zp + (4/(1 - zp) - (8*xp)/(1 - zp) + 
         (8*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (8*xp^2)/zp)*Log[zp]) + 
     (3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (9*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (9*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (15*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (9*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       1/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (5*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
       (39*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       (9*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       5/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       1/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (321*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (87*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (219*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (10*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (66*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (87*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (66*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
      Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]] + 
     (-3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (9*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (9*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       (15*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
       (9*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
       1/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (5*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
       (39*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
       (9*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
       5/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       1/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (321*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (87*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (219*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
       (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       (10*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (66*xp*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (87*xp^2*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
       (66*xp*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
      Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
      Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]] + 
     Log[2]*((-3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (9*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (9*xp^3)/(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2) + 
         (15*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (9*xp^7)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         1/(2*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
         (10*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
         (39*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
         (9*xp^5)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
         10/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
         1/(4*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (321*xp)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (87*xp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
         (219*xp^3)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         16/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (48*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (48*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (16*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         16/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (48*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (48*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (16*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (20*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + (132*xp*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + (174*xp^2*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (132*xp*zp^2)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*Log[xp] + 
       (-3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (9*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (9*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (15*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (9*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         1/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
         (5*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) - 
         (39*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
         (9*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
         5/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
         1/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (321*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (87*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (219*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (10*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + (66*xp*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + (87*xp^2*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (66*xp*zp^2)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
        Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]] + 
       (3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (9*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (9*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (15*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (9*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         1/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
         (5*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
         (39*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
         (9*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
         5/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
         1/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (321*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (87*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (219*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (10*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (66*xp*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (87*xp^2*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + (66*xp*zp^2)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
        Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]) + 
     Log[xp]*(-3/2 + 1/(2*xp) + 12*xp - 16*xp^2 + 8/(1 - zp) - 
       (8*xp)/(1 - zp) - (8*xp^2)/(1 - zp) + (2*xp)/(1 - xp - zp)^2 - 
       (14*xp^2)/(1 - xp - zp)^2 + (24*xp^3)/(1 - xp - zp)^2 - 
       (12*xp^4)/(1 - xp - zp)^2 - 6/(1 - xp - zp) + (20*xp)/(1 - xp - zp) - 
       (12*xp^2)/(1 - xp - zp) + 9/zp - (10*xp)/zp + (4*xp^2)/zp - 5*zp - 
       47*xp*zp + 36*xp^2*zp + (4*xp)/(-xp + zp) - (24*xp^2)/(-xp + zp) + 
       (24*xp^3)/(-xp + zp) + 3/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) - 
       3/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
       (15*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) - 
       (15*xp^2)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) - 
       (21*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
       (21*xp^4)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
       (9*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) - 
       (9*xp^6)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^2) + 
       1/(4*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       1/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       (21*xp)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
       (25*xp^2)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)) - 
       (27*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       (33*xp^4)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       (-16 - 64*xp - 48*xp^2 + 16/zp + (32*xp)/zp + (16*xp^2)/zp + 8*zp + 
         48*xp*zp + 48*xp^2*zp)*Log[1 + xp] + 
       (16 - 104*xp + 104*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
         (24*xp^2)/(1 - zp) - 16/zp + (32*xp)/zp - (24*xp^2)/zp + 4*zp + 
         16*xp*zp + 8*xp^2*zp)*Log[1 - zp] + 
       (16 + 48*xp^2 - 20/(1 - zp) + (40*xp)/(1 - zp) - (24*xp^2)/(1 - zp) - 
         22/zp + (12*xp)/zp - (24*xp^2)/zp - 24*xp*zp)*Log[zp] + 
       (3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (9*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (9*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (15*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (9*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         1/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
         (5*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
         (39*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
         (9*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
         5/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
         1/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (321*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (87*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (219*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (10*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (66*xp*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (87*xp^2*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + (66*xp*zp^2)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
        Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]] + 
       (3/(8*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (9*xp)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (9*xp^3)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         (15*xp^5)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) + 
         (9*xp^7)/(8*(1 + 2*xp + xp^2 - 4*xp*zp)^(5/2)) - 
         1/(4*xp*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
         (5*xp)/(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2) + 
         (39*xp^3)/(4*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) - 
         (9*xp^5)/(2*(1 + 2*xp + xp^2 - 4*xp*zp)^(3/2)) + 
         5/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
         1/(8*xp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (321*xp)/(4*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (87*xp^2)/(2*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (219*xp^3)/(8*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         8/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         (24*xp^2)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (8*xp^3)/((1 - zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         8/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (24*xp^2)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (8*xp^3)/(zp*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (10*zp)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (66*xp*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - (87*xp^2*zp)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + (66*xp*zp^2)/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*
        Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]) + 
     Delz*(-17 + (81*xp)/2 - (57*xp^2)/2 + (7 - 20*xp + 16*xp^2)*zeta2 + 
       (22 - 44*xp + 44*xp^2)*zeta3 - Li[2, 1 - xp] + (-12 + 24*xp - 20*xp^2)*
        Li[3, 1 - xp] + (5/3 - (10*xp)/3 + (10*xp^2)/3)*Log[1 - xp]^3 + 
       (6 + (37*xp)/2 - 7*xp^2 + (6 - 12*xp + 16*xp^2)*zeta2 + 
         (6 - 12*xp + 16*xp^2)*Li[2, 1 - xp])*Log[xp] + 
       (-7/4 + 15*xp - 12*xp^2)*Log[xp]^2 + (-1/6 + xp/3 - 2*xp^2)*
        Log[xp]^3 + Log[1 - xp]^2*(-7/2 + 14*xp - 12*xp^2 + 
         (-4 + 8*xp - 10*xp^2)*Log[xp]) + Log[1 - xp]*(-3 - 14*xp + 7*xp^2 + 
         (-8 + 16*xp - 16*xp^2)*zeta2 + (4 - 8*xp + 4*xp^2)*Li[2, 1 - xp] + 
         (6 - 28*xp + 24*xp^2)*Log[xp] + (4 - 8*xp + 12*xp^2)*Log[xp]^2) + 
       (10 - 20*xp + 20*xp^2)*S12[1 - xp]) + Theta[1 - xp - zp]*
      ((4 - 24*xp + 24*xp^2 - 4/(1 - zp) + (8*xp)/(1 - zp) - 
         (8*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (8*xp^2)/zp)*
        Li[2, -(zp/(1 - xp - zp))] + (-4 + 24*xp - 24*xp^2 + 4/(1 - zp) - 
         (8*xp)/(1 - zp) + (8*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + 
         (8*xp^2)/zp)*Li[2, -((xp*zp)/(1 - xp - zp))] + 
       (-8 + 48*xp - 48*xp^2 + 8/(1 - zp) - (16*xp)/(1 - zp) + 
         (16*xp^2)/(1 - zp) + 16/zp - (32*xp)/zp + (16*xp^2)/zp)*Log[1 - xp]*
        Log[xp] + (6 - 36*xp + 36*xp^2 - 6/(1 - zp) + (12*xp)/(1 - zp) - 
         (12*xp^2)/(1 - zp) - 12/zp + (24*xp)/zp - (12*xp^2)/zp)*Log[xp]^2 + 
       Log[xp]*(-8*xp + 8*xp^2 + (8*xp)/(1 - zp) - (8*xp^2)/(1 - zp) - 8/zp + 
         (16*xp^2)/zp + (-8 + 48*xp - 48*xp^2 + 8/(1 - zp) - 
           (16*xp)/(1 - zp) + (16*xp^2)/(1 - zp) + 16/zp - (32*xp)/zp + 
           (16*xp^2)/zp)*Log[1 - zp] + (4 - 24*xp + 24*xp^2 - 4/(1 - zp) + 
           (8*xp)/(1 - zp) - (8*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
           (8*xp^2)/zp)*Log[1 - xp - zp] + (-4 + 24*xp - 24*xp^2 + 
           4/(1 - zp) - (8*xp)/(1 - zp) + (8*xp^2)/(1 - zp) + 8/zp - 
           (16*xp)/zp + (8*xp^2)/zp)*Log[zp]) + 
       (8*xp - 8*xp^2 + zeta2*(8 - 48*xp + 48*xp^2 - 16/(1 - zp) + 
           (32*xp)/(1 - zp) - (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
           (16*xp^2)/zp) + 20/(1 - zp) - (24*xp^2)/(1 - zp) - (8*xp)/zp + 
         (8*xp^2)/zp + (4 - 24*xp + 24*xp^2 - 8/(1 - zp) + (16*xp)/(1 - zp) - 
           (8*xp^2)/(1 - zp) - 4/zp + (8*xp)/zp - (8*xp^2)/zp)*
          Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))] + 
         (-8 + 48*xp - 48*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
           (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*
          Log[1 - xp]^2 + (8*xp - 8*xp^2 + 8/(1 - zp) - (16*xp^2)/(1 - zp) - 
           (8*xp)/zp + (8*xp^2)/zp)*Log[xp - zp] + 
         (-16*xp + 16*xp^2 - 16/(1 - zp) + (32*xp^2)/(1 - zp) + (16*xp)/zp - 
           (16*xp^2)/zp + (8 - 48*xp + 48*xp^2 - 16/(1 - zp) + 
             (32*xp)/(1 - zp) - (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
             (16*xp^2)/zp)*Log[xp - zp])*Log[zp] + 
         (-8 + 48*xp - 48*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
           (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*Log[zp]^2 + 
         Log[xp]*(8*xp - 8*xp^2 + 8/(1 - zp) - (16*xp^2)/(1 - zp) - 
           (8*xp)/zp + (8*xp^2)/zp + (8 - 48*xp + 48*xp^2 - 16/(1 - zp) + 
             (32*xp)/(1 - zp) - (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
             (16*xp^2)/zp)*Log[1 - zp] + (-8 + 48*xp - 48*xp^2 + 
             16/(1 - zp) - (32*xp)/(1 - zp) + (16*xp^2)/(1 - zp) + 8/zp - 
             (16*xp)/zp + (16*xp^2)/zp)*Log[xp - zp] + 
           (8 - 48*xp + 48*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
             (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp)*
            Log[zp]) + Log[1 - zp]*(-8*xp + 8*xp^2 - 8/(1 - zp) + 
           (16*xp^2)/(1 - zp) + (8*xp)/zp - (8*xp^2)/zp + 
           (-8 + 48*xp - 48*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
             (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*
            Log[zp]) + Log[1 - xp]*(-16*xp + 16*xp^2 - 16/(1 - zp) + 
           (32*xp^2)/(1 - zp) + (16*xp)/zp - (16*xp^2)/zp + 
           (8 - 48*xp + 48*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
             (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp)*Log[xp] + 
           (-8 + 48*xp - 48*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
             (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*
            Log[1 - zp] + (8 - 48*xp + 48*xp^2 - 16/(1 - zp) + 
             (32*xp)/(1 - zp) - (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
             (16*xp^2)/zp)*Log[xp - zp] + (-16 + 96*xp - 96*xp^2 + 
             32/(1 - zp) - (64*xp)/(1 - zp) + (32*xp^2)/(1 - zp) + 16/zp - 
             (32*xp)/zp + (32*xp^2)/zp)*Log[zp]))*Theta[xp - zp]) + 
     (zeta2*(8 - 48*xp + 48*xp^2 - 24/(1 - zp) + (48*xp)/(1 - zp) - 
         (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp) + 
       (-4 + 24*xp - 24*xp^2 + 12/(1 - zp) - (24*xp)/(1 - zp) + 
         (8*xp^2)/(1 - zp) + 4/zp - (8*xp)/zp + (8*xp^2)/zp)*Li[2, xp/zp] + 
       (4 - 24*xp + 24*xp^2 - 8/(1 - zp) + (16*xp)/(1 - zp) - 
         (8*xp^2)/(1 - zp) - 4/zp + (8*xp)/zp - (8*xp^2)/zp)*
        Li[2, -(-xp + zp)^(-1) + zp/(-xp + zp)] + 
       (-4 + 24*xp - 24*xp^2 + 8/(1 - zp) - (16*xp)/(1 - zp) + 
         (8*xp^2)/(1 - zp) + 4/zp - (8*xp)/zp + (8*xp^2)/zp)*
        Li[2, -(xp/(-xp + zp)) + (xp*zp)/(-xp + zp)] + 
       (-8 + 48*xp - 48*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
         (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*Log[1 - xp]*
        Log[xp] + (8 - 48*xp + 48*xp^2 - 18/(1 - zp) + (36*xp)/(1 - zp) - 
         (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp)*Log[xp]^2 + 
       (-2 + 12*xp - 12*xp^2 + 6/(1 - zp) - (12*xp)/(1 - zp) + 
         (4*xp^2)/(1 - zp) + 2/zp - (4*xp)/zp + (4*xp^2)/zp)*Log[zp]^2 + 
       (4 - 24*xp + 24*xp^2 - 12/(1 - zp) + (24*xp)/(1 - zp) - 
         (8*xp^2)/(1 - zp) - 4/zp + (8*xp)/zp - (8*xp^2)/zp)*Log[zp]*
        Log[-xp + zp] + Log[xp]*(-8*xp + 8*xp^2 - 8/(1 - zp) + 
         (16*xp^2)/(1 - zp) + (8*xp)/zp - (8*xp^2)/zp + 
         (-4 + 24*xp - 24*xp^2 + 8/(1 - zp) - (16*xp)/(1 - zp) + 
           (8*xp^2)/(1 - zp) + 4/zp - (8*xp)/zp + (8*xp^2)/zp)*Log[1 - zp] + 
         (-8 + 48*xp - 48*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
           (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*Log[zp] + 
         (4/(1 - zp) - (8*xp)/(1 - zp))*Log[-xp + zp]))*Theta[-xp + zp] + 
     ((4 - 24*xp + 24*xp^2 - 4/(1 - zp) + (8*xp)/(1 - zp) - 
         (8*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (8*xp^2)/zp)*
        Li[2, xp^(-1) + zp^(-1) - 1/(xp*zp)] + 
       (-4 + 24*xp - 24*xp^2 + 4/(1 - zp) - (8*xp)/(1 - zp) + 
         (8*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (8*xp^2)/zp)*
        Li[2, 1 - zp^(-1) + xp/zp] + (-8 + 48*xp - 48*xp^2 + 8/(1 - zp) - 
         (16*xp)/(1 - zp) + (16*xp^2)/(1 - zp) + 16/zp - (32*xp)/zp + 
         (16*xp^2)/zp)*Log[1 - xp]*Log[xp] + 
       (8 - 48*xp + 48*xp^2 - 8/(1 - zp) + (16*xp)/(1 - zp) - 
         (16*xp^2)/(1 - zp) - 16/zp + (32*xp)/zp - (16*xp^2)/zp)*Log[xp]^2 + 
       Log[xp]*(-8*xp + 8*xp^2 + (8*xp)/(1 - zp) - (8*xp^2)/(1 - zp) - 8/zp + 
         (16*xp^2)/zp + (-8 + 48*xp - 48*xp^2 + 8/(1 - zp) - 
           (16*xp)/(1 - zp) + (16*xp^2)/(1 - zp) + 16/zp - (32*xp)/zp + 
           (16*xp^2)/zp)*Log[1 - zp]))*Theta[-1 + xp + zp] + 
     Theta[xp - zp]*(-8*xp + 8*xp^2 + zeta2*(-8 + 48*xp - 48*xp^2 + 
         16/(1 - zp) - (32*xp)/(1 - zp) + (16*xp^2)/(1 - zp) + 8/zp - 
         (16*xp)/zp + (16*xp^2)/zp) - 20/(1 - zp) + (24*xp^2)/(1 - zp) + 
       (8*xp)/zp - (8*xp^2)/zp + (4 - 24*xp + 24*xp^2 - 12/(1 - zp) + 
         (24*xp)/(1 - zp) - (8*xp^2)/(1 - zp) - 4/zp + (8*xp)/zp - 
         (8*xp^2)/zp)*Li[2, zp/xp] + (-4 + 24*xp - 24*xp^2 + 8/(1 - zp) - 
         (16*xp)/(1 - zp) + (8*xp^2)/(1 - zp) + 4/zp - (8*xp)/zp + 
         (8*xp^2)/zp)*Li[2, xp/(1 - zp) - zp/(1 - zp)] + 
       (8 - 48*xp + 48*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
         (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp)*
        Log[1 - xp]^2 + (12 - 72*xp + 72*xp^2 - 28/(1 - zp) + 
         (56*xp)/(1 - zp) - (24*xp^2)/(1 - zp) - 12/zp + (24*xp)/zp - 
         (24*xp^2)/zp)*Log[xp]^2 + (-8*xp + 8*xp^2 - 8/(1 - zp) + 
         (16*xp^2)/(1 - zp) + (8*xp)/zp - (8*xp^2)/zp)*Log[xp - zp] + 
       (16*xp - 16*xp^2 + 16/(1 - zp) - (32*xp^2)/(1 - zp) - (16*xp)/zp + 
         (16*xp^2)/zp + (-4 + 24*xp - 24*xp^2 + 4/(1 - zp) - 
           (8*xp)/(1 - zp) + (8*xp^2)/(1 - zp) + 4/zp - (8*xp)/zp + 
           (8*xp^2)/zp)*Log[xp - zp])*Log[zp] + 
       (8 - 48*xp + 48*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
         (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp)*Log[zp]^2 + 
       Log[1 - xp]*(16*xp - 16*xp^2 + 16/(1 - zp) - (32*xp^2)/(1 - zp) - 
         (16*xp)/zp + (16*xp^2)/zp + (-16 + 96*xp - 96*xp^2 + 32/(1 - zp) - 
           (64*xp)/(1 - zp) + (32*xp^2)/(1 - zp) + 16/zp - (32*xp)/zp + 
           (32*xp^2)/zp)*Log[xp] + (8 - 48*xp + 48*xp^2 - 16/(1 - zp) + 
           (32*xp)/(1 - zp) - (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
           (16*xp^2)/zp)*Log[1 - zp] + (-8 + 48*xp - 48*xp^2 + 16/(1 - zp) - 
           (32*xp)/(1 - zp) + (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + 
           (16*xp^2)/zp)*Log[xp - zp] + (16 - 96*xp + 96*xp^2 - 32/(1 - zp) + 
           (64*xp)/(1 - zp) - (32*xp^2)/(1 - zp) - 16/zp + (32*xp)/zp - 
           (32*xp^2)/zp)*Log[zp]) + Log[1 - zp]*(8*xp - 8*xp^2 + 8/(1 - zp) - 
         (16*xp^2)/(1 - zp) - (8*xp)/zp + (8*xp^2)/zp + 
         (8 - 48*xp + 48*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
           (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp)*Log[zp]) + 
       Log[xp]*(-16*xp + 16*xp^2 - 16/(1 - zp) + (32*xp^2)/(1 - zp) + 
         (16*xp)/zp - (16*xp^2)/zp + (-8 + 48*xp - 48*xp^2 + 16/(1 - zp) - 
           (32*xp)/(1 - zp) + (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + 
           (16*xp^2)/zp)*Log[1 - zp] + (4 - 24*xp + 24*xp^2 - 4/(1 - zp) + 
           (8*xp)/(1 - zp) - (8*xp^2)/(1 - zp) - 4/zp + (8*xp)/zp - 
           (8*xp^2)/zp)*Log[xp - zp] + (-20 + 120*xp - 120*xp^2 + 
           44/(1 - zp) - (88*xp)/(1 - zp) + (40*xp^2)/(1 - zp) + 20/zp - 
           (40*xp)/zp + (40*xp^2)/zp)*Log[zp]) + 
       (8*xp - 8*xp^2 + zeta2*(8 - 48*xp + 48*xp^2 - 16/(1 - zp) + 
           (32*xp)/(1 - zp) - (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
           (16*xp^2)/zp) + 20/(1 - zp) - (24*xp^2)/(1 - zp) - (8*xp)/zp + 
         (8*xp^2)/zp + (4 - 24*xp + 24*xp^2 - 8/(1 - zp) + (16*xp)/(1 - zp) - 
           (8*xp^2)/(1 - zp) - 4/zp + (8*xp)/zp - (8*xp^2)/zp)*
          Li[2, (1 - zp)^(-1) - zp/(xp*(1 - zp))] + 
         (-8 + 48*xp - 48*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
           (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*
          Log[1 - xp]^2 + (8*xp - 8*xp^2 + 8/(1 - zp) - (16*xp^2)/(1 - zp) - 
           (8*xp)/zp + (8*xp^2)/zp)*Log[xp - zp] + 
         (-16*xp + 16*xp^2 - 16/(1 - zp) + (32*xp^2)/(1 - zp) + (16*xp)/zp - 
           (16*xp^2)/zp + (8 - 48*xp + 48*xp^2 - 16/(1 - zp) + 
             (32*xp)/(1 - zp) - (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
             (16*xp^2)/zp)*Log[xp - zp])*Log[zp] + 
         (-8 + 48*xp - 48*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
           (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*Log[zp]^2 + 
         Log[xp]*(8*xp - 8*xp^2 + 8/(1 - zp) - (16*xp^2)/(1 - zp) - 
           (8*xp)/zp + (8*xp^2)/zp + (8 - 48*xp + 48*xp^2 - 16/(1 - zp) + 
             (32*xp)/(1 - zp) - (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
             (16*xp^2)/zp)*Log[1 - zp] + (-8 + 48*xp - 48*xp^2 + 
             16/(1 - zp) - (32*xp)/(1 - zp) + (16*xp^2)/(1 - zp) + 8/zp - 
             (16*xp)/zp + (16*xp^2)/zp)*Log[xp - zp] + 
           (8 - 48*xp + 48*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
             (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp)*
            Log[zp]) + Log[1 - zp]*(-8*xp + 8*xp^2 - 8/(1 - zp) + 
           (16*xp^2)/(1 - zp) + (8*xp)/zp - (8*xp^2)/zp + 
           (-8 + 48*xp - 48*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
             (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*
            Log[zp]) + Log[1 - xp]*(-16*xp + 16*xp^2 - 16/(1 - zp) + 
           (32*xp^2)/(1 - zp) + (16*xp)/zp - (16*xp^2)/zp + 
           (8 - 48*xp + 48*xp^2 - 16/(1 - zp) + (32*xp)/(1 - zp) - 
             (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - (16*xp^2)/zp)*Log[xp] + 
           (-8 + 48*xp - 48*xp^2 + 16/(1 - zp) - (32*xp)/(1 - zp) + 
             (16*xp^2)/(1 - zp) + 8/zp - (16*xp)/zp + (16*xp^2)/zp)*
            Log[1 - zp] + (8 - 48*xp + 48*xp^2 - 16/(1 - zp) + 
             (32*xp)/(1 - zp) - (16*xp^2)/(1 - zp) - 8/zp + (16*xp)/zp - 
             (16*xp^2)/zp)*Log[xp - zp] + (-16 + 96*xp - 96*xp^2 + 
             32/(1 - zp) - (64*xp)/(1 - zp) + (32*xp^2)/(1 - zp) + 16/zp - 
             (32*xp)/zp + (32*xp^2)/zp)*Log[zp]))*Theta[-1 + xp + zp])), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({2,gg}\)]\)" -> 
  -1/2*(CA*(-1 + zp)*(zp + 375*xp^3*zp + xp*(1 - 25*zp - 15*zp^2) + 
       xp^2*(-1 - 319*zp + 15*zp^2)))/(xp*zp^2) + 
   (8*CA*zeta2*(zp + zp^3 + 2*xp*(1 + zp^2) + xp^2*(-4*zp + 6*zp^3)))/
    (zp*(-1 + zp^2)) + (CA*(zp^2 + 105*xp^4*zp^2 - 2*xp*zp*(11 + 3*zp^2) - 
      30*xp^3*(zp + 9*zp^3) + xp^2*(1 + 28*zp^2 - 15*zp^4))*
     InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/(4*xp^(3/2)*zp^(5/2)) - 
   (CA*(zp^2 + 105*xp^4*zp^2 - 2*xp*zp*(11 + 3*zp^2) - 
      30*xp^3*(zp + 9*zp^3) + xp^2*(1 + 28*zp^2 - 15*zp^4))*
     InvTanInt[Sqrt[zp]/Sqrt[xp]])/(4*xp^(3/2)*zp^(5/2)) - 
   (CA*(zp^2 + 105*xp^4*zp^2 - 2*xp*zp*(11 + 3*zp^2) - 
      30*xp^3*(zp + 9*zp^3) + xp^2*(1 + 28*zp^2 - 15*zp^4))*
     InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/(4*xp^(3/2)*zp^(5/2)) + 
   (CA*(zp^2 + 105*xp^4*zp^2 - 2*xp*zp*(11 + 3*zp^2) - 
      30*xp^3*(zp + 9*zp^3) + xp^2*(1 + 28*zp^2 - 15*zp^4))*
     InvTanInt[Sqrt[xp]*Sqrt[zp]])/(4*xp^(3/2)*zp^(5/2)) + 
   (8*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + xp^2*(2 + 6*zp + 6*zp^2))*
     Li[2, 1 - xp])/(zp*(1 + zp)) + 
   (8*CA*(1 + zp^2 + xp^2*(2 - 6*zp + 6*zp^2) + xp*(2 - 4*zp + 6*zp^2))*
     Li[2, -xp])/((-1 + zp)*zp) + 
   (8*CA*(zp + zp^3 + 2*xp*(1 + zp^2) + xp^2*(-4*zp + 6*zp^3))*
     Li[2, -(zp/xp)])/(zp*(-1 + zp^2)) - 
   (8*CA*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*Li[2, -(xp*zp)])/
    (zp*(-1 + zp^2)) + (8*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + 
      xp^2*(2 + 6*zp + 6*zp^2))*Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(zp*(1 + zp)) - 
   (8*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + xp^2*(2 + 6*zp + 6*zp^2))*
     Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
       Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(zp*(1 + zp)) + 
   (16*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + xp^2*(2 + 6*zp + 6*zp^2))*
     Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
        (2*xp)])/(zp*(1 + zp)) + 
   (4*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + xp^2*(2 + 6*zp + 6*zp^2))*
     Log[2]^2)/(zp*(1 + zp)) + 
   (4*CA*(-2 + zp - 2*zp^2 + zp^3 + 2*xp*(1 + 2*zp + zp^2 - 6*zp^3) + 
      xp^2*(-4 - 4*zp + 6*zp^3))*Log[xp]^2)/(zp*(-1 + zp^2)) - 
   (4*CA*(1 + zp^2 + xp*(2 - 6*zp^2) + xp^2*(-4 + 6*zp^2))*Log[zp]^2)/
    (-1 + zp^2) + Log[zp]*
    ((CA*(-1 + xp)*(-(zp*(1 + zp)) + xp^2*zp*(135 + 263*zp) + 
        xp*(1 + 37*zp + 85*zp^2 - 15*zp^3)))/(4*xp*zp^2) + 
     (CA*(zp^2 + 105*xp^4*zp^2 - 2*xp*zp*(11 + 3*zp^2) - 
        30*xp^3*(zp + 9*zp^3) + xp^2*(1 + 28*zp^2 - 15*zp^4))*
       ArcTan[Sqrt[zp]/Sqrt[xp]])/(4*xp^(3/2)*zp^(5/2)) - 
     (CA*(zp^2 + 105*xp^4*zp^2 - 2*xp*zp*(11 + 3*zp^2) - 
        30*xp^3*(zp + 9*zp^3) + xp^2*(1 + 28*zp^2 - 15*zp^4))*
       ArcTan[Sqrt[xp]*Sqrt[zp]])/(4*xp^(3/2)*zp^(5/2)) + 
     (8*CA*(zp + zp^3 + 2*xp*(1 + zp^2) + xp^2*(-4*zp + 6*zp^3))*
       Log[1 + zp/xp])/(zp*(-1 + zp^2)) - 
     (8*CA*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*Log[1 + xp*zp])/
      (zp*(-1 + zp^2))) + (4*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + 
      xp^2*(2 + 6*zp + 6*zp^2))*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^
      2)/(zp*(1 + zp)) + (4*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + 
      xp^2*(2 + 6*zp + 6*zp^2))*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^
      2)/(zp*(1 + zp)) + Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
    ((8*CA*(1 - 6*xp + 6*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/zp - 
     (8*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + xp^2*(2 + 6*zp + 6*zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp))) + 
   Log[2]*((8*CA*(1 - 6*xp + 6*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/zp + 
     (8*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + xp^2*(2 + 6*zp + 6*zp^2))*
       Log[xp])/(zp*(1 + zp)) - (8*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + 
        xp^2*(2 + 6*zp + 6*zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp))) - 
   (8*CA*(1 - 6*xp + 6*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*
     Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/zp - 
   (4*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + xp^2*(2 + 6*zp + 6*zp^2))*
     Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(zp*(1 + zp)) + 
   Log[xp]*((CA*(768*xp^4*zp^2 + (-1 + zp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + 
           zp^2] + 3*xp^3*zp*(64 + 64*zp^2 - 
          35*Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
          zp*(-384 + 35*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])) + 
        xp^2*(Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
          3*zp^3*(-64 + 5*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) - 
          6*zp*(32 + 21*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
          2*zp^2*(256 + 55*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])) + 
        xp*(-1 + zp)*(-Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
          zp^2*(32 + 15*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
          zp*(-32 + 69*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]))))/
      (4*xp*zp^2*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
     (CA*(zp^2 + 105*xp^4*zp^2 - 2*xp*zp*(11 + 3*zp^2) - 
        30*xp^3*(zp + 9*zp^3) + xp^2*(1 + 28*zp^2 - 15*zp^4))*
       ArcTan[Sqrt[zp]/Sqrt[xp]])/(4*xp^(3/2)*zp^(5/2)) - 
     (CA*(zp^2 + 105*xp^4*zp^2 - 2*xp*zp*(11 + 3*zp^2) - 
        30*xp^3*(zp + 9*zp^3) + xp^2*(1 + 28*zp^2 - 15*zp^4))*
       ArcTan[Sqrt[xp]*Sqrt[zp]])/(4*xp^(3/2)*zp^(5/2)) + 
     (8*CA*(1 + zp^2 + xp^2*(2 - 6*zp + 6*zp^2) + xp*(2 - 4*zp + 6*zp^2))*
       Log[1 + xp])/((-1 + zp)*zp) + 
     (8*CA*(2 + 2*xp^2 + zp - zp^3 + xp*(2 + 4*zp - 2*zp^2))*Log[zp])/
      (zp*(-1 + zp^2)) - (8*CA*(zp + zp^3 + 2*xp*(1 + zp^2) + 
        xp^2*(-4*zp + 6*zp^3))*Log[1 + zp/xp])/(zp*(-1 + zp^2)) - 
     (8*CA*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*Log[1 + xp*zp])/
      (zp*(-1 + zp^2)) + (8*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + 
        xp^2*(2 + 6*zp + 6*zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp)) - 
     (8*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + xp^2*(2 + 6*zp + 6*zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp)) - 
     (8*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + xp^2*(2 + 6*zp + 6*zp^2))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp))) + 
   Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
    ((-8*CA*(1 - 6*xp + 6*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/zp + 
     (8*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + xp^2*(2 + 6*zp + 6*zp^2))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp))) + 
   Log[1 - xp]*((-8*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + 
        xp^2*(2 + 6*zp + 6*zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp)) + 
     (8*CA*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + xp^2*(2 + 6*zp + 6*zp^2))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp))) + 
   CF*((-13 - 34*zp + 59*zp^2 + 4*xp*(31 - 58*zp + 23*zp^2) - 
       4*xp^2*(34 - 73*zp + 38*zp^2))/zp + 
     (8*zeta2*(1 - 2*zp - zp^2 - 2*zp^3 + xp^2*(2 - 2*zp - 6*zp^2 - 2*zp^3 + 
          4*zp^4) - 2*xp*(1 + 2*zp - 5*zp^2 - 2*zp^3 + 8*zp^4)))/
      (zp*(-1 + zp^2)) + (4*(xp - zp - 45*xp^2*zp + 9*xp*zp^2)*
       InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/(Sqrt[xp]*Sqrt[zp]) + 
     (4*(zp + 45*xp^2*zp - xp*(1 + 9*zp^2))*InvTanInt[Sqrt[zp]/Sqrt[xp]])/
      (Sqrt[xp]*Sqrt[zp]) + (4*(zp + 45*xp^2*zp - xp*(1 + 9*zp^2))*
       InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/(Sqrt[xp]*Sqrt[zp]) + 
     (4*(xp - zp - 45*xp^2*zp + 9*xp*zp^2)*InvTanInt[Sqrt[xp]*Sqrt[zp]])/
      (Sqrt[xp]*Sqrt[zp]) + (4*(-1 + zp - 4*zp^2 + 2*zp^3 + 
        xp*(2 + 14*zp + 4*zp^2 - 24*zp^3) + 4*xp^2*(-1 - 2*zp + 3*zp^3))*
       Li[2, 1 - xp])/(zp*(1 + zp)) - 
     (16*(1 + zp^2 + xp^2*(2 - 6*zp + 6*zp^2) + xp*(2 - 4*zp + 6*zp^2))*
       Li[2, -xp])/(-1 + zp) - 16*(1 - 6*xp + 6*xp^2)*Li[2, 1 - zp] - 
     (16*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*Li[2, -(zp/xp)])/
      (-1 + zp^2) + (16*(zp + zp^3 + 2*xp*(1 + zp^2) + xp^2*(-4*zp + 6*zp^3))*
       Li[2, -(xp*zp)])/(-1 + zp^2) - (16*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(zp*(1 + zp)) - 
     (16*((-1 + zp)*zp + xp*(4 + 2*zp - 6*zp^2) + xp^2*(-4 + 6*zp^2))*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(1 + zp) + 
     (16*(-1 + zp)*(1 + zp^2 - 2*xp*(1 + 2*zp + 3*zp^2) + 
        xp^2*(2 + 6*zp + 6*zp^2))*Li[2, 1 - 1/(2*xp) + zp/(2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2*xp)])/(zp*(1 + zp)) - 
     (8*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*Log[2]^2)/(zp*(1 + zp)) + 
     (4*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[Q2/muF2]^2)/zp + 
     (8 - 4*zp + 8*xp*(-6 + 5*zp) - 8*xp^2*(-4 + 5*zp))*Log[1 - xp]^2 + 
     (8*(2*zp^2*(1 - zp + zp^2) + 2*xp*zp^2*(-3 + 4*zp + zp^2) + 
        xp^2*(-1 + 9*zp - 5*zp^2 - 11*zp^3 + 10*zp^4))*Log[xp]^2)/
      (zp*(-1 + zp^2)) + (4*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*
       Log[1 - zp]^2)/zp - (4*(-4 - 2*zp + zp^2 - 2*zp^3 + 3*zp^4 + 
        xp*(8 + 12*zp + 6*zp^2 - 4*zp^3 - 14*zp^4) + 
        2*xp^2*(-4 - 6*zp - 3*zp^2 + 4*zp^3 + 7*zp^4))*Log[zp]^2)/
      (zp*(-1 + zp^2)) + Log[1 - zp]*
      ((-30 + 44*zp - 22*zp^2 + 8*xp^2*(-17 + 7*zp + 9*zp^2) - 
         4*xp*(-36 + 20*zp + 11*zp^2))/zp - 16*(1 - 6*xp + 6*xp^2)*Log[zp]) + 
     Log[Q2/muF2]*((-30 + 44*zp - 22*zp^2 + 8*xp^2*(-17 + 7*zp + 9*zp^2) - 
         4*xp*(-36 + 20*zp + 11*zp^2))/zp + 
       (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - xp])/zp - 
       (4*(3 - 2*zp + 2*zp^2 + 4*xp^2*(2 - 2*zp + zp^2) + 
          xp*(-6 - 4*zp + 8*zp^2))*Log[xp])/zp + 
       (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
       16*(1 - 6*xp + 6*xp^2)*Log[zp]) + 
     Log[zp]*((-2*(23 + 12*zp + 5*zp^2 - 6*xp*(20 + 7*zp + 2*zp^2) + 
          4*xp^2*(29 + 9*zp + 2*zp^2)))/zp + 
       (4*(xp - zp - 45*xp^2*zp + 9*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + (4*(zp + 45*xp^2*zp - xp*(1 + 9*zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) - 
       (16*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*Log[1 + zp/xp])/
        (-1 + zp^2) + (16*(zp + zp^3 + 2*xp*(1 + zp^2) + 
          xp^2*(-4*zp + 6*zp^3))*Log[1 + xp*zp])/(-1 + zp^2)) + 
     (8*((-1 + zp)*zp + xp*(4 + 2*zp - 6*zp^2) + xp^2*(-4 + 6*zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(1 + zp) + 
     (8*((-1 + zp)*zp + xp*(4 + 2*zp - 6*zp^2) + xp^2*(-4 + 6*zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(1 + zp) + 
     Log[2]*((-16*((-1 + zp)^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(2 - 6*zp + 6*zp^2))*Log[1 - xp])/zp + 
       (16*((-1 + zp)*zp + xp*(4 + 2*zp - 6*zp^2) + xp^2*(-4 + 6*zp^2))*
         Log[xp])/(1 + zp) + (16*((-1 + zp)^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(2 - 6*zp + 6*zp^2))*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/zp - (16*((-1 + zp)*zp + xp*(4 + 2*zp - 6*zp^2) + 
          xp^2*(-4 + 6*zp^2))*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        (1 + zp)) + (16*((-1 + zp)*zp + xp*(4 + 2*zp - 6*zp^2) + 
        xp^2*(-4 + 6*zp^2))*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp) + 
     (8*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      (zp*(1 + zp)) + Log[xp]*((28 - 60*zp + 40*zp^2 - 
         8*xp^2*(-17 + 7*zp + 9*zp^2) + 4*xp*(-36 + zp + 31*zp^2))/zp + 
       (4*(zp + 45*xp^2*zp - xp*(1 + 9*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + (4*(zp + 45*xp^2*zp - xp*(1 + 9*zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) - 
       (16*(1 + zp^2 + xp^2*(2 - 6*zp + 6*zp^2) + xp*(2 - 4*zp + 6*zp^2))*
         Log[1 + xp])/(-1 + zp) - 
       (4*(3 - 2*zp + 2*zp^2 + 4*xp^2*(2 - 2*zp + zp^2) + 
          xp*(-6 - 4*zp + 8*zp^2))*Log[1 - zp])/zp - 
       (4*(1 + 2*zp + 3*zp^2 - 2*zp^3 + 4*zp^4 + 8*xp^2*zp*
           (3 - 2*zp - 3*zp^2 + 3*zp^3) + 2*xp*(-1 - 14*zp - 5*zp^2 + 
            22*zp^3 + 6*zp^4))*Log[zp])/(zp*(-1 + zp^2)) + 
       (16*(1 + 2*xp^2 - 2*xp*zp + zp^2 + 6*xp*zp^3)*Log[1 + zp/xp])/
        (-1 + zp^2) + (16*(zp + zp^3 + 2*xp*(1 + zp^2) + 
          xp^2*(-4*zp + 6*zp^3))*Log[1 + xp*zp])/(-1 + zp^2) + 
       (16*((-1 + zp)*zp + xp*(4 + 2*zp - 6*zp^2) + xp^2*(-4 + 6*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp) - 
       (16*((-1 + zp)*zp + xp*(4 + 2*zp - 6*zp^2) + xp^2*(-4 + 6*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp) - 
       (16*((-1 + zp)*zp + xp*(4 + 2*zp - 6*zp^2) + xp^2*(-4 + 6*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp)) + 
     Log[1 - xp]*((-30 + 44*zp - 22*zp^2 + 8*xp^2*(-17 + 7*zp + 9*zp^2) - 
         4*xp*(-36 + 20*zp + 11*zp^2))/zp - 
       (4*(3 - 2*zp + 2*zp^2 + 4*xp^2*(2 - 2*zp + zp^2) + 
          xp*(-6 - 4*zp + 8*zp^2))*Log[xp])/zp + 
       (8*(1 - 2*xp + 2*xp^2)*(2 - 2*zp + zp^2)*Log[1 - zp])/zp - 
       16*(1 - 6*xp + 6*xp^2)*Log[zp] + 
       (16*(1 + 2*xp^2 + 2*xp*(-1 + zp) - zp)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(zp*(1 + zp)) + 
       (16*((-1 + zp)*zp + xp*(4 + 2*zp - 6*zp^2) + xp^2*(-4 + 6*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp)) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-16*((-1 + zp)*zp + xp*(4 + 2*zp - 6*zp^2) + xp^2*(-4 + 6*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(1 + zp) - 
       (16*((-1 + zp)^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(2 - 6*zp + 6*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/zp)), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \
\({2,q\!\(\*OverscriptBox[\(q\), \(_\)]\)}\)]\)" -> 
  CA*CF*(2*(-40 + xp*(38 - 7/zp - 59*zp) + 8/zp + 60*zp) + 
     (4*zeta2*(-1 - zp - 5*zp^2 + 3*zp^3 + 2*xp^2*(-1 + zp^2) + 
        6*xp^3*(zp + zp^3) - xp*(-1 + 3*zp + 3*zp^2 + 3*zp^3)))/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 48*Sqrt[xp]*zp^(3/2)*
      InvTanInt[-(Sqrt[zp]/Sqrt[xp])] + 48*Sqrt[xp]*zp^(3/2)*
      InvTanInt[Sqrt[zp]/Sqrt[xp]] + 48*Sqrt[xp]*zp^(3/2)*
      InvTanInt[-(Sqrt[xp]*Sqrt[zp])] - 48*Sqrt[xp]*zp^(3/2)*
      InvTanInt[Sqrt[xp]*Sqrt[zp]] + 
     (4*(-1 + 2*zp + zp^3 + 2*xp*zp*(-2 + zp - 3*zp^2) + 
        xp^2*(-1 + 5*zp + 6*zp^3))*Li[2, 1 - xp])/((-1 + xp)*zp*(1 + zp)) + 
     (16*(zp + 3*xp^2*zp + xp*(-1 + 4*zp))*Li[2, -xp])/((1 + xp)*(-1 + zp)) + 
     (8*(1 + zp^2)*Li[2, -zp])/((-1 + xp)*(1 + zp)) + 
     (16*zp^2*(-1 - 2*xp*zp + 3*xp^3*zp)*Li[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (16*zp^2*(2*xp - 3*xp^3 + zp)*Li[2, -(xp*zp)])/((-1 + xp)*(1 + xp)*
       (-1 + zp)*(1 + zp)) + ((4 + 12*(1 - 2*xp)^2*zp^2)*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*(1 + zp)) - 
     (4*(1 + 3*(1 - 2*xp)^2*zp^2)*Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - 
         zp/(2 - 2*xp) + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/
      ((-1 + xp)*(1 + zp)) + ((8 + 24*(1 - 2*xp)^2*zp^2)*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/((-1 + xp)*(1 + zp)) + 
     ((2 + 6*(1 - 2*xp)^2*zp^2)*Log[2]^2)/((-1 + xp)*(1 + zp)) + 
     (-2/zp + (4*zp)/(-1 + xp) + xp*(-36 - 12/(-1 + zp) - 2/zp + 24*zp + 
         36/(1 + zp)) + 4*(3/((-1 + xp)*(1 + zp)) + (1 + xp - zp - xp*zp)^
          (-1) + (zp - xp*zp)^(-1)))*Log[xp]^2 + 
     Dzp[0]*(8*(-1 + xp) + (4*(1 + xp^2)*zeta2)/(1 + xp) + 
       (8*(1 + xp^2)*Li[2, -xp])/(1 + xp) - (2*(1 + xp^2)*Log[xp]^2)/
        (1 + xp) + Log[xp]*(-4*(1 + xp) + (8*(1 + xp^2)*Log[1 + xp])/
          (1 + xp))) - (2*(1 + (3 - 6*xp + 6*xp^2)*zp^2)*Log[zp]^2)/
      ((-1 + xp)*(1 + zp)) + Dxp[0]*(8*(-1 + zp) + (4*zeta2*(1 + zp^2))/
        (1 + zp) + (8*(1 + zp^2)*Li[2, -zp])/(1 + zp) - 
       (2*(1 + zp^2)*Log[zp]^2)/(1 + zp) + 
       Log[zp]*(-4*(1 + zp) + (8*(1 + zp^2)*Log[1 + zp])/(1 + zp))) + 
     Log[Q2/muF2]*(Delz*(8*(-1 + xp) + (4*(1 + xp^2)*zeta2)/(1 + xp) + 
         (8*(1 + xp^2)*Li[2, -xp])/(1 + xp) - (2*(1 + xp^2)*Log[xp]^2)/
          (1 + xp) + Log[xp]*(-4*(1 + xp) + (8*(1 + xp^2)*Log[1 + xp])/
            (1 + xp))) + Delx*(8*(-1 + zp) + (4*zeta2*(1 + zp^2))/(1 + zp) + 
         (8*(1 + zp^2)*Li[2, -zp])/(1 + zp) - (2*(1 + zp^2)*Log[zp]^2)/
          (1 + zp) + Log[zp]*(-4*(1 + zp) + (8*(1 + zp^2)*Log[1 + zp])/
            (1 + zp)))) + Log[zp]*
      ((-4*(1 - 7*zp + 7*zp^2 - 2*xp*(2 - 7*zp + 6*zp^2) + 
          xp^2*(2 - 7*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) - 
       48*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[zp]/Sqrt[xp]] + 
       48*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[xp]*Sqrt[zp]] + 
       (8*(1 + zp^2)*Log[1 + zp])/((-1 + xp)*(1 + zp)) + 
       (16*zp^2*(-1 - 2*xp*zp + 3*xp^3*zp)*Log[1 + zp/xp])/
        ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
       (16*zp^2*(2*xp - 3*xp^3 + zp)*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*
         (-1 + zp)*(1 + zp))) + ((2 + 6*(1 - 2*xp)^2*zp^2)*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) + ((2 + 6*(1 - 2*xp)^2*zp^2)*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) + Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((4*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) - 
       (4*(1 + 3*(1 - 2*xp)^2*zp^2)*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*(1 + zp))) + 
     Log[2]*((4*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       ((4 + 12*(1 - 2*xp)^2*zp^2)*Log[xp])/((-1 + xp)*(1 + zp)) - 
       (4*(1 + 3*(1 - 2*xp)^2*zp^2)*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*(1 + zp))) - 
     (4*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*Log[1 - 2*xp - zp + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
     ((-2 - 6*(1 - 2*xp)^2*zp^2)*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) + Log[xp]*
      ((10 - (4*zp^3)/Sqrt[1 - 2*zp + 4*xp*zp + zp^2] - 
         (16*xp*zp^2)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] - 
         4*xp^2*(1 - 6*zp + 12*zp^2) + 
         zp*(-32 - 4/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
         zp^2*(50 + 8/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]))/(zp - xp*zp) + 
       48*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[zp]/Sqrt[xp]] + 
       48*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[xp]*Sqrt[zp]] + 
       (16*(zp + 3*xp^2*zp + xp*(-1 + 4*zp))*Log[1 + xp])/
        ((1 + xp)*(-1 + zp)) + (4*(-(zp^2*(1 + 5*zp)) + 
          xp*zp*(4 - 7*zp - 3*zp^2) - xp^2*(-1 + zp + 2*zp^2) + 
          xp^3*(1 - 5*zp + 12*zp^2 + 6*zp^3))*Log[zp])/((-1 + xp)*(1 + xp)*
         (-1 + zp)*(1 + zp)) + (16*zp^2*(1 + 2*xp*zp - 3*xp^3*zp)*
         Log[1 + zp/xp])/((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
       (16*zp^2*(2*xp - 3*xp^3 + zp)*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*
         (-1 + zp)*(1 + zp)) + ((4 + 12*(1 - 2*xp)^2*zp^2)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp)) - (4*(1 + 3*(1 - 2*xp)^2*zp^2)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp)) - (4*(1 + 3*(1 - 2*xp)^2*zp^2)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp))) + Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-4*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       ((4 + 12*(1 - 2*xp)^2*zp^2)*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*(1 + zp))) + 
     Log[1 - xp]*((-4*(1 + 3*(1 - 2*xp)^2*zp^2)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp)) + ((4 + 12*(1 - 2*xp)^2*zp^2)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp))) + Delz*(15*(-1 + xp) + 2*(1 + xp)*zeta2 - 
       4*(1 + xp)*Li[2, 1 - xp] + 4*(1 + xp)*Li[2, -xp] + 
       (8*(1 + xp^2)*Li[3, 1 - xp])/(1 + xp) - 
       (8*(1 + xp^2)*Li[3, 1/2 - xp/2])/(1 + xp) - 
       (8*(1 + xp^2)*Li[3, 1/2 + xp/2])/(1 + xp) + 
       (8*(1 + xp^2)*Li[3, (-2*xp)/(1 - xp)])/(1 + xp) + 
       (8*(1 + xp^2)*Li[3, (2*xp)/(1 + xp)])/(1 + xp) + 
       (8*(1 + xp^2)*Log[2]^3)/(3*(1 + xp)) - (4*(1 + xp^2)*Log[1 - xp]^3)/
        (3*(1 + xp)) + (4*(1 + xp^2)*Log[1 - xp]^2*Log[xp])/(1 + xp) + 
       ((1 + xp^2)*Log[xp]^3)/(1 + xp) + Log[1 - xp]*(8*(-1 + xp) - 
         (4*(1 + xp^2)*zeta2)/(1 + xp) + (8*(1 + xp^2)*Li[2, -xp])/(1 + xp) - 
         4*(1 + xp)*Log[xp] - (2*(1 + xp^2)*Log[xp]^2)/(1 + xp)) + 
       (16*(1 + xp^2)*zeta2*Log[1 + xp])/(1 + xp) - 
       (4*(1 + xp^2)*Log[1 + xp]^3)/(3*(1 + xp)) + 
       Log[xp]^2*(4*xp - (8*(1 + xp^2)*Log[1 + xp])/(1 + xp)) + 
       Log[2]^2*((-4*(1 + xp^2)*Log[1 - xp])/(1 + xp) - 
         (4*(1 + xp^2)*Log[1 + xp])/(1 + xp)) + 
       Log[2]*((-8*(1 + xp^2)*zeta2)/(1 + xp) + (4*(1 + xp^2)*Log[1 - xp]^2)/
          (1 + xp) + (4*(1 + xp^2)*Log[1 + xp]^2)/(1 + xp)) + 
       Log[xp]*(-3 - 19*xp - (4*(1 + xp^2)*zeta2)/(1 + xp) - 
         (4*(1 + xp^2)*Li[2, 1 - xp])/(1 + xp) - (8*(1 + xp^2)*Li[2, -xp])/
          (1 + xp) + 4*(1 + xp)*Log[1 + xp] + (4*(1 + xp^2)*Log[1 + xp]^2)/
          (1 + xp)) - (4*(1 + xp^2)*S12[1 - xp])/(1 + xp)) + 
     Delx*(1 - zp + 2*zeta2*(1 + zp) + (4*zeta3*(1 + zp^2))/(1 + zp) - 
       4*(1 + zp)*Li[2, 1 - zp] + 4*(1 + zp)*Li[2, -zp] + 
       (8*(1 + zp^2)*Li[3, 1 - zp])/(1 + zp) - 
       (8*(1 + zp^2)*Li[3, 1/2 - zp/2])/(1 + zp) - 
       (8*(1 + zp^2)*Li[3, 1/2 + zp/2])/(1 + zp) + (4*(1 + zp^2)*Li[3, -zp])/
        (1 + zp) + (8*(1 + zp^2)*Li[3, (-2*zp)/(1 - zp)])/(1 + zp) + 
       (8*(1 + zp^2)*Li[3, (2*zp)/(1 + zp)])/(1 + zp) + 
       (8*(1 + zp^2)*Log[2]^3)/(3*(1 + zp)) - (4*(1 + zp^2)*Log[1 - zp]^3)/
        (3*(1 + zp)) + (4*(1 + zp^2)*Log[1 - zp]^2*Log[zp])/(1 + zp) - 
       (5*(1 + zp^2)*Log[zp]^3)/(3*(1 + zp)) + Log[1 - zp]*
        (8*(-1 + zp) - (4*zeta2*(1 + zp^2))/(1 + zp) + 
         (8*(1 + zp^2)*Li[2, -zp])/(1 + zp) - 4*(1 + zp)*Log[zp] - 
         (2*(1 + zp^2)*Log[zp]^2)/(1 + zp)) + 
       ((12*zeta2*(1 + zp^2))/(1 + zp) - (8*(1 + zp^2)*Li[2, -zp])/(1 + zp))*
        Log[1 + zp] - (4*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) + 
       Log[zp]*(-7 + zp + (4*zeta2*(1 + zp^2))/(1 + zp) - 
         (4*(1 + zp^2)*Li[2, 1 - zp])/(1 + zp) + (4*(1 + zp^2)*Li[2, -zp])/
          (1 + zp) + 4*(1 + zp)*Log[1 + zp]) + 
       Log[2]^2*((-4*(1 + zp^2)*Log[1 - zp])/(1 + zp) - 
         (4*(1 + zp^2)*Log[1 + zp])/(1 + zp)) + 
       Log[zp]^2*(-4*(1 + zp) + (6*(1 + zp^2)*Log[1 + zp])/(1 + zp)) + 
       Log[2]*((-8*zeta2*(1 + zp^2))/(1 + zp) + (4*(1 + zp^2)*Log[1 - zp]^2)/
          (1 + zp) + (4*(1 + zp^2)*Log[1 + zp]^2)/(1 + zp)) - 
       (4*(1 + zp^2)*S12[1 - zp])/(1 + zp) - (8*(1 + zp^2)*S12[-zp])/
        (1 + zp))) + 
   CF^2*((4*(-8 + 40*zp - 60*zp^2 + xp*(7 - 38*zp + 59*zp^2)))/zp - 
     (8*zeta2*(-1 - zp - 5*zp^2 + 3*zp^3 + 2*xp^2*(-1 + zp^2) + 
        6*xp^3*(zp + zp^3) - xp*(-1 + 3*zp + 3*zp^2 + 3*zp^3)))/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 96*Sqrt[xp]*zp^(3/2)*
      InvTanInt[-(Sqrt[zp]/Sqrt[xp])] - 96*Sqrt[xp]*zp^(3/2)*
      InvTanInt[Sqrt[zp]/Sqrt[xp]] - 96*Sqrt[xp]*zp^(3/2)*
      InvTanInt[-(Sqrt[xp]*Sqrt[zp])] + 96*Sqrt[xp]*zp^(3/2)*
      InvTanInt[Sqrt[xp]*Sqrt[zp]] - 
     (8*(-1 + 2*zp + zp^3 + 2*xp*zp*(-2 + zp - 3*zp^2) + 
        xp^2*(-1 + 5*zp + 6*zp^3))*Li[2, 1 - xp])/((-1 + xp)*zp*(1 + zp)) - 
     (32*(zp + 3*xp^2*zp + xp*(-1 + 4*zp))*Li[2, -xp])/((1 + xp)*(-1 + zp)) - 
     (16*(1 + zp^2)*Li[2, -zp])/((-1 + xp)*(1 + zp)) + 
     (32*zp^2*(1 + 2*xp*zp - 3*xp^3*zp)*Li[2, -(zp/xp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
     (32*(-2*xp + 3*xp^3 - zp)*zp^2*Li[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) - 
     (8*(1 + 3*(1 - 2*xp)^2*zp^2)*Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*(1 + zp)) + 
     ((8 + 24*(1 - 2*xp)^2*zp^2)*Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - 
         zp/(2 - 2*xp) + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/
      ((-1 + xp)*(1 + zp)) - (16*(1 + 3*(1 - 2*xp)^2*zp^2)*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/((-1 + xp)*(1 + zp)) - 
     (4*(1 + 3*(1 - 2*xp)^2*zp^2)*Log[2]^2)/((-1 + xp)*(1 + zp)) + 
     4*(2/((1 + xp)*(-1 + zp)) + zp^(-1) - (2*zp)/(-1 + xp) - 
       6/((-1 + xp)*(1 + zp)) - 2/(zp - xp*zp) + 
       xp*(zp^(-1) - 12*zp + 6*(3 + (-1 + zp)^(-1) - 3/(1 + zp))))*
      Log[xp]^2 + Dzp[0]*(-16*(-1 + xp) - (8*(1 + xp^2)*zeta2)/(1 + xp) - 
       (16*(1 + xp^2)*Li[2, -xp])/(1 + xp) + (4*(1 + xp^2)*Log[xp]^2)/
        (1 + xp) + Log[xp]*(8*(1 + xp) - (16*(1 + xp^2)*Log[1 + xp])/
          (1 + xp))) + ((4 + 4*(3 - 6*xp + 6*xp^2)*zp^2)*Log[zp]^2)/
      ((-1 + xp)*(1 + zp)) + Dxp[0]*(-16*(-1 + zp) - (8*zeta2*(1 + zp^2))/
        (1 + zp) - (16*(1 + zp^2)*Li[2, -zp])/(1 + zp) + 
       (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) + 
       Log[zp]*(8*(1 + zp) - (16*(1 + zp^2)*Log[1 + zp])/(1 + zp))) + 
     Log[Q2/muF2]*(Delz*(-16*(-1 + xp) - (8*(1 + xp^2)*zeta2)/(1 + xp) - 
         (16*(1 + xp^2)*Li[2, -xp])/(1 + xp) + (4*(1 + xp^2)*Log[xp]^2)/
          (1 + xp) + Log[xp]*(8*(1 + xp) - (16*(1 + xp^2)*Log[1 + xp])/
            (1 + xp))) + Delx*(-16*(-1 + zp) - (8*zeta2*(1 + zp^2))/
          (1 + zp) - (16*(1 + zp^2)*Li[2, -zp])/(1 + zp) + 
         (4*(1 + zp^2)*Log[zp]^2)/(1 + zp) + Log[zp]*(8*(1 + zp) - 
           (16*(1 + zp^2)*Log[1 + zp])/(1 + zp)))) + 
     Log[zp]*((8*(1 - 7*zp + 7*zp^2 - 2*xp*(2 - 7*zp + 6*zp^2) + 
          xp^2*(2 - 7*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) + 
       96*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[zp]/Sqrt[xp]] - 
       96*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[xp]*Sqrt[zp]] - 
       (16*(1 + zp^2)*Log[1 + zp])/((-1 + xp)*(1 + zp)) + 
       (32*zp^2*(1 + 2*xp*zp - 3*xp^3*zp)*Log[1 + zp/xp])/
        ((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
       (32*(-2*xp + 3*xp^3 - zp)*zp^2*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*
         (-1 + zp)*(1 + zp))) - (4*(1 + 3*(1 - 2*xp)^2*zp^2)*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) - (4*(1 + 3*(1 - 2*xp)^2*zp^2)*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) + Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-8*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       ((8 + 24*(1 - 2*xp)^2*zp^2)*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*(1 + zp))) + 
     Log[2]*((-8*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) - 
       (8*(1 + 3*(1 - 2*xp)^2*zp^2)*Log[xp])/((-1 + xp)*(1 + zp)) + 
       ((8 + 24*(1 - 2*xp)^2*zp^2)*Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/((-1 + xp)*(1 + zp))) + 
     (8*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*Log[1 - 2*xp - zp + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
     ((4 + 12*(1 - 2*xp)^2*zp^2)*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*(1 + zp)) + Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((8*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) - 
       (8*(1 + 3*(1 - 2*xp)^2*zp^2)*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*(1 + zp))) + 
     Log[1 - xp]*(((8 + 24*(1 - 2*xp)^2*zp^2)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp)) - (8*(1 + 3*(1 - 2*xp)^2*zp^2)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp))) + 
     Log[xp]*((-4*(5 - (2*zp^3)/Sqrt[1 - 2*zp + 4*xp*zp + zp^2] - 
          (8*xp*zp^2)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] - 
          2*xp^2*(1 - 6*zp + 12*zp^2) + 
          zp*(-16 - 2/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
          zp^2*(25 + 4/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])))/(zp - xp*zp) - 
       96*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[zp]/Sqrt[xp]] - 
       96*Sqrt[xp]*zp^(3/2)*ArcTan[Sqrt[xp]*Sqrt[zp]] - 
       (32*(zp + 3*xp^2*zp + xp*(-1 + 4*zp))*Log[1 + xp])/
        ((1 + xp)*(-1 + zp)) + (8*(zp^2*(1 + 5*zp) + 
          xp^2*(-1 + zp + 2*zp^2) + xp*zp*(-4 + 7*zp + 3*zp^2) - 
          xp^3*(1 - 5*zp + 12*zp^2 + 6*zp^3))*Log[zp])/((-1 + xp)*(1 + xp)*
         (-1 + zp)*(1 + zp)) + (32*zp^2*(-1 - 2*xp*zp + 3*xp^3*zp)*
         Log[1 + zp/xp])/((-1 + xp)*(1 + xp)*(-1 + zp)*(1 + zp)) + 
       (32*(-2*xp + 3*xp^3 - zp)*zp^2*Log[1 + xp*zp])/((-1 + xp)*(1 + xp)*
         (-1 + zp)*(1 + zp)) - (8*(1 + 3*(1 - 2*xp)^2*zp^2)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp)) + ((8 + 24*(1 - 2*xp)^2*zp^2)*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp)) + ((8 + 24*(1 - 2*xp)^2*zp^2)*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*(1 + zp))) + Delz*(-30*(-1 + xp) - 4*(1 + xp)*zeta2 + 
       8*(1 + xp)*Li[2, 1 - xp] - 8*(1 + xp)*Li[2, -xp] - 
       (16*(1 + xp^2)*Li[3, 1 - xp])/(1 + xp) + 
       (16*(1 + xp^2)*Li[3, 1/2 - xp/2])/(1 + xp) + 
       (16*(1 + xp^2)*Li[3, 1/2 + xp/2])/(1 + xp) - 
       (16*(1 + xp^2)*Li[3, (-2*xp)/(1 - xp)])/(1 + xp) - 
       (16*(1 + xp^2)*Li[3, (2*xp)/(1 + xp)])/(1 + xp) - 
       (16*(1 + xp^2)*Log[2]^3)/(3*(1 + xp)) + (8*(1 + xp^2)*Log[1 - xp]^3)/
        (3*(1 + xp)) - (8*(1 + xp^2)*Log[1 - xp]^2*Log[xp])/(1 + xp) - 
       (2*(1 + xp^2)*Log[xp]^3)/(1 + xp) + Log[1 - xp]*
        (-16*(-1 + xp) + (8*(1 + xp^2)*zeta2)/(1 + xp) - 
         (16*(1 + xp^2)*Li[2, -xp])/(1 + xp) + 8*(1 + xp)*Log[xp] + 
         (4*(1 + xp^2)*Log[xp]^2)/(1 + xp)) - 
       (32*(1 + xp^2)*zeta2*Log[1 + xp])/(1 + xp) + 
       (8*(1 + xp^2)*Log[1 + xp]^3)/(3*(1 + xp)) + 
       Log[2]^2*((8*(1 + xp^2)*Log[1 - xp])/(1 + xp) + 
         (8*(1 + xp^2)*Log[1 + xp])/(1 + xp)) + 
       Log[xp]^2*(-8*xp + (16*(1 + xp^2)*Log[1 + xp])/(1 + xp)) + 
       Log[2]*((16*(1 + xp^2)*zeta2)/(1 + xp) - (8*(1 + xp^2)*Log[1 - xp]^2)/
          (1 + xp) - (8*(1 + xp^2)*Log[1 + xp]^2)/(1 + xp)) + 
       Log[xp]*(6 + 38*xp + (8*(1 + xp^2)*zeta2)/(1 + xp) + 
         (8*(1 + xp^2)*Li[2, 1 - xp])/(1 + xp) + (16*(1 + xp^2)*Li[2, -xp])/
          (1 + xp) - 8*(1 + xp)*Log[1 + xp] - (8*(1 + xp^2)*Log[1 + xp]^2)/
          (1 + xp)) + (8*(1 + xp^2)*S12[1 - xp])/(1 + xp)) + 
     Delx*(2*(-1 + zp) - 4*zeta2*(1 + zp) - (8*zeta3*(1 + zp^2))/(1 + zp) + 
       8*(1 + zp)*Li[2, 1 - zp] - 8*(1 + zp)*Li[2, -zp] - 
       (16*(1 + zp^2)*Li[3, 1 - zp])/(1 + zp) + 
       (16*(1 + zp^2)*Li[3, 1/2 - zp/2])/(1 + zp) + 
       (16*(1 + zp^2)*Li[3, 1/2 + zp/2])/(1 + zp) - (8*(1 + zp^2)*Li[3, -zp])/
        (1 + zp) - (16*(1 + zp^2)*Li[3, (-2*zp)/(1 - zp)])/(1 + zp) - 
       (16*(1 + zp^2)*Li[3, (2*zp)/(1 + zp)])/(1 + zp) - 
       (16*(1 + zp^2)*Log[2]^3)/(3*(1 + zp)) + (8*(1 + zp^2)*Log[1 - zp]^3)/
        (3*(1 + zp)) - (8*(1 + zp^2)*Log[1 - zp]^2*Log[zp])/(1 + zp) + 
       (10*(1 + zp^2)*Log[zp]^3)/(3*(1 + zp)) + Log[1 - zp]*
        (-16*(-1 + zp) + (8*zeta2*(1 + zp^2))/(1 + zp) - 
         (16*(1 + zp^2)*Li[2, -zp])/(1 + zp) + 8*(1 + zp)*Log[zp] + 
         (4*(1 + zp^2)*Log[zp]^2)/(1 + zp)) + 
       ((-24*zeta2*(1 + zp^2))/(1 + zp) + (16*(1 + zp^2)*Li[2, -zp])/
          (1 + zp))*Log[1 + zp] + (8*(1 + zp^2)*Log[1 + zp]^3)/(3*(1 + zp)) + 
       Log[zp]*(-2*(-7 + zp) - (8*zeta2*(1 + zp^2))/(1 + zp) + 
         (8*(1 + zp^2)*Li[2, 1 - zp])/(1 + zp) - (8*(1 + zp^2)*Li[2, -zp])/
          (1 + zp) - 8*(1 + zp)*Log[1 + zp]) + 
       Log[zp]^2*(8*(1 + zp) - (12*(1 + zp^2)*Log[1 + zp])/(1 + zp)) + 
       Log[2]^2*((8*(1 + zp^2)*Log[1 - zp])/(1 + zp) + 
         (8*(1 + zp^2)*Log[1 + zp])/(1 + zp)) + 
       Log[2]*((16*zeta2*(1 + zp^2))/(1 + zp) - (8*(1 + zp^2)*Log[1 - zp]^2)/
          (1 + zp) - (8*(1 + zp^2)*Log[1 + zp]^2)/(1 + zp)) + 
       (8*(1 + zp^2)*S12[1 - zp])/(1 + zp) + (16*(1 + zp^2)*S12[-zp])/
        (1 + zp))) + CF*(8*zeta2*((1 + xp + 4*zp^2)/(-1 + xp) + 
       xp*(7 - 12*zp + 12*zp^2)) + (52 - 24*zp + 88*xp^3*(-1 + 6*zp) + 
       xp^2*(121 + 636*zp - 1149*zp^2 - 406*zp^3) + 
       xp*(-71 - 1128*zp + 1335*zp^2 + 158*zp^3))/(9*xp*zp) + 
     (2*(zp + 9*xp^2*zp - xp*(1 + 69*zp^2))*InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/
      (Sqrt[xp]*Sqrt[zp]) + (2*(xp - zp - 9*xp^2*zp + 69*xp*zp^2)*
       InvTanInt[Sqrt[zp]/Sqrt[xp]])/(Sqrt[xp]*Sqrt[zp]) + 
     (2*(xp - zp - 9*xp^2*zp + 69*xp*zp^2)*InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/
      (Sqrt[xp]*Sqrt[zp]) + (2*(zp + 9*xp^2*zp - xp*(1 + 69*zp^2))*
       InvTanInt[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) + 
     4*(-2 + zp^(-1) + (4*(1 + xp)*zp)/(-1 + xp) + xp*(-6 + zp^(-1) + 12*zp))*
      Li[2, 1 - xp] - 16*(1 + 3*xp)*(-1 + 2*zp)*Li[2, -xp] + 
     (4*(xp*(8 - 6*zp) + 2*zp + xp^2*(-9 + 6*zp))*Li[2, 1 - zp])/(-1 + xp) + 
     (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*Li[2, -(zp/xp)])/
      (-1 + xp^2) + (8*(xp + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 
        xp^3*(1 + 12*zp^2))*Li[2, -(xp*zp)])/(-1 + xp^2) - 
     (8*xp*(1 + xp^2 + 8*zp - 8*zp^2 + xp*(2 + 8*zp - 36*zp^2 + 24*zp^3))*
       Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
     (8*xp*(1 + xp^2 + 8*zp - 8*zp^2 + xp*(2 + 8*zp - 36*zp^2 + 24*zp^3))*
       Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     (8*xp*(1 + xp^2 + 8*zp - 8*zp^2 + xp*(2 + 8*zp - 36*zp^2 + 24*zp^3))*
       Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     (8*xp*(1 + xp^2 + 8*zp - 8*zp^2 + xp*(2 + 8*zp - 36*zp^2 + 24*zp^3))*
       Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     (4*(-1 + xp*(2 - 12*zp) + 6*zp + 12*xp^2*zp)*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(-1 + xp) - 
     (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(-1 + xp) + 
     (8*(1 + 2*zp + 4*zp^2 - 4*xp*zp*(1 + 3*zp) + xp^2*(1 + 6*zp + 12*zp^2))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/(-1 + xp) + (2*(-1 + xp*(2 - 12*zp) + 6*zp + 12*xp^2*zp)*
       Log[2]^2)/(-1 + xp) - 
     (4*(2 - 4*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
        xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - xp]^2)/(-1 + xp) + 
     (-2/(-1 + xp) + 12*xp + (5*xp)/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
       (10*xp^3)/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
       2/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
       (6*xp)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + (2 + xp - 4*zp)/
        (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 4/zp - (4*xp)/zp + 
       48*xp*(1 + 1/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp + 
       4*(6 + 5/(-1 + xp) + 1/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp - 
       (48*xp*zp^2)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + (6*xp^4*(-1 + 2*zp))/
        (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - (6*xp^2*(-1 + 2*zp))/
        Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*Log[xp]^2 + 
     Dzp[1]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 4*(1 + xp)*Log[xp]) + 
     Dzp[0]*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
       4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
       4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 
         4*(1 + xp)*Log[xp])) + Delz*((208 - 123*xp + 51*xp^2 - 136*xp^3)/
        (27*xp) + (-2 - 8/(3*xp) + 2*xp + (8*xp^2)/3)*zeta2 + 
       (2*(9 + 4/xp + 15*xp + 8*xp^2)*Li[2, 1 - xp])/3 - 
       4*(1 + xp)*Li[3, 1 - xp] + ((2*(69 - 15*xp + 76*xp^2))/9 - 
         4*(1 + xp)*zeta2 - 4*(1 + xp)*Li[2, 1 - xp])*Log[xp] + 
       ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/6 + (5*(1 + xp)*Log[xp]^3)/3 + 
       Log[1 - xp]^2*(1 + 4/(3*xp) - xp - (4*xp^2)/3 + 2*(1 + xp)*Log[xp]) + 
       Log[1 - xp]*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
         4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
         4*(1 + xp)*Log[xp]^2)) + 
     ((-2 + 4*zp - 16*zp^2 - 8*xp^2*(2 + 3*zp + 6*zp^2) + 
        4*xp*(3 + 4*zp + 12*zp^2))*Log[zp]^2)/(-1 + xp) + 
     Dxp[1]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 4*(1 + zp)*Log[zp]) + 
     Log[1 - zp]*((2*(4 + 4*xp^3*(-1 + 6*zp) + xp*(1 - 33*zp + 9*zp^2 - 
            4*zp^3) + xp^2*(-5 - 27*zp + 15*zp^2 + 20*zp^3)))/(3*xp*zp) - 
       4*(1 + xp*(3 + 6*zp))*Log[zp]) + Log[Q2/muF2]^2*
      (Delz*(1 + 4/(3*xp) - xp - (4*xp^2)/3 + 2*(1 + xp)*Log[xp]) + 
       Delx*(1 + 4/(3*zp) - zp - (4*zp^2)/3 + 2*(1 + zp)*Log[zp])) + 
     Dxp[0]*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
       4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
        Log[zp] + 4*(1 + zp)*Log[zp]^2 + Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - 
         (8*zp^2)/3 + 4*(1 + zp)*Log[zp])) + Log[Q2/muF2]*
      ((2*(4 + 4*xp^3*(-1 + 6*zp) + xp*(1 - 33*zp + 9*zp^2 - 4*zp^3) + 
          xp^2*(-5 - 27*zp + 15*zp^2 + 20*zp^3)))/(3*xp*zp) + 
       (4*(1 + xp - 2*zp - 6*xp*zp)*Log[xp])/zp + 
       Dzp[0]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 4*(1 + xp)*Log[xp]) + 
       Delz*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
         4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
         4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(2 + 8/(3*xp) - 2*xp - 
           (8*xp^2)/3 + 4*(1 + xp)*Log[xp])) - 4*(1 + xp*(3 + 6*zp))*
        Log[zp] + Dxp[0]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 
         4*(1 + zp)*Log[zp]) + Delx*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/
          (9*zp) + 4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - 
           (8*zp^2)/3)*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
         Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 
           4*(1 + zp)*Log[zp]))) + 
     Log[zp]*((2*(-4*zp + 4*xp^7*(1 - 6*zp + 6*zp^2) + 
          xp^5*zp*(121 - 322*zp - 79*zp^2 + 434*zp^3 - 100*zp^4) + 
          xp^6*(9 - 34*zp + 189*zp^2 - 206*zp^3 + 20*zp^4) + 
          xp*(4 - 5*zp + 104*zp^2 - 159*zp^3 + 82*zp^4 - 4*zp^5) + 
          xp^3*(-8 - 48*zp + 310*zp^2 + 34*zp^3 - 768*zp^4 + 656*zp^5 - 
            96*zp^6) + xp^2*(5 - 90*zp + 185*zp^2 - 548*zp^3 + 738*zp^4 - 
            360*zp^5 + 16*zp^6) + 2*xp^4*(-7 + 78*zp - 317*zp^2 + 479*zp^3 - 
            181*zp^4 - 132*zp^5 + 40*zp^6)))/(3*(-1 + xp)*xp*
         (1 + xp^2 + xp*(2 - 4*zp))*(xp - zp)*(-1 + zp)*zp) + 
       (2*(zp + 9*xp^2*zp - xp*(1 + 69*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + (2*(xp - zp - 9*xp^2*zp + 69*xp*zp^2)*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) + 
       (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*Log[1 + zp/xp])/
        (-1 + xp^2) + (8*(xp + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 
          xp^3*(1 + 12*zp^2))*Log[1 + xp*zp])/(-1 + xp^2)) - 
     (8*xp*(1 + xp^2 + 8*zp - 8*zp^2 + xp*(2 + 8*zp - 36*zp^2 + 24*zp^3))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     (8*xp*(1 + xp^2 + 8*zp - 8*zp^2 + xp*(2 + 8*zp - 36*zp^2 + 24*zp^3))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
     ((6 - 4*zp + 16*zp^2 + xp*(-4 + 8*zp - 48*zp^2) + xp^2*(4 + 48*zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
     ((6 - 4*zp + 16*zp^2 + xp*(-4 + 8*zp - 48*zp^2) + xp^2*(4 + 48*zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
     Log[2]*((12*(1 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/
        (-1 + xp) - (8*(2 - 4*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
          xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - xp])/(-1 + xp) + 
       (4*(-4*xp - 4*xp^2 + 4*xp^3 + 4*xp^4 + 3*(1 + xp^2 + xp*(2 - 4*zp))^
            (3/2) - 2*xp*(1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
          2*xp^2*(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 32*xp*zp + 32*xp^3*zp - 
          2*(1 + xp^2 + xp*(2 - 4*zp))^(3/2)*zp + 
          4*xp*(1 + xp^2 + xp*(2 - 4*zp))^(3/2)*zp + 32*xp*zp^2 + 
          112*xp^2*zp^2 - 144*xp^3*zp^2 + 8*(1 + xp^2 + xp*(2 - 4*zp))^(3/2)*
           zp^2 - 24*xp*(1 + xp^2 + xp*(2 - 4*zp))^(3/2)*zp^2 + 
          24*xp^2*(1 + xp^2 + xp*(2 - 4*zp))^(3/2)*zp^2 - 96*xp^2*zp^3 + 
          96*xp^3*zp^3)*Log[xp])/((-1 + xp)*(1 + xp^2 + xp*(2 - 4*zp))^
          (3/2)) + (8*xp*(1 + xp^2 + 8*zp - 8*zp^2 + 
          xp*(2 + 8*zp - 36*zp^2 + 24*zp^3))*
         Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
       (8*xp*(1 + xp^2 + 8*zp - 8*zp^2 + xp*(2 + 8*zp - 36*zp^2 + 24*zp^3))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
       (8*(2 - 4*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
          xp^2*(1 - 6*zp + 12*zp^2))*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/(-1 + xp) - (4*(3 - 2*zp + 8*zp^2 + 
          xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) - 
     (12*(1 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
     (2*(-1 + xp*(2 - 12*zp) + 6*zp + 12*xp^2*zp)*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((12*(1 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) - 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
       (8*(2 - 4*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
          xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[xp]*((2*(-33 + 3/(-1 + xp) + 3/xp + 10/zp + 
          3/(1 + 2*xp + xp^2 - 4*xp*zp) + (9*xp^4)/(1 + 2*xp + xp^2 - 
            4*xp*zp) - 8/(zp - xp*zp) - 3/(xp + 2*xp^2 + xp^3 - 4*xp^2*zp) + 
          18/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
          xp^3*(36/(-xp + zp) - 9/(1 + 2*xp + xp^2 - 4*xp*zp)) + 
          (2*zp^2*(8 - 4*xp - 9/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]))/(1 - xp) + 
          zp*(81 + 3/(-1 + xp) + 72/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
            36/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])) + 
          3*xp^2*(-15 + 12/(xp - zp) + 4/zp - 4/(1 + 2*xp + xp^2 - 4*xp*zp) + 
            (48*zp)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
          xp*(-135 + 22/zp + 6/(-xp + zp) + 12/(1 + 2*xp + xp^2 - 4*xp*zp) + 
            36/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
            zp*(105 - 72/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
            zp^2*(-40 + 36/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]))))/3 + 
       (2*(xp - zp - 9*xp^2*zp + 69*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + (2*(xp - zp - 9*xp^2*zp + 69*xp*zp^2)*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) - 
       16*(1 + 3*xp)*(-1 + 2*zp)*Log[1 + xp] + 
       (4*(1 + xp - 2*zp - 6*xp*zp)*Log[1 - zp])/zp + 
       4*((6 - xp + xp^2)/(-1 + xp^2) + zp^(-1) + 
         (-4 + (1 - xp)^(-1) + 8/(1 + xp))*zp - (8*zp^2)/(1 + xp) + 
         xp*(-5 + zp^(-1) + 24*zp - 24*zp^2))*Log[zp] - 
       (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*Log[1 + zp/xp])/
        (-1 + xp^2) + (8*(xp + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 
          xp^3*(1 + 12*zp^2))*Log[1 + xp*zp])/(-1 + xp^2) - 
       (8*xp*(1 + xp^2 + 8*zp - 8*zp^2 + xp*(2 + 8*zp - 36*zp^2 + 24*zp^3))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
       (8*xp*(1 + xp^2 + 8*zp - 8*zp^2 + xp*(2 + 8*zp - 36*zp^2 + 24*zp^3))*
         Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-12*(1 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[1 - xp]*((2*(4 + 4*xp^3*(-1 + 6*zp) + xp*(1 - 33*zp + 9*zp^2 - 
            4*zp^3) + xp^2*(-5 - 27*zp + 15*zp^2 + 20*zp^3)))/(3*xp*zp) + 
       (4*(1 + xp - 2*zp - 6*xp*zp)*Log[xp])/zp - 4*(1 + xp*(3 + 6*zp))*
        Log[zp] - (4*(-1 + xp*(2 - 12*zp) + 6*zp + 12*xp^2*zp)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Delx*(zeta2*(-2 - 8/(3*zp) + 2*zp + (8*zp^2)/3) - 
       (107 + 132*zp + 48*zp^2 - 287*zp^3)/(27*zp) + 
       (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*Li[2, 1 - zp] - 
       4*(1 + zp)*Li[3, 1 - zp] + (-4*zeta2*(1 + zp) - 
         (2*(7 + 90*zp + 81*zp^2 + 31*zp^3))/(9*zp) + 
         8*(1 + zp)*Li[2, 1 - zp])*Log[zp] + ((-3 + 8/zp - 15*zp)*Log[zp]^2)/
        6 + (5*(1 + zp)*Log[zp]^3)/3 + Log[1 - zp]^2*(1 + 4/(3*zp) - zp - 
         (4*zp^2)/3 + 2*(1 + zp)*Log[zp]) + Log[1 - zp]*
        ((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
         4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
          Log[zp] + 4*(1 + zp)*Log[zp]^2) + 8*(1 + zp)*S12[1 - zp]) + 
     ((4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Li[2, zp/xp])/(-1 + xp) + 
       (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) + 
       (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[xp - zp]*Log[zp])/(-1 + xp) + 
       Log[xp]*((-4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[xp - zp])/(-1 + xp) - 
         (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[zp])/(-1 + xp)))*
      Theta[xp - zp] + ((8*(1 - 6*xp + 6*xp^2)*zeta2*(-1 + 2*zp))/(-1 + xp) - 
       (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Li[2, xp/zp])/(-1 + xp) + 
       (2*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) - 
       (2*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[zp]^2)/(-1 + xp) - 
       (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[xp]*Log[-xp + zp])/(-1 + xp) + 
       (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[zp]*Log[-xp + zp])/(-1 + xp))*
      Theta[-xp + zp]), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({2,qq,NS}\)]\)" -> 
  CF*nf*((-8*(5 + 3*(-3 + 8*xp)*zp))/9 + 
     Dxp[1]*((-4*(1 + zp))/3 + (8*Dzp[0])/3) - (4*(1 + xp)*Dzp[1])/3 + 
     (Delz*((-2*(1 + xp))/3 + (4*Dxp[0])/3) + 
       Delx*(2*Delz - (2*(1 + zp))/3 + (4*Dzp[0])/3))*Log[Q2/muF2]^2 + 
     (8/3 + 8*xp*zp)*Log[1 - xp] - 
     (4*(-1 + xp*(4 - 12*zp) + 3*zp + 12*xp^2*zp)*Log[xp])/(3*(-1 + xp)) + 
     Dzp[0]*((8*(1 + 4*xp))/9 - (4*(1 + xp)*Log[1 - xp])/3 + 
       (8*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + 
     Delz*((-2*(37 + 19*xp))/27 + (4*(1 + xp)*zeta2)/3 + 
       (112/27 - (8*zeta2)/3)*Dxp[0] - (40*Dxp[1])/9 + (4*Dxp[2])/3 + 
       (4*(1 + xp^2)*Li[2, 1 - xp])/(3*(-1 + xp)) - 
       (2*(1 + xp)*Log[1 - xp]^2)/3 + ((10 - 4*xp + 14*xp^2)*Log[xp])/
        (3 - 3*xp) + ((5 + 5*xp^2)*Log[xp]^2)/(3 - 3*xp) + 
       Log[1 - xp]*((8*(1 + 4*xp))/9 + (8*(1 + xp^2)*Log[xp])/
          (3*(-1 + xp)))) + (8/3 + 8*xp*zp)*Log[1 - zp] + 
     Dxp[0]*((8*(1 + 4*zp))/9 - (40*Dzp[0])/9 + (8*Dzp[1])/3 - 
       (4*(1 + zp)*Log[1 - zp])/3) + Log[Q2/muF2]*(8/3 + 8*xp*zp - 
       (4*(1 + xp)*Dzp[0])/3 + Dxp[0]*((-4*(1 + zp))/3 + (8*Dzp[0])/3) + 
       Delz*((8*(1 + 4*xp))/9 - (40*Dxp[0])/9 + (8*Dxp[1])/3 - 
         (4*(1 + xp)*Log[1 - xp])/3 + (8*(1 + xp^2)*Log[xp])/(3*(-1 + xp))) + 
       Delx*(Delz*(-34/3 - (16*zeta2)/3) + (8*(1 + 4*zp))/9 - (40*Dzp[0])/9 + 
         (8*Dzp[1])/3 - (4*(1 + zp)*Log[1 - zp])/3)) + 
     Delx*(Delz*(127/6 + (76*zeta2)/9 + (8*zeta3)/3) + (4*zeta2*(1 + zp))/3 - 
       (2*(19 + 37*zp))/27 + (112/27 - (8*zeta2)/3)*Dzp[0] - (40*Dzp[1])/9 + 
       (4*Dzp[2])/3 + (8*(1 + 4*zp)*Log[1 - zp])/9 - 
       (2*(1 + zp)*Log[1 - zp]^2)/3 + (2*(11 - 12*zp + 11*zp^2)*Log[zp])/
        (9*(-1 + zp)) + ((1 + zp^2)*Log[zp]^2)/(3*(-1 + zp)))) + 
   CF*(8*zeta2*(xp*(-7 + 12*zp - 12*zp^2) + (1 + xp + 4*zp^2)/(1 - xp)) + 
     (52 - 24*zp + 88*xp^3*(-1 + 6*zp) + xp^2*(121 + 420*zp - 933*zp^2 - 
         406*zp^3) + xp*(-71 - 552*zp + 831*zp^2 + 158*zp^3))/(9*xp*zp) + 
     (2*(xp - zp - 9*xp^2*zp + 69*xp*zp^2)*InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/
      (Sqrt[xp]*Sqrt[zp]) + (2*(zp + 9*xp^2*zp - xp*(1 + 69*zp^2))*
       InvTanInt[Sqrt[zp]/Sqrt[xp]])/(Sqrt[xp]*Sqrt[zp]) + 
     (2*(zp + 9*xp^2*zp - xp*(1 + 69*zp^2))*InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/
      (Sqrt[xp]*Sqrt[zp]) + (2*(xp - zp - 9*xp^2*zp + 69*xp*zp^2)*
       InvTanInt[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) + 
     4*(-2 + xp*(-6 + zp^(-1) - 12*zp) + zp^(-1) - (4*(1 + xp)*zp)/(-1 + xp))*
      Li[2, 1 - xp] + 16*(1 + 3*xp)*(-1 + 2*zp)*Li[2, -xp] + 
     ((8 + xp^2*(12 - 72*zp) - 8*zp + 8*xp*(-2 + 9*zp))*Li[2, 1 - zp])/
      (-1 + xp) - (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*
       Li[2, -(zp/xp)])/(-1 + xp^2) - 
     (8*(xp + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + xp^3*(1 + 12*zp^2))*
       Li[2, -(xp*zp)])/(-1 + xp^2) - 
     (8*(-2 + 4*zp + 6*xp^2*(-1 + 2*zp) + xp*(-5 + 24*zp - 24*zp^2))*
       Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
     (8*(-2 + 4*zp + 6*xp^2*(-1 + 2*zp) + xp*(-5 + 24*zp - 24*zp^2))*
       Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
     (8*(-2 + 4*zp + 6*xp^2*(-1 + 2*zp) + xp*(-5 + 24*zp - 24*zp^2))*
       Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
     (8*(-2 + 4*zp + 6*xp^2*(-1 + 2*zp) + xp*(-5 + 24*zp - 24*zp^2))*
       Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
     (4*(-1 + xp*(2 - 12*zp) + 6*zp + 12*xp^2*zp)*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(-1 + xp) + 
     (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(-1 + xp) - 
     (8*(1 + 2*zp + 4*zp^2 - 4*xp*zp*(1 + 3*zp) + xp^2*(1 + 6*zp + 12*zp^2))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/(-1 + xp) - (2*(-1 + xp*(2 - 12*zp) + 6*zp + 12*xp^2*zp)*
       Log[2]^2)/(-1 + xp) + 
     (4*(2 - 4*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
        xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - xp]^2)/(-1 + xp) + 
     2*(8 + (-1 + xp)^(-1) - 2/zp - 8/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       (24*xp^2*(-1 + 2*zp))/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       2*zp*(-6 - 5/(-1 + xp) + 8/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
       xp*(18 - 2/zp - 20/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
         (96*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
         zp*(-24 + 96/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])))*Log[xp]^2 + 
     Dzp[1]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 4*(1 + xp)*Log[xp]) + 
     Dzp[0]*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
       4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
       4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 
         4*(1 + xp)*Log[xp])) + Delz*((208 - 123*xp + 51*xp^2 - 136*xp^3)/
        (27*xp) + (-2 - 8/(3*xp) + 2*xp + (8*xp^2)/3)*zeta2 + 
       (2*(9 + 4/xp + 15*xp + 8*xp^2)*Li[2, 1 - xp])/3 - 
       4*(1 + xp)*Li[3, 1 - xp] + ((2*(69 - 15*xp + 76*xp^2))/9 - 
         4*(1 + xp)*zeta2 - 4*(1 + xp)*Li[2, 1 - xp])*Log[xp] + 
       ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/6 + (5*(1 + xp)*Log[xp]^3)/3 + 
       Log[1 - xp]^2*(1 + 4/(3*xp) - xp - (4*xp^2)/3 + 2*(1 + xp)*Log[xp]) + 
       Log[1 - xp]*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
         4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
         4*(1 + xp)*Log[xp]^2)) + 
     (2*(5 - 2*zp + 8*zp^2 + xp*(2 + 16*zp - 24*zp^2) + 
        4*xp^2*(-1 - 3*zp + 6*zp^2))*Log[zp]^2)/(-1 + xp) + 
     Dxp[1]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 4*(1 + zp)*Log[zp]) + 
     Log[1 - zp]*((2*(4 + 4*xp^3*(-1 + 6*zp) + xp*(1 - 33*zp + 9*zp^2 - 
            4*zp^3) + xp^2*(-5 - 27*zp + 15*zp^2 + 20*zp^3)))/(3*xp*zp) - 
       4*(1 + xp*(3 + 6*zp))*Log[zp]) + Log[Q2/muF2]^2*
      (Delz*(1 + 4/(3*xp) - xp - (4*xp^2)/3 + 2*(1 + xp)*Log[xp]) + 
       Delx*(1 + 4/(3*zp) - zp - (4*zp^2)/3 + 2*(1 + zp)*Log[zp])) + 
     Dxp[0]*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
       4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
        Log[zp] + 4*(1 + zp)*Log[zp]^2 + Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - 
         (8*zp^2)/3 + 4*(1 + zp)*Log[zp])) + Log[Q2/muF2]*
      ((2*(4 + 4*xp^3*(-1 + 6*zp) + xp*(1 - 33*zp + 9*zp^2 - 4*zp^3) + 
          xp^2*(-5 - 27*zp + 15*zp^2 + 20*zp^3)))/(3*xp*zp) + 
       (4*(1 + xp - 2*zp - 6*xp*zp)*Log[xp])/zp + 
       Dzp[0]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 4*(1 + xp)*Log[xp]) + 
       Delz*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
         4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
         4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(2 + 8/(3*xp) - 2*xp - 
           (8*xp^2)/3 + 4*(1 + xp)*Log[xp])) - 4*(1 + xp*(3 + 6*zp))*
        Log[zp] + Dxp[0]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 
         4*(1 + zp)*Log[zp]) + Delx*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/
          (9*zp) + 4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - 
           (8*zp^2)/3)*Log[zp] + 4*(1 + zp)*Log[zp]^2 + 
         Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 
           4*(1 + zp)*Log[zp]))) + 
     Log[zp]*((2*(-4*zp + 4*xp^5*(1 - 6*zp + 6*zp^2) + 
          xp^4*(1 - 24*zp + 45*zp^2 - 56*zp^3 + 20*zp^4) + 
          xp*(4 + 3*zp + 58*zp^2 - 87*zp^3 + 40*zp^4 - 4*zp^5) - 
          xp^3*(6 - 89*zp + 154*zp^2 - 141*zp^3 + 28*zp^4 + 20*zp^5) + 
          xp^2*(-3 - 58*zp + 45*zp^2 + 20*zp^3 - 50*zp^4 + 24*zp^5)))/
        (3*(-1 + xp)*xp*(xp - zp)*(-1 + zp)*zp) + 
       (2*(xp - zp - 9*xp^2*zp + 69*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + (2*(zp + 9*xp^2*zp - xp*(1 + 69*zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) - 
       (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*Log[1 + zp/xp])/
        (-1 + xp^2) - (8*(xp + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 
          xp^3*(1 + 12*zp^2))*Log[1 + xp*zp])/(-1 + xp^2)) - 
     (8*(-2 + 4*zp + 6*xp^2*(-1 + 2*zp) + xp*(-5 + 24*zp - 24*zp^2))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
     (8*(-2 + 4*zp + 6*xp^2*(-1 + 2*zp) + xp*(-5 + 24*zp - 24*zp^2))*
       Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
     (2*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) - 
     (2*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
     Log[2]*((-12*(1 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/
        (-1 + xp) + (8*(2 - 4*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
          xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - xp])/(-1 + xp) + 
       4*(-3/(-1 + xp) - (8*zp^2)/(-1 + xp) - 
         8/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + (24*xp^2*(-1 + 2*zp))/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + zp*(-4 - 2/(-1 + xp) + 
           16/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (2*xp*(10 - 48*zp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
            12*zp^2*(4 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])))/
          Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])*Log[xp] + 
       (8*(-2 + 4*zp + 6*xp^2*(-1 + 2*zp) + xp*(-5 + 24*zp - 24*zp^2))*
         Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
       (8*(-2 + 4*zp + 6*xp^2*(-1 + 2*zp) + xp*(-5 + 24*zp - 24*zp^2))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
       (8*(2 - 4*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
          xp^2*(1 - 6*zp + 12*zp^2))*Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + 
             zp^2]])/(-1 + xp) + (4*(3 - 2*zp + 8*zp^2 + 
          xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     (12*(1 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
     (2*(-1 + xp*(2 - 12*zp) + 6*zp + 12*xp^2*zp)*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-12*(1 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
       (8*(2 - 4*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
          xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - 2*xp - zp + 
           Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((12*(1 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) - 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[1 - xp]*((2*(4 + 4*xp^3*(-1 + 6*zp) + xp*(1 - 33*zp + 9*zp^2 - 
            4*zp^3) + xp^2*(-5 - 27*zp + 15*zp^2 + 20*zp^3)))/(3*xp*zp) + 
       (4*(1 + xp - 2*zp - 6*xp*zp)*Log[xp])/zp - 4*(1 + xp*(3 + 6*zp))*
        Log[zp] + (4*(-1 + xp*(2 - 12*zp) + 6*zp + 12*xp^2*zp)*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Log[xp]*((2*((36*xp^3)/(xp - zp) + 12*xp^2*(-9 + zp^(-1) + 
            3/(-xp + zp) - (12*zp)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
          xp*(22/zp + zp^2*(-40 - 36/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
            6*(-6 + (xp - zp)^(-1) - 6/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
            zp*(15 + 72/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])) + 
          (2 + zp^2*(96 - 36/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
            zp*(-57 + 18/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
            zp^3*(16 + 18/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
            xp*(-10 + 30*zp - 8*zp^3 + zp^2*(-63 + 72/Sqrt[1 - 2*zp + 
                   4*xp*zp + zp^2])))/(zp - xp*zp)))/3 + 
       (2*(zp + 9*xp^2*zp - xp*(1 + 69*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + (2*(zp + 9*xp^2*zp - xp*(1 + 69*zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) + 
       16*(1 + 3*xp)*(-1 + 2*zp)*Log[1 + xp] + 
       (4*(1 + xp - 2*zp - 6*xp*zp)*Log[1 - zp])/zp + 
       (4*(-1 - 2*zp + 11*zp^2 - 8*zp^3 + xp^2*(1 + zp + 4*zp^2) - 
          xp*(1 + 4*zp + zp^2 + 16*zp^3) + xp^3*(1 + 11*zp + 24*zp^3))*
         Log[zp])/((-1 + xp)*(1 + xp)*zp) + 
       (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*Log[1 + zp/xp])/
        (-1 + xp^2) - (8*(xp + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 
          xp^3*(1 + 12*zp^2))*Log[1 + xp*zp])/(-1 + xp^2) - 
       (8*(-2 + 4*zp + 6*xp^2*(-1 + 2*zp) + xp*(-5 + 24*zp - 24*zp^2))*
         Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
       (8*(-2 + 4*zp + 6*xp^2*(-1 + 2*zp) + xp*(-5 + 24*zp - 24*zp^2))*
         Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
       (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
     Delx*(zeta2*(-2 - 8/(3*zp) + 2*zp + (8*zp^2)/3) - 
       (107 + 132*zp + 48*zp^2 - 287*zp^3)/(27*zp) + 
       (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*Li[2, 1 - zp] - 
       4*(1 + zp)*Li[3, 1 - zp] + (-4*zeta2*(1 + zp) - 
         (2*(7 + 90*zp + 81*zp^2 + 31*zp^3))/(9*zp) + 
         8*(1 + zp)*Li[2, 1 - zp])*Log[zp] + ((-3 + 8/zp - 15*zp)*Log[zp]^2)/
        6 + (5*(1 + zp)*Log[zp]^3)/3 + Log[1 - zp]^2*(1 + 4/(3*zp) - zp - 
         (4*zp^2)/3 + 2*(1 + zp)*Log[zp]) + Log[1 - zp]*
        ((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
         4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
          Log[zp] + 4*(1 + zp)*Log[zp]^2) + 8*(1 + zp)*S12[1 - zp]) + 
     ((-4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Li[2, zp/xp])/(-1 + xp) - 
       (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) - 
       (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[xp - zp]*Log[zp])/(-1 + xp) + 
       Log[xp]*((4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[xp - zp])/(-1 + xp) + 
         (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[zp])/(-1 + xp)))*
      Theta[xp - zp] + ((-8*(1 - 6*xp + 6*xp^2)*zeta2*(-1 + 2*zp))/
        (-1 + xp) + (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Li[2, xp/zp])/
        (-1 + xp) - (2*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) + 
       (2*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[zp]^2)/(-1 + xp) + 
       (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[xp]*Log[-xp + zp])/(-1 + xp) - 
       (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[zp]*Log[-xp + zp])/(-1 + xp))*
      Theta[-xp + zp]) + 
   CA*CF*((-4*zeta2*(2 + 2*zp - 2*zp^2 + 3*zp^3 - 
        2*xp*(-2 + 8*zp - 9*zp^2 + 9*zp^3) + xp^2*(-4 + 17*zp - 18*zp^2 + 
          18*zp^3)))/((-1 + xp)*(-1 + zp)*zp) + 
     (2*(2*(337 - 459*zp)*zp^2 + 3*xp^5*(3 - 192*zp + 503*zp^2) + 
        xp^4*(9 + 233*zp + 2949*zp^2 - 7221*zp^3) + 
        xp*zp*(-647 + 998*zp - 2231*zp^2 + 3816*zp^3) + 
        xp^2*(-9 - 161*zp + 909*zp^2 + 4043*zp^3 - 10068*zp^4) + 
        xp^3*(-9 + 1223*zp - 7399*zp^2 + 6831*zp^3 + 6036*zp^4)))/
      (9*(-1 + xp)*(1 + xp^2 + xp*(2 - 4*zp))*(xp - zp)*zp) + 
     Dxp[1]*((22*(1 + zp))/3 - (44*Dzp[0])/3) + (22*(1 + xp)*Dzp[1])/3 + 
     ((6*zp + 54*xp^2*zp - 2*xp*(11 + 15*zp^2))*
       InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/(Sqrt[xp]*Sqrt[zp]) + 
     ((-6*zp - 54*xp^2*zp + xp*(22 + 30*zp^2))*InvTanInt[Sqrt[zp]/Sqrt[xp]])/
      (Sqrt[xp]*Sqrt[zp]) + ((-6*zp - 54*xp^2*zp + xp*(22 + 30*zp^2))*
       InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/(Sqrt[xp]*Sqrt[zp]) + 
     ((6*zp + 54*xp^2*zp - 2*xp*(11 + 15*zp^2))*InvTanInt[Sqrt[xp]*Sqrt[zp]])/
      (Sqrt[xp]*Sqrt[zp]) - (4*(1 + 2*zp + zp^3 - 2*xp*zp*(2 + zp + 3*zp^2) + 
        xp^2*(1 + 5*zp + 6*zp^3))*Li[2, 1 - xp])/((-1 + xp)*(-1 + zp)*zp) + 
     (8*(-1 + 2*zp + xp*(-5 + 6*zp))*Li[2, -xp])/zp + 
     (4*(3 - 4*zp + 7*zp^2 - 4*xp*(1 - 4*zp + 6*zp^2) + 
        2*xp^2*(1 - 6*zp + 12*zp^2))*Li[2, 1 - zp])/((-1 + xp)*(-1 + zp)) + 
     (8*(xp + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + xp^3*(1 + 6*zp^2))*
       Li[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*zp) + 
     (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*Li[2, -(xp*zp)])/
      ((-1 + xp)*(1 + xp)*zp) + (4*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 
        2*xp^5*(1 - 2*zp)^2*(17 - 30*zp + 30*zp^2) + 
        xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
        2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
        3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
        xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
        4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
          216*zp^6))*Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     (4*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 2*xp^5*(1 - 2*zp)^2*
         (17 - 30*zp + 30*zp^2) + xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
        2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
        3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
        xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
        4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
          216*zp^6))*Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (4*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 2*xp^5*(1 - 2*zp)^2*
         (17 - 30*zp + 30*zp^2) + xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
        2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
        3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
        xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
        4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
          216*zp^6))*Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/
          (2*xp)])/((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (4*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 2*xp^5*(1 - 2*zp)^2*
         (17 - 30*zp + 30*zp^2) + xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
        2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
        3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
        xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
        4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
          216*zp^6))*Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/
          (2*xp)])/((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     ((4 + 8*zp + 8*zp^2 - 8*xp*zp*(2 + 3*zp) + 4*xp^2*(1 + 6*zp + 6*zp^2))*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) - 
     (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) + 
     (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/((-1 + xp)*zp) + 
     ((2 + 4*zp + 4*zp^2 - 4*xp*zp*(2 + 3*zp) + 2*xp^2*(1 + 6*zp + 6*zp^2))*
       Log[2]^2)/((-1 + xp)*zp) + (Delz*((11*(1 + xp))/3 - (22*Dxp[0])/3) + 
       Delx*(-11*Delz + (11*(1 + zp))/3 - (22*Dzp[0])/3))*Log[Q2/muF2]^2 - 
     (2*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
        xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
     (((-9*xp^7)/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
        (xp^3*(6 + 4*(1 + xp^2 + xp*(2 - 4*zp)) - 
           15*(1 + xp^2 + xp*(2 - 4*zp))^2))/(1 + xp^2 + xp*(2 - 4*zp))^
          (5/2) + (12*xp^5*(3 + 2*xp^2 + xp*(4 - 8*zp)))/
         (1 + xp^2 + xp*(2 - 4*zp))^(5/2) - 
        (4*xp^2*(-14 + 55*zp - 81*zp^2 + 54*zp^3))/
         (Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)*zp) + 
        (-4 + xp^3 + xp^2*(4 - 8*zp) + 8*zp + 2*xp*(1 - 8*zp + 8*zp^2))/
         (1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
        2*xp*(-72 - 6/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) - 
          4/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 86/(-1 + zp) + 
          145/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
          24/((-1 + zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
          (216*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
          zp*(-132 - 216/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
          (12 - 24/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/zp) + 
        4*(-12 - 19/(-1 + xp) + 9/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
          7/(-1 + zp) - 26/((-1 + xp)*(-1 + zp)) - 
          6/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)) + 
          (-21/(-1 + xp) - 18/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp - 
          2/(zp - xp*zp) + (2 - 6/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/zp))*
       Log[xp]^2)/2 + Dzp[0]*((4*(10 - 77*xp))/9 + 4*(1 + xp)*zeta2 + 
       (22*(1 + xp)*Log[1 - xp])/3 + ((56 + 32*xp^2)*Log[xp])/(3 - 3*xp) - 
       (2*(1 + xp^2)*Log[xp]^2)/(-1 + xp)) - 
     (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
        xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
     (2*(1 - 3*zp + 8*zp^2 - 10*zp^3 + 2*xp*zp*(2 - 17*zp + 12*zp^2) + 
        xp^2*(1 + zp + 24*zp^2 - 24*zp^3))*Log[zp]^2)/
      ((-1 + xp)*(-1 + zp)*zp) + Log[1 - zp]*(16/3 + 16/(-1 + xp) + 
       8/(-1 + zp) + xp*(-8/(-1 + zp) - 76*zp - 4/(-1 + xp + zp)) - 
       (12*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
     Dxp[0]*((4*(10 - 77*zp))/9 + 4*zeta2*(1 + zp) + (268/9 - 8*zeta2)*
        Dzp[0] - (44*Dzp[1])/3 + (22*(1 + zp)*Log[1 - zp])/3 + 
       4*(1 + zp)*Log[zp] - (2*(1 + zp^2)*Log[zp]^2)/(-1 + zp)) + 
     Log[Q2/muF2]*((-44*(1 + 3*xp*zp))/3 + Dxp[0]*((22*(1 + zp))/3 - 
         (44*Dzp[0])/3) + (22*(1 + xp)*Dzp[0])/3 + 
       Delz*((4*(10 - 77*xp))/9 + 4*(1 + xp)*zeta2 + (268/9 - 8*zeta2)*
          Dxp[0] - (44*Dxp[1])/3 + (22*(1 + xp)*Log[1 - xp])/3 + 
         ((56 + 32*xp^2)*Log[xp])/(3 - 3*xp) - (2*(1 + xp^2)*Log[xp]^2)/
          (-1 + xp)) + Delx*(Delz*(193/3 + (88*zeta2)/3 - 24*zeta3) + 
         (4*(10 - 77*zp))/9 + 4*zeta2*(1 + zp) + (268/9 - 8*zeta2)*Dzp[0] - 
         (44*Dzp[1])/3 + (22*(1 + zp)*Log[1 - zp])/3 + 4*(1 + zp)*Log[zp] - 
         (2*(1 + zp^2)*Log[zp]^2)/(-1 + zp))) + 
     Log[zp]*((2*(xp^8*(6 + 43*zp - 38*zp^2 - 13*zp^3) + 
          zp^2*(2 + 39*zp - 58*zp^2 + 15*zp^3) + 
          2*xp^7*(11 + 13*zp - 223*zp^2 + 124*zp^3 + 83*zp^4) + 
          xp^6*(30 - 157*zp + 38*zp^2 + 1456*zp^3 - 1090*zp^4 - 333*zp^5) - 
          4*xp*zp*(1 + 18*zp - 42*zp^2 + 126*zp^3 - 149*zp^4 + 42*zp^5) + 
          4*xp^5*(5 - 64*zp + 267*zp^2 - 602*zp^3 + 35*zp^4 + 341*zp^5 + 
            46*zp^6) + xp^3*(6 + 26*zp - 246*zp^2 + 24*zp^3 - 762*zp^4 + 
            56*zp^5 + 1328*zp^6 - 320*zp^7) + xp^4*(10 - 119*zp + 568*zp^2 - 
            1178*zp^3 + 3994*zp^4 - 3607*zp^5 + 304*zp^6 - 112*zp^7) + 
          xp^2*(2 + 25*zp - 138*zp^2 + 864*zp^3 - 1086*zp^4 + 1173*zp^5 - 
            1232*zp^6 + 336*zp^7)))/((-1 + xp)*(1 + xp^2 + xp*(2 - 4*zp))^2*
         (xp - zp)^2*(-1 + zp)*zp) + 
       ((6*zp + 54*xp^2*zp - 2*xp*(11 + 15*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + ((-6*zp - 54*xp^2*zp + xp*(22 + 30*zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) + 
       (8*(xp + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + xp^3*(1 + 6*zp^2))*
         Log[1 + zp/xp])/((-1 + xp)*(1 + xp)*zp) + 
       (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*Log[1 + xp*zp])/
        ((-1 + xp)*(1 + xp)*zp)) + 
     (4*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 2*xp^5*(1 - 2*zp)^2*
         (17 - 30*zp + 30*zp^2) + xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
        2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
        3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
        xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
        4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
          216*zp^6))*Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (4*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 2*xp^5*(1 - 2*zp)^2*
         (17 - 30*zp + 30*zp^2) + xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
        2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
        3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
        xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
        4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
          216*zp^6))*Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     ((2 + 4*zp + 4*zp^2 - 4*xp*zp*(2 + 3*zp) + 2*xp^2*(1 + 6*zp + 6*zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) + 
     ((2 + 4*zp + 4*zp^2 - 4*xp*zp*(2 + 3*zp) + 2*xp^2*(1 + 6*zp + 6*zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((4*((-1 + zp)^2*(1 + 3*zp) + 12*xp^3*zp*(1 + 3*zp) + 
          xp^2*(3 - zp - 51*zp^2 + 9*zp^3) - xp*(1 + 3*zp - 29*zp^2 + 
            9*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
       (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     Log[2]*((4*((-1 + zp)^2*(1 + 3*zp) + 12*xp^3*zp*(1 + 3*zp) + 
          xp^2*(3 - zp - 51*zp^2 + 9*zp^3) - xp*(1 + 3*zp - 29*zp^2 + 
            9*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       ((-9*xp^7)/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
         (xp^3*(6 + 4*(1 + xp^2 + xp*(2 - 4*zp)) - 
            15*(1 + xp^2 + xp*(2 - 4*zp))^2))/(1 + xp^2 + xp*(2 - 4*zp))^
           (5/2) + (12*xp^5*(3 + 2*xp^2 + xp*(4 - 8*zp)))/
          (1 + xp^2 + xp*(2 - 4*zp))^(5/2) - 
         (4*xp^2*(-14 + 55*zp - 81*zp^2 + 54*zp^3))/
          (Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)*zp) + 
         (-4 + xp^3 + xp^2*(4 - 8*zp) + 8*zp + 2*xp*(1 - 8*zp + 8*zp^2))/
          (1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
         xp*(24 - 12/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) - 
           8/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
           290/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
           48/((-1 + zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
           (432*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
           zp*(24 - 432/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
           (4 - 48/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/zp) + 
         4*(2 + 4/(-1 + xp) - 6/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)) + 
           2*((-1 + xp)^(-1) - 9/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp + 
           9/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 2/(zp - xp*zp) + 
           (1 - 6/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/zp))*Log[xp] - 
       (4*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 2*xp^5*(1 - 2*zp)^2*
           (17 - 30*zp + 30*zp^2) + xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
          2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
          3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
          xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
          4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
            216*zp^6))*Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
       (4*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 2*xp^5*(1 - 2*zp)^2*
           (17 - 30*zp + 30*zp^2) + xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
          2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
          3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
          xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
          4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
            216*zp^6))*Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
       (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) - 
     (4*((-1 + zp)^2*(1 + 3*zp) + 12*xp^3*zp*(1 + 3*zp) + 
        xp^2*(3 - zp - 51*zp^2 + 9*zp^3) - xp*(1 + 3*zp - 29*zp^2 + 9*zp^3))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
      ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
     (2*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*zp) + Log[xp]*(166/3 - 6/(-1 + xp) + 
       3/(xp*(1 + xp^2 + xp*(2 - 4*zp))^2) + 
       (9*xp^5)/(1 + xp^2 + xp*(2 - 4*zp))^2 - 
       (9*xp^6)/(1 + xp^2 + xp*(2 - 4*zp))^2 - 8/(-1 + zp) - 
       3/(1 + 2*xp + xp^2 - 4*xp*zp)^2 + (1 + 2*xp + xp^2 - 4*xp*zp)^(-1) + 
       18/(zp - xp*zp) - 3/(xp + 2*xp^2 + xp^3 - 4*xp^2*zp) + 
       32/Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
       36/((-1 + xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
       (12*zp^2)/((-1 + xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) - 
       12/((zp - xp*zp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
       xp^3*(-3/(1 + xp^2 + xp*(2 - 4*zp))^2 - 24/(xp - zp)^2 + 
         48/(-xp + zp) - 15/(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       3*xp^4*((1 + xp^2 + xp*(2 - 4*zp))^(-2) + 8/(xp - zp)^2 + 
         7/(1 + 2*xp + xp^2 - 4*xp*zp)) + 
       (-12 + 8/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp + 
       zp*(-78 + 40/(-1 + xp) + 56/Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
         36/((-1 + xp)*Sqrt[1 - 2*zp + 4*xp*zp + zp^2])) + 
       xp^2*(12 + 4/(xp - zp)^2 + 24/(xp - zp) + 
         9/(1 + 2*xp + xp^2 - 4*xp*zp)^2 + 14/(1 + 2*xp + xp^2 - 4*xp*zp) + 
         48/Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + (144*zp)/
          Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
       xp*(50 + 8/(-1 + zp) + 4/(-1 + xp + zp) - 
         9/(1 + 2*xp + xp^2 - 4*xp*zp)^2 - 10/(1 + 2*xp + xp^2 - 4*xp*zp) + 
         44/Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + (36*zp^2)/
          Sqrt[1 - 2*zp + 4*xp*zp + zp^2] + 
         zp*(94 - 60/Sqrt[1 - 2*zp + 4*xp*zp + zp^2]) + 
         (-16 + 12/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp) + 
       ((-6*zp - 54*xp^2*zp + xp*(22 + 30*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + ((-6*zp - 54*xp^2*zp + xp*(22 + 30*zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) + 
       (8*(-1 + 2*zp + xp*(-5 + 6*zp))*Log[1 + xp])/zp + 
       (8*(2 - 4*zp + 5*zp^2 + xp*(-4 + 16*zp - 15*zp^2) + 
          xp^2*(2 - 12*zp + 15*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
       (4*(4 + zp - 4*zp^2 + 9*zp^3 + 2*xp^2*(1 - 4*zp + 6*zp^2) + 
          xp*(4 - 19*zp + 50*zp^2 - 37*zp^3) + 6*xp^3*(-1 + 6*zp - 11*zp^2 + 
            9*zp^3))*Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) - 
       (8*(xp + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + xp^3*(1 + 6*zp^2))*
         Log[1 + zp/xp])/((-1 + xp)*(1 + xp)*zp) + 
       (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*Log[1 + xp*zp])/
        ((-1 + xp)*(1 + xp)*zp) + (4*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 
          2*xp^5*(1 - 2*zp)^2*(17 - 30*zp + 30*zp^2) + 
          xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
          2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
          3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
          xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
          4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
            216*zp^6))*Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
       (4*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 2*xp^5*(1 - 2*zp)^2*
           (17 - 30*zp + 30*zp^2) + xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
          2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
          3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
          xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
          4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
            216*zp^6))*Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
       ((4 + 8*zp + 8*zp^2 - 8*xp*zp*(2 + 3*zp) + 4*xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) - 
       (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) - 
       (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-4*((-1 + zp)^2*(1 + 3*zp) + 12*xp^3*zp*(1 + 3*zp) + 
          xp^2*(3 - zp - 51*zp^2 + 9*zp^3) - xp*(1 + 3*zp - 29*zp^2 + 
            9*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       ((4 + 8*zp + 8*zp^2 - 8*xp*zp*(2 + 3*zp) + 4*xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[1 - xp]*(-8/3 + 8/(-1 + xp) + 4/(-1 + zp) + 
       (4*xp*(14 - 15*zp)*zp)/(-1 + zp) + 
       (8*(1 + xp^2*(1 - 3*zp)^2 - 2*zp + 3*zp^2 + xp*(-2 + 8*zp - 9*zp^2))*
         Log[xp])/((-1 + xp)*(-1 + zp)) - 
       (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
       (4*(3 - 6*zp + 4*zp^2 - 6*xp*(1 - 4*zp + 2*zp^2) + 
          3*xp^2*(1 - 6*zp + 4*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
       (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) + 
       ((4 + 8*zp + 8*zp^2 - 8*xp*zp*(2 + 3*zp) + 4*xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Delz*((4*(173 + 2*xp))/27 - 
       (4*(7 + 4*xp)*zeta2)/3 - 14*(1 + xp)*zeta3 + 
       (-808/27 + (44*zeta2)/3 + 28*zeta3)*Dxp[0] + (268/9 - 8*zeta2)*
        Dxp[1] - (22*Dxp[2])/3 + ((34 + 10*xp^2)*Li[2, 1 - xp])/(3 - 3*xp) + 
       (16*(1 + xp^2)*Li[3, 1 - xp])/(-1 + xp) + (11*(1 + xp)*Log[1 - xp]^2)/
        3 + ((2*(38 - 47*xp + 79*xp^2))/(3*(-1 + xp)) - (4*(1 + xp^2)*zeta2)/
          (-1 + xp) - (4*(1 + xp^2)*Li[2, 1 - xp])/(-1 + xp))*Log[xp] + 
       ((55 + 36*xp + 19*xp^2)*Log[xp]^2)/(6*(-1 + xp)) + 
       ((1 + xp^2)*Log[xp]^3)/(-1 + xp) + Log[1 - xp]*((10*(4 - 29*xp))/9 + 
         4*(1 + xp)*zeta2 - (4*(1 + xp^2)*Li[2, 1 - xp])/(-1 + xp) + 
         ((56 + 32*xp^2)*Log[xp])/(3 - 3*xp) - (2*(1 + xp^2)*Log[xp]^2)/
          (-1 + xp)) + (4*(1 + xp^2)*S12[1 - xp])/(-1 + xp)) + 
     Delx*(Delz*(-1535/12 - (538*zeta2)/9 + (68*zeta2^2)/5 + (172*zeta3)/3) - 
       14*zeta3*(1 + zp) - (4*zeta2*(7 + 4*zp))/3 + (2*(85 + 319*zp))/27 + 
       (-808/27 + (44*zeta2)/3 + 28*zeta3)*Dzp[0] + (268/9 - 8*zeta2)*
        Dzp[1] - (22*Dzp[2])/3 + 4*(1 + zp)*Li[2, 1 - zp] - 
       (12*(1 + zp^2)*Li[3, 1 - zp])/(-1 + zp) + (11*(1 + zp)*Log[1 - zp]^2)/
        3 + ((2*(49 - 58/(-1 + zp) - 80*zp))/9 + (4*(1 + zp^2)*Li[2, 1 - zp])/
          (-1 + zp))*Log[zp] + ((-35 + 12*zp + zp^2)*Log[zp]^2)/
        (6*(-1 + zp)) + ((5 + 5*zp^2)*Log[zp]^3)/(3 - 3*zp) + 
       Log[1 - zp]*((22*(1 - 14*zp))/9 + 4*zeta2*(1 + zp) + 
         (4*(1 + zp^2)*Li[2, 1 - zp])/(-1 + zp) + 4*(1 + zp)*Log[zp]) + 
       (8*(1 + zp^2)*S12[1 - zp])/(-1 + zp)) + Theta[1 - xp - zp]*
      ((-4*(xp - 3*zp))/(-1 + xp) - (8*zeta2*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2)))/
        ((-1 + xp)*(-1 + zp)) - 
       (4*(2 - 2*zp + zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Li[2, -(zp/(1 - xp - zp))])/
        ((-1 + xp)*(-1 + zp)) + 
       (4*(2 - 2*zp + zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Li[2, -((xp*zp)/(1 - xp - zp))])/
        ((-1 + xp)*(-1 + zp)) - (4*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/(1 - xp)])/
        ((-1 + xp)*(-1 + zp)) + (2*(-2 - 2*zp + 5*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[xp]^2)/
        ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/
        ((-1 + xp)*(-1 + zp)) - (4*(1 + xp^2*(1 - 2*zp)^2 + 
          2*xp*(1 - 2*zp)*zp)*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
       ((8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)))*Log[zp] + 
       (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
       Log[1 - xp]*((4 + 4*xp^2*(1 - 2*zp)^2 + 8*xp*(1 - 2*zp)*zp)/
          ((-1 + xp)*(-1 + zp)) - (8*(1 + zp)*Log[xp])/(-1 + xp) + 
         (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - zp]*((8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[xp]*((-4*(-1 + 3*zp - zp^2 + xp*(9 - 7*zp - 4*zp^2) + 
            xp^2*(-5 + 2*zp + 4*zp^2)))/((-1 + xp)*(-1 + zp)) - 
         (8*(zp*(-2 + 3*zp) + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
         (4*(zp*(-2 + 3*zp) + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp])/
          ((-1 + xp)*(-1 + zp)) - (4*(2 - 6*zp + 7*zp^2 - 
            6*xp*(1 - 4*zp + 3*zp^2) + 3*xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
          ((-1 + xp)*(-1 + zp))) + 
       ((-4*(-6*xp*zp + 3*zp^2 + xp^2*(1 + 2*zp)))/((-1 + xp)*(-1 + zp)) + 
         (8*zeta2*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
            xp^2*(1 - 6*zp + 12*zp^2)))/((-1 + xp)*(-1 + zp)) + 
         ((4 + 4*(1 - 6*xp + 6*xp^2)*zp^2)*Li[2, (1 - zp)^(-1) - 
             zp/(xp*(1 - zp))])/((-1 + xp)*(-1 + zp)) + 
         (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Li[2, (1 - xp)^(-1) - xp/(1 - xp) - 
             zp/((1 - xp)*xp) + zp^2/((1 - xp)*xp)])/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + (1 - 6*xp + 6*xp^2)*zp^2)*Log[1 - xp]^2)/
          ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
         ((4 + 4*xp^2*(1 - 2*zp)^2 + 8*xp*(1 - 2*zp)*zp)*Log[1 - xp - zp])/
          ((-1 + xp)*(-1 + zp)) + (4*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + 
            xp^2*(3 - 10*zp + 8*zp^2))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
         ((-8*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + xp^2*(3 - 10*zp + 
                8*zp^2)))/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[xp - zp])/((-1 + xp)*(-1 + zp)))*
          Log[zp] - (8*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
            xp^2*(1 - 6*zp + 12*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[1 - zp]*((-4*(3 - 2*zp + zp^2 + 2*xp^2*(2 - 7*zp + 6*zp^2) - 
              2*xp*(1 - 5*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(3 + 2*xp^2*(1 - 3*zp)^2 - 4*zp + 5*zp^2 - 2*xp*(2 - 8*zp + 
                9*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
         Log[xp]*((4*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + xp^2*(3 - 10*zp + 
                8*zp^2)))/((-1 + xp)*(-1 + zp)) + 
           (8*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[xp - zp])/((-1 + xp)*
             (-1 + zp)) + (8*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - xp]*((-4*(3 - 4*zp + 2*zp^2 - 2*xp*(2 - 7*zp + 6*zp^2) + 
              xp^2*(5 - 16*zp + 12*zp^2)))/((-1 + xp)*(-1 + zp)) + 
           (8*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) - 
           (8*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
           ((8 + 8*(1 - 6*xp + 6*xp^2)*zp^2)*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 
                9*zp^2) + xp^2*(1 - 6*zp + 18*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp))))*Theta[xp - zp] + 
       ((4*(xp - 3*zp))/(-1 + xp) + (4*zeta2*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2)))/
          ((-1 + xp)*(-1 + zp)) - (4*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(
                -xp + zp))])/((-1 + xp)*(-1 + zp)) - 
         (2*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) - 
         (2*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) - 
         (2*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp]^2)/
          ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/
          ((-1 + xp)*(-1 + zp)) + ((4 + 4*xp^2*(1 - 2*zp)^2 + 
            8*xp*(1 - 2*zp)*zp)*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) - 
         (2*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp]^2)/
          ((-1 + xp)*(-1 + zp)) + Log[1 - xp - zp]*
          ((4 + 4*xp^2*(1 - 2*zp)^2 + 8*xp*(1 - 2*zp)*zp)/
            ((-1 + xp)*(-1 + zp)) - (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[xp]*
          ((4 + 4*xp^2*(1 - 2*zp)^2 + 8*xp*(1 - 2*zp)*zp)/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) - (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) - (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - xp]*
          ((-4*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
            ((-1 + xp)*(-1 + zp)) + (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[xp])/
            ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) + (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) + (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[zp]*
          ((-8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
          ((-8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/
            ((-1 + xp)*(-1 + zp))))*Theta[-xp + zp]) + 
     ((-4*(xp - 3*zp))/(-1 + xp) - (4*zeta2*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2)))/
        ((-1 + xp)*(-1 + zp)) + (4*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, (1 - xp - zp)^(-1) - xp/(1 - xp - zp)])/
        ((-1 + xp)*(-1 + zp)) - 
       (4*(2 - 2*zp + zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Li[2, xp^(-1) + zp^(-1) - 1/(xp*zp)])/
        ((-1 + xp)*(-1 + zp)) + 
       (4*(2 - 2*zp + zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Li[2, 1 - zp^(-1) + xp/zp])/
        ((-1 + xp)*(-1 + zp)) + (2*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp]^2)/
        ((-1 + xp)*(-1 + zp)) + (8*(1 + zp)*Log[xp]^2)/(-1 + xp) + 
       (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
       (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) - 
       (4*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp)*Log[-1 + xp + zp])/
        ((-1 + xp)*(-1 + zp)) + (2*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
         Log[-1 + xp + zp]^2)/((-1 + xp)*(-1 + zp)) + 
       Log[zp]*((8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - zp]*((8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
          ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - xp]*((4 + 4*xp^2*(1 - 2*zp)^2 + 8*xp*(1 - 2*zp)*zp)/
          ((-1 + xp)*(-1 + zp)) - (8*(1 + zp)*Log[xp])/(-1 + xp) + 
         (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
         (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/
          ((-1 + xp)*(-1 + zp))) + Log[xp]*
        ((-4*(-1 + 3*zp - zp^2 + xp*(9 - 7*zp - 4*zp^2) + 
            xp^2*(-5 + 2*zp + 4*zp^2)))/((-1 + xp)*(-1 + zp)) - 
         (8*(zp*(-2 + 3*zp) + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/
          ((-1 + xp)*(-1 + zp))))*Theta[-1 + xp + zp] + 
     Theta[xp - zp]*((4*(-6*xp*zp + 3*zp^2 + xp^2*(1 + 2*zp)))/
        ((-1 + xp)*(-1 + zp)) - (4*zeta2*(3 - 2*zp + 4*zp^2 - 
          2*xp*(1 - 4*zp + 9*zp^2) + xp^2*(1 - 6*zp + 18*zp^2)))/
        ((-1 + xp)*(-1 + zp)) + (4*(3 - 4*zp + 7*zp^2 - 
          4*xp*(1 - 4*zp + 6*zp^2) + 2*xp^2*(1 - 6*zp + 12*zp^2))*
         Li[2, zp/xp])/((-1 + xp)*(-1 + zp)) - 
       (4*(1 + (1 - 6*xp + 6*xp^2)*zp^2)*Li[2, xp/(1 - zp) - zp/(1 - zp)])/
        ((-1 + xp)*(-1 + zp)) + (4*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, (-xp + zp)^(-1) - xp/(-xp + zp)])/((-1 + xp)*(-1 + zp)) + 
       (2*(5 - 2*zp + 6*zp^2 + xp*(-2 + 8*zp - 30*zp^2) + 
          xp^2*(1 - 6*zp + 30*zp^2))*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
       (4*(7 - 8*zp + 13*zp^2 - 8*xp*(1 - 4*zp + 6*zp^2) + 
          4*xp^2*(1 - 6*zp + 12*zp^2))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) + 
       (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) - 
       (4*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + xp^2*(3 - 10*zp + 8*zp^2))*
         Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
       (2*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp]^2)/((-1 + xp)*(-1 + zp)) + 
       ((8*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + xp^2*(3 - 10*zp + 8*zp^2)))/
          ((-1 + xp)*(-1 + zp)) + (4*(1 + zp)*Log[xp - zp])/(-1 + xp))*
        Log[zp] + (8*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
          xp^2*(1 - 6*zp + 12*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
       Log[1 - zp]*((4*(3 - 2*zp + zp^2 + 2*xp^2*(2 - 7*zp + 6*zp^2) - 
            2*xp*(1 - 5*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(3 + 2*xp^2*(1 - 3*zp)^2 - 4*zp + 5*zp^2 - 
            2*xp*(2 - 8*zp + 9*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[xp]*((-8*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + 
            xp^2*(3 - 10*zp + 8*zp^2)))/((-1 + xp)*(-1 + zp)) - 
         (8*(3 + 2*xp^2*(1 - 3*zp)^2 - 4*zp + 5*zp^2 - 
            2*xp*(2 - 8*zp + 9*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (4*(1 + zp)*Log[xp - zp])/(-1 + xp) + 
         ((-44 + 48*zp - 76*zp^2 + 48*xp*(1 - 4*zp + 6*zp^2) - 
            24*xp^2*(1 - 6*zp + 12*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - xp]*((4*(3 - 4*zp + 2*zp^2 - 2*xp*(2 - 7*zp + 6*zp^2) + 
            xp^2*(5 - 16*zp + 12*zp^2)))/((-1 + xp)*(-1 + zp)) - 
         (8*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
            xp^2*(1 - 6*zp + 18*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) + 
         (8*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
            xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (4*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
            xp^2*(1 - 6*zp + 18*zp^2))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
            xp^2*(1 - 6*zp + 18*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       ((-4*(-6*xp*zp + 3*zp^2 + xp^2*(1 + 2*zp)))/((-1 + xp)*(-1 + zp)) + 
         (4*zeta2*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
            xp^2*(1 - 6*zp + 18*zp^2)))/((-1 + xp)*(-1 + zp)) + 
         ((4 + 4*(1 - 6*xp + 6*xp^2)*zp^2)*Li[2, (1 - zp)^(-1) - 
             zp/(xp*(1 - zp))])/((-1 + xp)*(-1 + zp)) - 
         (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Li[2, -(xp/((1 - xp - zp)*
                (-xp + zp))) + xp^2/((1 - xp - zp)*(-xp + zp))])/
          ((-1 + xp)*(-1 + zp)) - (2*(5 - 2*zp + 6*zp^2 + 
            xp*(-2 + 8*zp - 30*zp^2) + xp^2*(1 - 6*zp + 30*zp^2))*
           Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) - 
         (2*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) - 
         (2*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
            xp^2*(1 - 6*zp + 12*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
         ((4 + 4*xp^2*(1 - 2*zp)^2 + 8*xp*(1 - 2*zp)*zp)*Log[-1 + xp + zp])/
          ((-1 + xp)*(-1 + zp)) - (2*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[-1 + xp + zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[xp - zp]*((4*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + 
              xp^2*(3 - 10*zp + 8*zp^2)))/((-1 + xp)*(-1 + zp)) - 
           (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[xp]*((4*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + xp^2*(3 - 10*zp + 
                8*zp^2)))/((-1 + xp)*(-1 + zp)) + 
           (8*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
           (4*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
              xp^2*(1 - 6*zp + 18*zp^2))*Log[xp - zp])/((-1 + xp)*
             (-1 + zp)) + (8*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
           (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[1 - xp]*((-4*(3 - 4*zp + 2*zp^2 - 2*xp*(2 - 7*zp + 6*zp^2) + 
              xp^2*(5 - 16*zp + 12*zp^2)))/((-1 + xp)*(-1 + zp)) + 
           (4*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
              xp^2*(1 - 6*zp + 18*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) - 
           (8*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
           (4*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
              xp^2*(1 - 6*zp + 18*zp^2))*Log[xp - zp])/((-1 + xp)*
             (-1 + zp)) - (8*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
              xp^2*(1 - 6*zp + 18*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
           (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[zp]*((-8*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + 
              xp^2*(3 - 10*zp + 8*zp^2)))/((-1 + xp)*(-1 + zp)) + 
           (8*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[xp - zp])/((-1 + xp)*
             (-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
              xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
          ((-4*(3 - 2*zp + zp^2 + 2*xp^2*(2 - 7*zp + 6*zp^2) - 
              2*xp*(1 - 5*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(3 + 2*xp^2*(1 - 3*zp)^2 - 4*zp + 5*zp^2 - 2*xp*(2 - 8*zp + 
                9*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))))*
        Theta[-1 + xp + zp]) + Theta[-xp + zp]*((-4*(xp - 3*zp))/(-1 + xp) + 
       (8*zeta2*(2 - 2*zp + 5*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
          xp^2*(1 - 6*zp + 18*zp^2)))/((-1 + xp)*(-1 + zp)) - 
       (4*(3 - 4*zp + 7*zp^2 - 4*xp*(1 - 4*zp + 6*zp^2) + 
          2*xp^2*(1 - 6*zp + 12*zp^2))*Li[2, xp/zp])/((-1 + xp)*(-1 + zp)) - 
       (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Li[2, -(xp/(1 - xp)) + zp/(1 - xp)])/
        ((-1 + xp)*(-1 + zp)) + ((4 + 4*(1 - 6*xp + 6*xp^2)*zp^2)*
         Li[2, -(-xp + zp)^(-1) + zp/(-xp + zp)])/((-1 + xp)*(-1 + zp)) - 
       (4*(1 + (1 - 6*xp + 6*xp^2)*zp^2)*Li[2, -(xp/(-xp + zp)) + 
           (xp*zp)/(-xp + zp)])/((-1 + xp)*(-1 + zp)) + 
       (4*(5 - 6*zp + 9*zp^2 - 3*xp*(2 - 8*zp + 11*zp^2) + 
          3*xp^2*(1 - 6*zp + 11*zp^2))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) + 
       (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
       ((xp^2*(4 - 24*zp) + 8*xp*(-1 + 4*zp) + 2*(1 - 4*zp + zp^2))*
         Log[zp]^2)/((-1 + xp)*(-1 + zp)) + Log[1 - xp]*
        ((4 + 4*xp^2*(1 - 2*zp)^2 + 8*xp*(1 - 2*zp)*zp)/
          ((-1 + xp)*(-1 + zp)) - (8*(2 - 2*zp + 3*zp^2 - 
            2*xp*(1 - 4*zp + 6*zp^2) + xp^2*(1 - 6*zp + 12*zp^2))*Log[xp])/
          ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/
          ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
          ((-1 + xp)*(-1 + zp))) - (4*(1 + xp^2*(1 - 2*zp)^2 + 
          2*xp*(1 - 2*zp)*zp)*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
       Log[xp]*((-4*(3 - 2*zp + zp^2 + 2*xp^2*(2 - 7*zp + 6*zp^2) - 
            2*xp*(1 - 5*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) - 
         (4*(5 - 8*zp + 9*zp^2 + xp*(-8 + 32*zp - 30*zp^2) + 
            xp^2*(4 - 24*zp + 30*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (8*(3 + 2*xp^2*(1 - 3*zp)^2 - 4*zp + 5*zp^2 - 
            2*xp*(2 - 8*zp + 9*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 3*xp + 3*xp^2)*zp^2*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[zp]*((8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) + ((4 + 12*(1 - 2*xp)^2*zp^2)*Log[-xp + zp])/
          ((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
        ((8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
          ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
       ((4*(xp - 3*zp))/(-1 + xp) + (8*zeta2*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2)))/
          ((-1 + xp)*(-1 + zp)) + (4*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[1 - xp]*((-4*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[xp])/
            ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp))) + ((4 + 4*xp^2*(1 - 2*zp)^2 + 
            8*xp*(1 - 2*zp)*zp)*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
         ((4 + 4*xp^2*(1 - 2*zp)^2 + 8*xp*(1 - 2*zp)*zp)*Log[-1 + xp + zp])/
          ((-1 + xp)*(-1 + zp)) + Log[xp]*((4 + 4*xp^2*(1 - 2*zp)^2 + 
             8*xp*(1 - 2*zp)*zp)/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[zp]*((-8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
          ((-8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))))*Theta[-1 + xp + zp])) + 
   CF^2*((8*zeta2*(2 - zp + 3*zp^3 - 2*xp*(-2 + 7*zp - 5*zp^2 + 6*zp^3) + 
        xp^2*(-4 + 17*zp - 12*zp^2 + 11*zp^3)))/((-1 + xp)*(-1 + zp)*zp) - 
     (4*(xp^5*zp*(89 + 114*zp - 614*zp^2) + zp^2*(-72 + 167*zp - 94*zp^2) + 
        xp^6*(1 - 68*zp + 164*zp^2) + xp^4*(-2 + 119*zp - 1143*zp^2 + 
          1846*zp^3 - 146*zp^4) + xp*zp*(70 - 101*zp + 247*zp^2 - 634*zp^3 + 
          392*zp^4) + xp^3*zp*(-151 + 1051*zp - 1101*zp^2 - 958*zp^3 + 
          632*zp^4) - xp^2*(-1 + 59*zp + 5*zp^2 + 585*zp^3 - 1888*zp^4 + 
          1048*zp^5)))/((-1 + xp)*(1 + xp^2 + xp*(2 - 4*zp))*(xp - zp)*zp*
       (-1 + xp + zp)) + Dxp[2]*(-12*(1 + zp) + 24*Dzp[0]) - 
     12*(1 + xp)*Dzp[2] + (4*(-3*zp - 27*xp^2*zp + xp*(11 + 15*zp^2))*
       InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/(Sqrt[xp]*Sqrt[zp]) + 
     (4*(3*zp + 27*xp^2*zp - xp*(11 + 15*zp^2))*InvTanInt[Sqrt[zp]/Sqrt[xp]])/
      (Sqrt[xp]*Sqrt[zp]) + (4*(3*zp + 27*xp^2*zp - xp*(11 + 15*zp^2))*
       InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/(Sqrt[xp]*Sqrt[zp]) + 
     (4*(-3*zp - 27*xp^2*zp + xp*(11 + 15*zp^2))*
       InvTanInt[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) + 
     (8*(1 + zp + zp^2 + zp^3 - 3*xp*zp*(1 + zp)^2 + 
        xp^2*(1 + 5*zp + 3*zp^2 + 3*zp^3))*Li[2, 1 - xp])/
      ((-1 + xp)*(-1 + zp)*zp) - (16*(-1 + 2*zp + xp*(-5 + 6*zp))*Li[2, -xp])/
      zp - (8*(4 - 5*zp + 6*zp^2 + xp*(-5 + 20*zp - 27*zp^2) + 
        xp^2*(1 - 15*zp + 27*zp^2))*Li[2, 1 - zp])/((-1 + xp)*(-1 + zp)) - 
     (16*(xp + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + xp^3*(1 + 6*zp^2))*
       Li[2, -(zp/xp)])/((-1 + xp)*(1 + xp)*zp) - 
     (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*Li[2, -(xp*zp)])/
      ((-1 + xp^2)*zp) - (8*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 
        2*xp^5*(1 - 2*zp)^2*(17 - 30*zp + 30*zp^2) + 
        xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
        2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
        3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
        xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
        4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
          216*zp^6))*Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (8*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 2*xp^5*(1 - 2*zp)^2*
         (17 - 30*zp + 30*zp^2) + xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
        2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
        3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
        xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
        4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
          216*zp^6))*Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     (8*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 2*xp^5*(1 - 2*zp)^2*
         (17 - 30*zp + 30*zp^2) + xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
        2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
        3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
        xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
        4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
          216*zp^6))*Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/
          (2*xp)])/((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     (8*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 2*xp^5*(1 - 2*zp)^2*
         (17 - 30*zp + 30*zp^2) + xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
        2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
        3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
        xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
        4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
          216*zp^6))*Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/
          (2*xp)])/((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
       Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) + 
     (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
       Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
         Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/((-1 + xp)*zp) - 
     (16*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
       Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
          (2*xp)])/((-1 + xp)*zp) - 
     (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
       Log[2]^2)/((-1 + xp)*zp) + (4*((-2 + zp)^2 + xp^2*zp*(-12 + 13*zp) - 
        4*xp*(1 - 4*zp + 3*zp^2))*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
     ((9*xp^7)/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
       (xp^3*(-6 - 4*(1 + xp^2 + xp*(2 - 4*zp)) + 
          15*(1 + xp^2 + xp*(2 - 4*zp))^2))/(1 + xp^2 + xp*(2 - 4*zp))^
         (5/2) - (12*xp^5*(3 + 2*xp^2 + xp*(4 - 8*zp)))/
        (1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
       (4*xp^2*(-1 + 2*zp)*(14 - 27*zp + 27*zp^2))/
        (Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)*zp) + 
       (4 - xp^3 - 8*zp + xp^2*(-4 + 8*zp) - 2*xp*(1 - 8*zp + 8*zp^2))/
        (1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
       4*(21 + 24/(-1 + xp) - 9/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
         10/(-1 + zp) + 32/((-1 + xp)*(-1 + zp)) + 
         (-2 + 6/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])/zp + 
         6/((-1 + zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 2/(zp - xp*zp) + 
         zp*(1 + 26/(-1 + xp) + 18/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])) + 
       2*xp*(74 + 6/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
         4/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 92/(-1 + zp) - 
         145/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
         24/((-1 + zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         (216*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
         (-12 + 24/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/zp + 
         zp*(182 + 216/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])))*Log[xp]^2 + 
     Dzp[1]*(-24*(1 + xp)*Log[1 - xp] + (4*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) + 
     Dzp[0]*(8 + 56*xp + 16*(1 + xp)*zeta2 + 4*(1 + xp)*Li[2, 1 - xp] - 
       12*(1 + xp)*Log[1 - xp]^2 + 12*((-1 + xp)^(-1) - xp)*Log[xp] + 
       (4*(5 + 7*xp^2)*Log[1 - xp]*Log[xp])/(-1 + xp) - 
       (8*xp^2*Log[xp]^2)/(-1 + xp)) + 
     (4*(7 - 10*zp + 7*zp^2 - 10*xp*(1 - 4*zp + 3*zp^2) + 
        xp^2*(3 - 30*zp + 31*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
     (4*(-1 + 2*zp - 6*zp^2 + 11*zp^3 - 2*xp*zp*(1 - 13*zp + 9*zp^2) + 
        xp^2*(-1 - 2*zp - 18*zp^2 + 17*zp^3))*Log[zp]^2)/
      ((-1 + xp)*(-1 + zp)*zp) + Dxp[1]*(48*Dzp[1] - 
       24*(1 + zp)*Log[1 - zp] + 4*(1 + zp)*Log[zp]) + 
     Log[1 - zp]*(4*(-14 - 8/(-1 + xp) - 4/(-1 + zp) + 8*zp + 
         xp^2/(-1 + xp + zp)^2 - 3/(-1 + xp + zp) + 
         xp*(8 + 4/(-1 + zp) + 4*zp - (-1 + xp + zp)^(-2) + 
           (-1 + xp + zp)^(-1))) + 
       (8*(3 - 7*zp + 6*zp^2 - 7*xp*(1 - 4*zp + 3*zp^2) + 
          xp^2*(4 - 21*zp + 21*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
     Dxp[0]*(8 + 56*zp + 16*zeta2*(1 + zp) + (-64 - 32*zeta2)*Dzp[0] + 
       24*Dzp[2] + 4*(1 + zp)*Li[2, 1 - zp] - 12*(1 + zp)*Log[1 - zp]^2 + 
       (-28 - 12/(-1 + zp) - 8*zp)*Log[zp] - 
       (4*(3 + zp^2)*Log[1 - zp]*Log[zp])/(-1 + zp) + 
       (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp)) + Log[Q2/muF2]^2*
      (4*(1 + xp)*(1 + zp) - 8*(1 + xp)*Dzp[0] + 
       Dxp[0]*(-8*(1 + zp) + 16*Dzp[0]) + Delz*(-8*(2 + xp) + 24*Dxp[0] + 
         16*Dxp[1] - 8*(1 + xp)*Log[1 - xp] + ((2 + 6*xp^2)*Log[xp])/
          (-1 + xp)) + Delx*(Delz*(18 - 16*zeta2) - 8*(2 + zp) + 24*Dzp[0] + 
         16*Dzp[1] - 8*(1 + zp)*Log[1 - zp] + ((2 + 6*zp^2)*Log[zp])/
          (-1 + zp))) + Log[Q2/muF2]*(8*(1 + 4*zp + xp*(4 + 3*zp)) + 
       Dxp[1]*(-24*(1 + zp) + 48*Dzp[0]) - 24*(1 + xp)*Dzp[1] + 
       8*(3 + xp + zp + 7*xp*zp)*Log[1 - xp] - 
       (8*(xp + zp - 3*xp*zp + xp^2*(1 + 4*zp))*Log[xp])/(-1 + xp) + 
       Dzp[0]*(-12*(1 + xp) - 24*(1 + xp)*Log[1 - xp] + 
         (4*(3 + 5*xp^2)*Log[xp])/(-1 + xp)) + 
       Delz*(20 + 44*xp + 16*(1 + xp)*zeta2 + (-64 - 32*zeta2)*Dxp[0] + 
         24*Dxp[1] + 24*Dxp[2] + 4*(1 + xp)*Li[2, 1 - xp] - 
         12*(1 + xp)*Log[1 - xp]^2 + (12*(2 + xp)*Log[xp])/(-1 + xp) - 
         (8*xp^2*Log[xp]^2)/(-1 + xp) + Log[1 - xp]*(-12*(1 + xp) + 
           (4*(5 + 7*xp^2)*Log[xp])/(-1 + xp))) + 8*(3 + xp + zp + 7*xp*zp)*
        Log[1 - zp] - 8*(1 + 3*xp*zp)*Log[zp] + 
       Dxp[0]*(-12*(1 + zp) + 24*Dzp[0] + 48*Dzp[1] - 
         24*(1 + zp)*Log[1 - zp] + 4*(1 + zp)*Log[zp]) + 
       Delx*(20 + Delz*(-93 - 24*zeta2 + 80*zeta3) + 44*zp + 
         16*zeta2*(1 + zp) + (-64 - 32*zeta2)*Dzp[0] + 24*Dzp[1] + 
         24*Dzp[2] + 4*(1 + zp)*Li[2, 1 - zp] - 12*(1 + zp)*Log[1 - zp]^2 - 
         (4*(-1 + 5*zp + 5*zp^2)*Log[zp])/(-1 + zp) + 
         (8*(1 + 2*zp^2)*Log[zp]^2)/(-1 + zp) + Log[1 - zp]*
          (-12*(1 + zp) - (4*(3 + zp^2)*Log[zp])/(-1 + zp)))) + 
     Log[zp]*((4*(-(zp^2*(2 + 38*zp - 54*zp^2 + 13*zp^3)) + 
          xp^8*(-6 - 49*zp + 28*zp^2 + 31*zp^3) - 
          2*xp^7*(11 + 22*zp - 238*zp^2 + 42*zp^3 + 179*zp^4) + 
          2*xp*zp*(2 + 35*zp - 74*zp^2 + 245*zp^3 - 291*zp^4 + 76*zp^5) + 
          xp^6*(-30 + 145*zp + 28*zp^2 - 1459*zp^3 + 396*zp^4 + 1029*zp^5) - 
          2*xp^5*(10 - 134*zp + 533*zp^2 - 1142*zp^3 - 71*zp^4 + 335*zp^5 + 
            572*zp^6) - 2*xp^3*(3 + 10*zp - 108*zp^2 - 6*zp^3 - 503*zp^4 + 
            158*zp^5 + 480*zp^6 + 48*zp^7) - xp^2*(2 + 25*zp - 120*zp^2 + 
            825*zp^3 - 1000*zp^4 + 1241*zp^5 - 1344*zp^6 + 304*zp^7) + 
          xp^4*(-10 + 137*zp - 606*zp^2 + 1027*zp^3 - 3530*zp^4 + 2529*zp^5 + 
            192*zp^6 + 496*zp^7)))/((-1 + xp)*(1 + xp^2 + xp*(2 - 4*zp))^2*
         (xp - zp)^2*(-1 + zp)*zp) + 
       (4*(-3*zp - 27*xp^2*zp + xp*(11 + 15*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + (4*(3*zp + 27*xp^2*zp - xp*(11 + 15*zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) - 
       (16*(xp + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + xp^3*(1 + 6*zp^2))*
         Log[1 + zp/xp])/((-1 + xp)*(1 + xp)*zp) - 
       (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*Log[1 + xp*zp])/
        ((-1 + xp^2)*zp)) - (8*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 
        2*xp^5*(1 - 2*zp)^2*(17 - 30*zp + 30*zp^2) + 
        xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
        2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
        3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
        xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
        4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
          216*zp^6))*Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
     (8*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 2*xp^5*(1 - 2*zp)^2*
         (17 - 30*zp + 30*zp^2) + xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
        2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
        3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
        xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
        4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
          216*zp^6))*Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
       Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
      ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
     (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
       Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) - 
     (4*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
       Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/((-1 + xp)*zp) + 
     Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((-8*((-1 + zp)^2*(1 + 3*zp) + 12*xp^3*zp*(1 + 3*zp) + 
          xp^2*(3 - zp - 51*zp^2 + 9*zp^3) - xp*(1 + 3*zp - 29*zp^2 + 
            9*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     Log[2]*((-8*((-1 + zp)^2*(1 + 3*zp) + 12*xp^3*zp*(1 + 3*zp) + 
          xp^2*(3 - zp - 51*zp^2 + 9*zp^3) - xp*(1 + 3*zp - 29*zp^2 + 
            9*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
       2*((9*xp^7)/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
         (xp^3*(-6 - 4*(1 + xp^2 + xp*(2 - 4*zp)) + 
            15*(1 + xp^2 + xp*(2 - 4*zp))^2))/(1 + xp^2 + xp*(2 - 4*zp))^
           (5/2) - (12*xp^5*(3 + 2*xp^2 + xp*(4 - 8*zp)))/
          (1 + xp^2 + xp*(2 - 4*zp))^(5/2) + (4*xp^2*(-1 + 2*zp)*
           (14 - 27*zp + 27*zp^2))/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)*
           zp) + 4*(-2 - 4/(-1 + xp) - 9/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
           6/(Sqrt[1 + xp^2 + xp*(2 - 4*zp)]*(-1 + zp)) + 
           (-1 + 6/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])/zp + 
           (-2/(-1 + xp) + 18/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp + 
           2/(zp - xp*zp)) + (4 - xp^3 - 8*zp + xp^2*(-4 + 8*zp) - 
           2*xp*(1 - 8*zp + 8*zp^2))/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
         xp*(-24 + 12/(1 + xp^2 + xp*(2 - 4*zp))^(5/2) + 
           8/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
           290/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] - 
           48/((-1 + zp)*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
           (432*zp^2)/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
           (-4 + 48/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])/zp + 
           zp*(-24 + 432/Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])))*Log[xp] + 
       (8*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 2*xp^5*(1 - 2*zp)^2*
           (17 - 30*zp + 30*zp^2) + xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
          2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
          3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
          xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
          4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
            216*zp^6))*Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
       (8*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 2*xp^5*(1 - 2*zp)^2*
           (17 - 30*zp + 30*zp^2) + xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
          2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
          3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
          xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
          4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
            216*zp^6))*Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) + 
       (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp)) + 
     (8*((-1 + zp)^2*(1 + 3*zp) + 12*xp^3*zp*(1 + 3*zp) + 
        xp^2*(3 - zp - 51*zp^2 + 9*zp^3) - xp*(1 + 3*zp - 29*zp^2 + 9*zp^3))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
      ((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
     ((4 + 8*zp + 8*zp^2 - 8*xp*zp*(2 + 3*zp) + 4*xp^2*(1 + 6*zp + 6*zp^2))*
       Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/
      ((-1 + xp)*zp) + Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
      ((8*((-1 + zp)^2*(1 + 3*zp) + 12*xp^3*zp*(1 + 3*zp) + 
          xp^2*(3 - zp - 51*zp^2 + 9*zp^3) - xp*(1 + 3*zp - 29*zp^2 + 
            9*zp^3)))/((-1 + xp)*zp*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
       (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[1 - xp]*
      (4*(-7 - 4/(-1 + xp) - 2/(-1 + zp) + 5*zp + 
         xp*(7 + 2/(-1 + zp) + 7*zp)) - 
       (8*(5 - 9*zp + 9*zp^2 + xp*(-9 + 36*zp - 33*zp^2) + 
          xp^2*(2 - 27*zp + 34*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) + 
       (8*(5 - 6*zp + 3*zp^2 - 6*xp*(1 - 4*zp + 3*zp^2) + 
          xp^2*(1 - 18*zp + 19*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
       (8*(2 - 5*zp + 4*zp^2 + xp*(-5 + 20*zp - 9*zp^2) + 
          3*xp^2*(1 - 5*zp + 3*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
       (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) - 
       (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Log[xp]*
      (2*(-44 + 20/(-1 + xp) + 3/(1 + xp^2 + xp*(2 - 4*zp))^2 - 
         3/(xp*(1 + xp^2 + xp*(2 - 4*zp))^2) - (9*xp^5)/
          (1 + xp^2 + xp*(2 - 4*zp))^2 + (9*xp^6)/(1 + xp^2 + xp*(2 - 4*zp))^
           2 + 6/(xp - zp) + 6/((-1 + xp)*(xp - zp)) + 12/(-1 + zp) + 
         6/(-1 + xp + zp) - (1 + 2*xp + xp^2 - 4*xp*zp)^(-1) - 
         18/(zp - xp*zp) + 3/(xp + 2*xp^2 + xp^3 - 4*xp^2*zp) - 
         32/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] - 
         36/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
         (12*zp^2)/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
         12/((zp - xp*zp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
         xp^4*(-3/(1 + xp^2 + xp*(2 - 4*zp))^2 - 12/(xp - zp)^2 - 
           21/(1 + 2*xp + xp^2 - 4*xp*zp)) + 
         3*xp^3*((1 + xp^2 + xp*(2 - 4*zp))^(-2) + 4/(xp - zp)^2 + 
           12/(xp - zp) + 5/(1 + 2*xp + xp^2 - 4*xp*zp)) + 
         (12 - 8/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp + 
         xp^2*(-12 - 9/(1 + xp^2 + xp*(2 - 4*zp))^2 - 2/(xp - zp)^2 - 
           2/(-1 + xp + zp)^2 - 14/(1 + 2*xp + xp^2 - 4*xp*zp) - 
           48/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] - (144*zp)/
            Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
         (zp*(98 - 20/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
            xp*(-68 + 56/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])))/(1 - xp) + 
         xp*(-48 + 9/(1 + xp^2 + xp*(2 - 4*zp))^2 + 6/(xp - zp) - 
           12/(-1 + zp) + 2/(-1 + xp + zp)^2 - 2/(-1 + xp + zp) + 
           10/(1 + 2*xp + xp^2 - 4*xp*zp) - 44/Sqrt[1 + (-2 + 4*xp)*zp + 
              zp^2] - (36*zp^2)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
           (16 - 12/Sqrt[1 - 2*zp + 4*xp*zp + zp^2])/zp + 
           zp*(-20 + 60/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]))) + 
       (4*(3*zp + 27*xp^2*zp - xp*(11 + 15*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
        (Sqrt[xp]*Sqrt[zp]) + (4*(3*zp + 27*xp^2*zp - xp*(11 + 15*zp^2))*
         ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) - 
       (16*(-1 + 2*zp + xp*(-5 + 6*zp))*Log[1 + xp])/zp - 
       (8*(8 - 13*zp + 13*zp^2 + xp*(-13 + 52*zp - 45*zp^2) + 
          xp^2*(5 - 39*zp + 46*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
       (4*(8 + 5*zp - 10*zp^2 + 19*zp^3 + 2*xp^2*(2 - 8*zp + 13*zp^2) + 
          xp*(8 - 37*zp + 106*zp^2 - 79*zp^3) + 2*xp^3*(-6 + 37*zp - 
            69*zp^2 + 57*zp^3))*Log[zp])/((-1 + xp)*(1 + xp)*(-1 + zp)*zp) + 
       (16*(xp + 2*zp + 2*xp^2*zp - 4*xp*zp^2 + xp^3*(1 + 6*zp^2))*
         Log[1 + zp/xp])/((-1 + xp)*(1 + xp)*zp) - 
       (16*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 2*zp^2)*Log[1 + xp*zp])/
        ((-1 + xp^2)*zp) - (8*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 
          2*xp^5*(1 - 2*zp)^2*(17 - 30*zp + 30*zp^2) + 
          xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
          2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
          3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
          xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
          4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
            216*zp^6))*Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
       (8*(-3 + 10*zp - 12*zp^2 + 8*zp^3 - 2*xp^5*(1 - 2*zp)^2*
           (17 - 30*zp + 30*zp^2) + xp^6*(-7 + 26*zp - 36*zp^2 + 24*zp^3) - 
          2*xp*(9 - 50*zp + 114*zp^2 - 128*zp^3 + 64*zp^4) + 
          3*xp^4*(-23 + 158*zp - 480*zp^2 + 800*zp^3 - 720*zp^4 + 288*zp^5) + 
          xp^2*(-49 + 330*zp - 984*zp^2 + 1616*zp^3 - 1440*zp^4 + 576*zp^5) - 
          4*xp^3*(19 - 136*zp + 434*zp^2 - 812*zp^3 + 946*zp^4 - 648*zp^5 + 
            216*zp^6))*Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
        ((1 + xp^2 + xp*(2 - 4*zp))^(5/2)*(-1 + zp)*zp) - 
       (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) + 
       (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/((-1 + xp)*zp) + 
       (8*(1 + 2*zp + 2*zp^2 - 2*xp*zp*(2 + 3*zp) + xp^2*(1 + 6*zp + 6*zp^2))*
         Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/
        ((-1 + xp)*zp)) + Delz*(-58 + 62*xp + (8 - 8*xp)*zeta2 - 
       16*(1 + xp)*zeta3 + 32*zeta3*Dxp[0] + (-64 - 32*zeta2)*Dxp[1] + 
       8*Dxp[3] + 12*((-1 + xp)^(-1) - xp)*Li[2, 1 - xp] - 
       (8*(1 + 2*xp^2)*Li[3, 1 - xp])/(-1 + xp) - 4*(1 + xp)*Log[1 - xp]^3 + 
       (-42 - 80/(-1 + xp) - 88*xp - (4*(3 + 5*xp^2)*zeta2)/(-1 + xp) - 
         (4*(1 + 3*xp^2)*Li[2, 1 - xp])/(-1 + xp))*Log[xp] + 
       (4*(3 + 4*xp^2)*Log[1 - xp]^2*Log[xp])/(-1 + xp) + 
       (-2 - 9/(-1 + xp) + 12*xp)*Log[xp]^2 + (5*(1 + xp)*Log[xp]^3)/3 + 
       Log[1 - xp]*(8 + 54*xp + 16*(1 + xp)*zeta2 + (8*xp^2*Li[2, 1 - xp])/
          (-1 + xp) + (4*(4 + xp - 2*xp^2)*Log[xp])/(-1 + xp) - 
         (8*(1 + 2*xp^2)*Log[xp]^2)/(-1 + xp)) - (28*(1 + xp^2)*S12[1 - xp])/
        (-1 + xp)) + Delx*(2 + Delz*(511/4 + 58*zeta2 - (56*zeta2^2)/5 - 
         60*zeta3) + zeta2*(8 - 8*zp) - 2*zp - 16*zeta3*(1 + zp) + 
       32*zeta3*Dzp[0] + (-64 - 32*zeta2)*Dzp[1] + 8*Dzp[3] + 
       12*(-3 + (1 - zp)^(-1))*Li[2, 1 - zp] + (8*(2 + zp^2)*Li[3, 1 - zp])/
        (-1 + zp) - 4*(1 + zp)*Log[1 - zp]^3 + 
       (30 + 76/(-1 + zp) + 58*zp - (8*zeta2*(1 + 2*zp^2))/(-1 + zp) + 
         (16*(1 + 2*zp^2)*Li[2, 1 - zp])/(-1 + zp))*Log[zp] - 
       (4*(2 + zp^2)*Log[1 - zp]^2*Log[zp])/(-1 + zp) + 
       (-21 - 9/(-1 + zp) - 7*zp)*Log[zp]^2 + (5*(3 + 5*zp^2)*Log[zp]^3)/
        (3*(-1 + zp)) + Log[1 - zp]*(10 + 56*zp + 16*zeta2*(1 + zp) - 
         (8*Li[2, 1 - zp])/(-1 + zp) - (12*(-1 + zp + zp^2)*Log[zp])/
          (-1 + zp) + (2*(1 + 5*zp^2)*Log[zp]^2)/(-1 + zp)) + 
       (16*(2 + 3*zp^2)*S12[1 - zp])/(-1 + zp)) + Theta[1 - xp - zp]*
      ((8*(xp - 3*zp))/(-1 + xp) + (16*zeta2*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2)))/
        ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/(1 - xp)])/
        ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[xp]^2)/
        ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/
        ((-1 + xp)*(-1 + zp)) + (8*(1 + xp^2*(1 - 2*zp)^2 + 
          2*xp*(1 - 2*zp)*zp)*Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
       ((-16*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)))*Log[zp] - 
       (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
       Log[1 - zp]*((-16*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) - 
         (32*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - xp]*((-8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[xp])/
          ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/
          ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
          ((-1 + xp)*(-1 + zp))) + Log[xp]*
        ((16*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) + (32*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/
          ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[1 - xp - zp])/((-1 + xp)*(-1 + zp)) + 
         (32*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       ((8*(-6*xp*zp + 3*zp^2 + xp^2*(1 + 2*zp)))/((-1 + xp)*(-1 + zp)) - 
         (16*zeta2*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
            xp^2*(1 - 6*zp + 12*zp^2)))/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + (1 - 6*xp + 6*xp^2)*zp^2)*Li[2, (1 - zp)^(-1) - 
             zp/(xp*(1 - zp))])/((-1 + xp)*(-1 + zp)) - 
         (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Li[2, (1 - xp)^(-1) - xp/(1 - xp) - 
             zp/((1 - xp)*xp) + zp^2/((1 - xp)*xp)])/((-1 + xp)*(-1 + zp)) + 
         (16*(1 + (1 - 6*xp + 6*xp^2)*zp^2)*Log[1 - xp]^2)/
          ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp)*Log[1 - xp - zp])/
          ((-1 + xp)*(-1 + zp)) - (8*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + 
            xp^2*(3 - 10*zp + 8*zp^2))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
         ((16*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + xp^2*(3 - 10*zp + 
                8*zp^2)))/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
              xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 
                6*zp^2) + xp^2*(1 - 6*zp + 12*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)))*Log[zp] + 
         (16*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
            xp^2*(1 - 6*zp + 12*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[1 - zp]*((8*(3 - 2*zp + zp^2 + 2*xp^2*(2 - 7*zp + 6*zp^2) - 
              2*xp*(1 - 5*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
              xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (16*(3 + 2*xp^2*(1 - 3*zp)^2 - 4*zp + 
              5*zp^2 - 2*xp*(2 - 8*zp + 9*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp))) + Log[xp]*
          ((-8*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + xp^2*(3 - 10*zp + 
                8*zp^2)))/((-1 + xp)*(-1 + zp)) - 
           (16*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
           (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
              xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (16*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 
                6*zp^2) + xp^2*(1 - 6*zp + 12*zp^2))*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 
                6*zp^2) + xp^2*(1 - 6*zp + 12*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - xp]*
          ((8*(3 - 4*zp + 2*zp^2 - 2*xp*(2 - 7*zp + 6*zp^2) + 
              xp^2*(5 - 16*zp + 12*zp^2)))/((-1 + xp)*(-1 + zp)) - 
           (16*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) + 
           (16*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(1 + (1 - 6*xp + 6*xp^2)*zp^2)*Log[xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (16*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 
                9*zp^2) + xp^2*(1 - 6*zp + 18*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp))))*Theta[xp - zp] + 
       ((-8*(xp - 3*zp))/(-1 + xp) - (8*zeta2*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2)))/
          ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Li[2, -(xp/((1 - xp - zp)*(-xp + zp))) + xp^2/((1 - xp - zp)*(
                -xp + zp))])/((-1 + xp)*(-1 + zp)) + 
         (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
         (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
         (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp]^2)/
          ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/
          ((-1 + xp)*(-1 + zp)) - (8*(1 + xp^2*(1 - 2*zp)^2 + 
            2*xp*(1 - 2*zp)*zp)*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
         (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp]^2)/
          ((-1 + xp)*(-1 + zp)) + Log[zp]*
          ((16*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
          ((16*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (32*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - xp]*
          ((8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
            ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[xp])/
            ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - xp - zp]*
          ((-8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[xp]*
          ((-8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp - zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/
            ((-1 + xp)*(-1 + zp))))*Theta[-xp + zp]) + 
     ((8*(xp - 3*zp))/(-1 + xp) + (8*zeta2*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2)))/
        ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, (1 - xp - zp)^(-1) - xp/(1 - xp - zp)])/
        ((-1 + xp)*(-1 + zp)) - (4*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - xp]^2)/
        ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[xp]^2)/
        ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/
        ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/
        ((-1 + xp)*(-1 + zp)) + (8*(1 + xp^2*(1 - 2*zp)^2 + 
          2*xp*(1 - 2*zp)*zp)*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp)) - 
       (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp]^2)/
        ((-1 + xp)*(-1 + zp)) + Log[xp]*
        ((16*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) + (32*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/
          ((-1 + xp)*(-1 + zp)) + (32*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
          ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - xp]*((-8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[xp])/
          ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/
          ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
          ((-1 + xp)*(-1 + zp)) + (8*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[zp]*((-16*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - zp]*((-16*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) - (32*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
          ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))))*Theta[-1 + xp + zp] + 
     Theta[xp - zp]*((-8*(-6*xp*zp + 3*zp^2 + xp^2*(1 + 2*zp)))/
        ((-1 + xp)*(-1 + zp)) + (8*zeta2*(3 - 2*zp + 4*zp^2 - 
          2*xp*(1 - 4*zp + 9*zp^2) + xp^2*(1 - 6*zp + 18*zp^2)))/
        ((-1 + xp)*(-1 + zp)) - (8*(3 - 4*zp + 6*zp^2 - 
          4*xp*(1 - 4*zp + 6*zp^2) + xp^2*(1 - 12*zp + 24*zp^2))*
         Li[2, zp/xp])/((-1 + xp)*(-1 + zp)) + 
       ((8 + 8*(1 - 6*xp + 6*xp^2)*zp^2)*Li[2, xp/(1 - zp) - zp/(1 - zp)])/
        ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + 
          xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
         Li[2, (-xp + zp)^(-1) - xp/(-xp + zp)])/((-1 + xp)*(-1 + zp)) - 
       (4*(5 - 2*zp + 6*zp^2 + xp*(-2 + 8*zp - 30*zp^2) + 
          xp^2*(1 - 6*zp + 30*zp^2))*Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) - 
       (8*(7 + 3*xp^2*(1 - 4*zp)^2 - 8*zp + 12*zp^2 - 
          8*xp*(1 - 4*zp + 6*zp^2))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) - 
       (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
       (8*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + xp^2*(3 - 10*zp + 8*zp^2))*
         Log[xp - zp])/((-1 + xp)*(-1 + zp)) - 
       (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp]^2)/((-1 + xp)*(-1 + zp)) + 
       ((-16*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + 
            xp^2*(3 - 10*zp + 8*zp^2)))/((-1 + xp)*(-1 + zp)) + 
         (8*(1 + xp^2)*Log[xp - zp])/((-1 + xp)*(-1 + zp)))*Log[zp] - 
       (16*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
          xp^2*(1 - 6*zp + 12*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
       Log[1 - zp]*((-8*(3 - 2*zp + zp^2 + 2*xp^2*(2 - 7*zp + 6*zp^2) - 
            2*xp*(1 - 5*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) - 
         (16*(3 + 2*xp^2*(1 - 3*zp)^2 - 4*zp + 5*zp^2 - 
            2*xp*(2 - 8*zp + 9*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[1 - xp]*((-8*(3 - 4*zp + 2*zp^2 - 2*xp*(2 - 7*zp + 6*zp^2) + 
            xp^2*(5 - 16*zp + 12*zp^2)))/((-1 + xp)*(-1 + zp)) + 
         (16*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
            xp^2*(1 - 6*zp + 18*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) - 
         (16*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
            xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
            xp^2*(1 - 6*zp + 18*zp^2))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) - 
         (16*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
            xp^2*(1 - 6*zp + 18*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       Log[xp]*((16*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + 
            xp^2*(3 - 10*zp + 8*zp^2)))/((-1 + xp)*(-1 + zp)) + 
         (16*(3 + 2*xp^2*(1 - 3*zp)^2 - 4*zp + 5*zp^2 - 
            2*xp*(2 - 8*zp + 9*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + xp^2)*Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(11 - 12*zp + 18*zp^2 - 12*xp*(1 - 4*zp + 6*zp^2) + 
            xp^2*(5 - 36*zp + 72*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp))) + 
       ((8*(-6*xp*zp + 3*zp^2 + xp^2*(1 + 2*zp)))/((-1 + xp)*(-1 + zp)) - 
         (8*zeta2*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
            xp^2*(1 - 6*zp + 18*zp^2)))/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + (1 - 6*xp + 6*xp^2)*zp^2)*Li[2, (1 - zp)^(-1) - 
             zp/(xp*(1 - zp))])/((-1 + xp)*(-1 + zp)) + 
         (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Li[2, -(xp/((1 - xp - zp)*
                (-xp + zp))) + xp^2/((1 - xp - zp)*(-xp + zp))])/
          ((-1 + xp)*(-1 + zp)) + (4*(5 - 2*zp + 6*zp^2 + 
            xp*(-2 + 8*zp - 30*zp^2) + xp^2*(1 - 6*zp + 30*zp^2))*
           Log[1 - xp]^2)/((-1 + xp)*(-1 + zp)) + 
         (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
         (4*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp]^2)/((-1 + xp)*(-1 + zp)) + 
         (16*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
            xp^2*(1 - 6*zp + 12*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp)*Log[-1 + xp + zp])/
          ((-1 + xp)*(-1 + zp)) + (4*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[-1 + xp + zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[zp]*((16*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + 
              xp^2*(3 - 10*zp + 8*zp^2)))/((-1 + xp)*(-1 + zp)) - 
           (16*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[xp - zp])/((-1 + xp)*
             (-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
              xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
          ((8*(3 - 2*zp + zp^2 + 2*xp^2*(2 - 7*zp + 6*zp^2) - 
              2*xp*(1 - 5*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
              xp^2*(1 - 6*zp + 6*zp^2))*Log[xp - zp])/((-1 + xp)*(-1 + zp)) + 
           (16*(3 + 2*xp^2*(1 - 3*zp)^2 - 4*zp + 5*zp^2 - 2*xp*(2 - 8*zp + 
                9*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
           (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
              xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - xp]*
          ((8*(3 - 4*zp + 2*zp^2 - 2*xp*(2 - 7*zp + 6*zp^2) + 
              xp^2*(5 - 16*zp + 12*zp^2)))/((-1 + xp)*(-1 + zp)) - 
           (8*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
              xp^2*(1 - 6*zp + 18*zp^2))*Log[xp])/((-1 + xp)*(-1 + zp)) + 
           (16*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
              xp^2*(1 - 6*zp + 18*zp^2))*Log[xp - zp])/((-1 + xp)*
             (-1 + zp)) + (16*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
              xp^2*(1 - 6*zp + 18*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) - 
           (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[xp - zp]*((-8*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + 
              xp^2*(3 - 10*zp + 8*zp^2)))/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))) + 
         Log[xp]*((-8*(2 - 2*xp*(1 - 2*zp)^2 - 2*zp + zp^2 + 
              xp^2*(3 - 10*zp + 8*zp^2)))/((-1 + xp)*(-1 + zp)) - 
           (16*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(3 - 2*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 9*zp^2) + 
              xp^2*(1 - 6*zp + 18*zp^2))*Log[xp - zp])/((-1 + xp)*
             (-1 + zp)) - (16*(2 - 2*zp + 3*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
              xp^2*(1 - 6*zp + 12*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
           (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 
                6*zp^2))*Log[-1 + xp + zp])/((-1 + xp)*(-1 + zp))))*
        Theta[-1 + xp + zp]) + Theta[-xp + zp]*((8*(xp - 3*zp))/(-1 + xp) - 
       (32*zeta2*(1 - zp + 2*zp^2 + 3*xp^2*zp*(-1 + 3*zp) + 
          xp*(-1 + 4*zp - 9*zp^2)))/((-1 + xp)*(-1 + zp)) + 
       (8*(3 - 4*zp + 6*zp^2 - 4*xp*(1 - 4*zp + 6*zp^2) + 
          xp^2*(1 - 12*zp + 24*zp^2))*Li[2, xp/zp])/((-1 + xp)*(-1 + zp)) + 
       (8*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Li[2, -(xp/(1 - xp)) + zp/(1 - xp)])/
        ((-1 + xp)*(-1 + zp)) - (8*(1 + (1 - 6*xp + 6*xp^2)*zp^2)*
         Li[2, -(-xp + zp)^(-1) + zp/(-xp + zp)])/((-1 + xp)*(-1 + zp)) + 
       ((8 + 8*(1 - 6*xp + 6*xp^2)*zp^2)*Li[2, -(xp/(-xp + zp)) + 
           (xp*zp)/(-xp + zp)])/((-1 + xp)*(-1 + zp)) - 
       (4*(10 - 12*zp + 17*zp^2 - 6*xp*(2 - 8*zp + 11*zp^2) + 
          xp^2*(5 - 36*zp + 66*zp^2))*Log[xp]^2)/((-1 + xp)*(-1 + zp)) - 
       (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
          xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
       (4*(-1 + xp*(4 - 16*zp) + 4*zp - 2*zp^2 + 3*xp^2*(-1 + 4*zp))*
         Log[zp]^2)/((-1 + xp)*(-1 + zp)) + Log[1 - xp]*
        ((-8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) + (16*(2 - 2*zp + 3*zp^2 - 
            2*xp*(1 - 4*zp + 6*zp^2) + xp^2*(1 - 6*zp + 12*zp^2))*Log[xp])/
          ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/
          ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
          ((-1 + xp)*(-1 + zp))) + (8*(1 + xp^2*(1 - 2*zp)^2 + 
          2*xp*(1 - 2*zp)*zp)*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) + 
       Log[zp]*((-16*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) + (8*(-1 - 2*zp^2 + 12*xp*zp^2 + 
            xp^2*(1 - 12*zp^2))*Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
       Log[xp]*((8*(3 - 2*zp + zp^2 + 2*xp^2*(2 - 7*zp + 6*zp^2) - 
            2*xp*(1 - 5*zp + 6*zp^2)))/((-1 + xp)*(-1 + zp)) + 
         (8*(5 - 8*zp + 9*zp^2 + xp*(-8 + 32*zp - 30*zp^2) + 
            xp^2*(4 - 24*zp + 30*zp^2))*Log[1 - zp])/((-1 + xp)*(-1 + zp)) + 
         (16*(3 + 2*xp^2*(1 - 3*zp)^2 - 4*zp + 5*zp^2 - 
            2*xp*(2 - 8*zp + 9*zp^2))*Log[zp])/((-1 + xp)*(-1 + zp)) + 
         (8*(zp^2 - 6*xp*zp^2 + xp^2*(-1 + 6*zp^2))*Log[-xp + zp])/
          ((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
        ((-16*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
          ((-1 + xp)*(-1 + zp)) - (32*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
          ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Log[-xp + zp])/((-1 + xp)*(-1 + zp))) + 
       ((-8*(xp - 3*zp))/(-1 + xp) - (16*zeta2*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2)))/
          ((-1 + xp)*(-1 + zp)) - (8*(1 - 2*zp + 2*zp^2 + 
            xp*(-2 + 8*zp - 6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*
           Li[2, (1 - xp)^(-1) - xp/(1 - xp) - zp/((1 - xp)*xp) + 
             zp^2/((1 - xp)*xp)])/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp]^2)/((-1 + xp)*(-1 + zp)) + 
         (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 6*zp^2) + 
            xp^2*(1 - 6*zp + 6*zp^2))*Log[zp]^2)/((-1 + xp)*(-1 + zp)) + 
         Log[1 - xp]*((8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[xp])/
            ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp))) - (8*(1 + xp^2*(1 - 2*zp)^2 + 
            2*xp*(1 - 2*zp)*zp)*Log[-xp + zp])/((-1 + xp)*(-1 + zp)) - 
         (8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp)*Log[-1 + xp + zp])/
          ((-1 + xp)*(-1 + zp)) + Log[zp]*
          ((16*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[1 - zp]*
          ((16*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
            ((-1 + xp)*(-1 + zp)) + (32*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))) + Log[xp]*
          ((-8*(1 + xp^2*(1 - 2*zp)^2 + 2*xp*(1 - 2*zp)*zp))/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[1 - zp])/
            ((-1 + xp)*(-1 + zp)) - (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[zp])/
            ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-xp + zp])/
            ((-1 + xp)*(-1 + zp)) + (16*(1 - 2*zp + 2*zp^2 + xp*(-2 + 8*zp - 
                6*zp^2) + xp^2*(1 - 6*zp + 6*zp^2))*Log[-1 + xp + zp])/
            ((-1 + xp)*(-1 + zp))))*Theta[-1 + xp + zp])), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({2,qq,PS}\)]\)" -> 
  CF*(-1/2*((-1 + xp)*(-1 + zp)*(-zp + 15*xp^2*zp + 
        xp*(-1 + 56*zp + 15*zp^2)))/(xp*zp^2) + 
    ((zp^2 - 15*xp^4*zp^2 - 2*xp*zp*(11 + 3*zp^2) - 6*xp^3*(zp + 9*zp^3) + 
       xp^2*(1 - 60*zp^2 - 15*zp^4))*InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/
     (4*xp^(3/2)*zp^(5/2)) + ((-zp^2 + 15*xp^4*zp^2 + xp*(22*zp + 6*zp^3) + 
       6*xp^3*(zp + 9*zp^3) + xp^2*(-1 + 60*zp^2 + 15*zp^4))*
      InvTanInt[Sqrt[zp]/Sqrt[xp]])/(4*xp^(3/2)*zp^(5/2)) + 
    ((-zp^2 + 15*xp^4*zp^2 + xp*(22*zp + 6*zp^3) + 6*xp^3*(zp + 9*zp^3) + 
       xp^2*(-1 + 60*zp^2 + 15*zp^4))*InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/
     (4*xp^(3/2)*zp^(5/2)) + ((zp^2 - 15*xp^4*zp^2 - 2*xp*zp*(11 + 3*zp^2) - 
       6*xp^3*(zp + 9*zp^3) + xp^2*(1 - 60*zp^2 - 15*zp^4))*
      InvTanInt[Sqrt[xp]*Sqrt[zp]])/(4*xp^(3/2)*zp^(5/2)) + 
    (((-1 + xp)*(-(zp*(1 + zp)) + 15*xp^2*zp*(1 + zp) + 
         xp*(1 + 37*zp + 85*zp^2 - 15*zp^3)))/(4*xp*zp^2) + 
      ((zp^2 - 15*xp^4*zp^2 - 2*xp*zp*(11 + 3*zp^2) - 6*xp^3*(zp + 9*zp^3) + 
         xp^2*(1 - 60*zp^2 - 15*zp^4))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
       (4*xp^(3/2)*zp^(5/2)) + ((-zp^2 + 15*xp^4*zp^2 + xp*(22*zp + 6*zp^3) + 
         6*xp^3*(zp + 9*zp^3) + xp^2*(-1 + 60*zp^2 + 15*zp^4))*
        ArcTan[Sqrt[xp]*Sqrt[zp]])/(4*xp^(3/2)*zp^(5/2)))*Log[zp] + 
    Log[xp]*(((-1 + zp)*(zp - 15*xp^3*zp + xp*(-1 + 37*zp + 15*zp^2) + 
         xp^2*(-1 + 85*zp + 15*zp^2)))/(4*xp*zp^2) + 
      ((-zp^2 + 15*xp^4*zp^2 + xp*(22*zp + 6*zp^3) + 6*xp^3*(zp + 9*zp^3) + 
         xp^2*(-1 + 60*zp^2 + 15*zp^4))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
       (4*xp^(3/2)*zp^(5/2)) + ((-zp^2 + 15*xp^4*zp^2 + xp*(22*zp + 6*zp^3) + 
         6*xp^3*(zp + 9*zp^3) + xp^2*(-1 + 60*zp^2 + 15*zp^4))*
        ArcTan[Sqrt[xp]*Sqrt[zp]])/(4*xp^(3/2)*zp^(5/2)) - 
      (8*(1 + xp + zp + 3*xp*zp)*Log[zp])/zp)), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({2,qq',\([1]\)}\)]\)" \
-> CF*(-1/9*((-1 + zp)*(-5 - 161*zp - 158*zp^2 + 
        xp*(19 + 367*zp + 406*zp^2)))/zp - 4*(1 + xp*(3 + 6*zp))*
     Li[2, 1 - zp] - ((4 + 42*zp + 54*zp^2 + 8*zp^3 + 
       xp*(4 + 30*zp - 138*zp^2 - 40*zp^3))*Log[zp])/(3*zp) - 
    4*(1 + xp*(3 + 6*zp))*Log[zp]^2 + Delx*Log[Q2/muF2]^2*
     (1 + 4/(3*zp) - zp - (4*zp^2)/3 + 2*(1 + zp)*Log[zp]) + 
    Dxp[1]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 4*(1 + zp)*Log[zp]) + 
    Log[xp]*((-2*(-1 + zp)*(4 + 13*zp + 16*zp^2 - 12*xp*zp*(5 + 4*zp) + 
         xp^2*(4 + 70*zp + 40*zp^2)))/(3*(-1 + xp)*zp) + 
      (4*(1 + 3*zp + 6*xp^2*(1 + 2*zp) - 4*xp*(1 + 3*zp))*Log[zp])/
       (-1 + xp)) + Log[1 - xp]*
     ((2*(-1 + zp)*(2 + 5*zp - 4*zp^2 + xp*(2 + 35*zp + 20*zp^2)))/(3*zp) - 
      4*(1 + xp*(3 + 6*zp))*Log[zp]) + Log[1 - zp]*
     ((2*(-1 + zp)*(2 + 5*zp - 4*zp^2 + xp*(2 + 35*zp + 20*zp^2)))/(3*zp) - 
      4*(1 + xp*(3 + 6*zp))*Log[zp]) + 
    Dxp[0]*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
      4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
       Log[zp] + 4*(1 + zp)*Log[zp]^2 + Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - 
        (8*zp^2)/3 + 4*(1 + zp)*Log[zp])) + 
    Log[Q2/muF2]*((2*(-1 + zp)*(2 + 5*zp - 4*zp^2 + 
         xp*(2 + 35*zp + 20*zp^2)))/(3*zp) - 4*(1 + xp*(3 + 6*zp))*Log[zp] + 
      Dxp[0]*(2 + 8/(3*zp) - 2*zp - (8*zp^2)/3 + 4*(1 + zp)*Log[zp]) + 
      Delx*((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
        4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
         Log[zp] + 4*(1 + zp)*Log[zp]^2 + Log[1 - zp]*(2 + 8/(3*zp) - 2*zp - 
          (8*zp^2)/3 + 4*(1 + zp)*Log[zp]))) + 
    Delx*(zeta2*(-2 - 8/(3*zp) + 2*zp + (8*zp^2)/3) - 
      (107 + 132*zp + 48*zp^2 - 287*zp^3)/(27*zp) + 
      (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*Li[2, 1 - zp] - 
      4*(1 + zp)*Li[3, 1 - zp] + (-4*zeta2*(1 + zp) - 
        (2*(7 + 90*zp + 81*zp^2 + 31*zp^3))/(9*zp) + 
        8*(1 + zp)*Li[2, 1 - zp])*Log[zp] + ((-3 + 8/zp - 15*zp)*Log[zp]^2)/
       6 + (5*(1 + zp)*Log[zp]^3)/3 + Log[1 - zp]^2*(1 + 4/(3*zp) - zp - 
        (4*zp^2)/3 + 2*(1 + zp)*Log[zp]) + Log[1 - zp]*
       ((2*(-7 - 60*zp + 42*zp^2 + 25*zp^3))/(9*zp) + 
        4*(1 + zp)*Li[2, 1 - zp] + (-2 + 8/(3*zp) - 8*zp - (8*zp^2)/3)*
         Log[zp] + 4*(1 + zp)*Log[zp]^2) + 8*(1 + zp)*S12[1 - zp])), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({2,qq',\([2]\)}\)]\)" \
-> CF*((2*(-1 + xp)*(-26 + 12*zp + 44*xp^2*(-1 + 6*zp) + 
       xp*(7 + 354*zp - 540*zp^2)))/(9*xp*zp) + 
    (4*(1 + xp - 2*zp - 6*xp*zp)*Li[2, 1 - xp])/zp - 
    (8*(-1 + 2*zp + xp^4*(-3 + 6*zp) - 4*xp*(1 - 6*zp + 6*zp^2) - 
       4*xp^3*(2 - 9*zp + 9*zp^2) + xp^2*(-8 + 46*zp - 90*zp^2 + 60*zp^3))*
      Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
    (8*(-1 + 2*zp + xp^4*(-3 + 6*zp) - 4*xp*(1 - 6*zp + 6*zp^2) - 
       4*xp^3*(2 - 9*zp + 9*zp^2) + xp^2*(-8 + 46*zp - 90*zp^2 + 60*zp^3))*
      Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    (8*(-1 + 2*zp + xp^4*(-3 + 6*zp) - 4*xp*(1 - 6*zp + 6*zp^2) - 
       4*xp^3*(2 - 9*zp + 9*zp^2) + xp^2*(-8 + 46*zp - 90*zp^2 + 60*zp^3))*
      Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    (8*(-1 + 2*zp + xp^4*(-3 + 6*zp) - 4*xp*(1 - 6*zp + 6*zp^2) - 
       4*xp^3*(2 - 9*zp + 9*zp^2) + xp^2*(-8 + 46*zp - 90*zp^2 + 60*zp^3))*
      Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    ((-48*xp*(4 + 15*xp + 6*xp^2)*zp^3 + 480*xp^2*zp^4 - 
       4*(1 + xp)^3*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
       16*zp^2*(1 + 18*xp^3 + 3*xp^4 + 
         xp^2*(23 - 6*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) - 
         2*xp*(-6 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])) + 
       8*(1 + xp)*zp*(-1 - 3*xp^3 + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp] + 
         xp^2*(-5 + 3*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]) + 
         xp*(-3 + 6*Sqrt[1 + 2*xp + xp^2 - 4*xp*zp])))*Log[xp]^2)/
     ((1 + xp^2 + xp*(2 - 4*zp))^(3/2)*zp) + Delz*Log[Q2/muF2]^2*
     (1 + 4/(3*xp) - xp - (4*xp^2)/3 + 2*(1 + xp)*Log[xp]) + 
    Dzp[1]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 4*(1 + xp)*Log[xp]) + 
    Log[1 - xp]*((2*(-1 + xp)*(-4 + 4*xp^2*(-1 + 6*zp) + xp*(-7 + 30*zp)))/
       (3*xp*zp) + (4*(1 + xp - 2*zp - 6*xp*zp)*Log[xp])/zp) + 
    Dzp[0]*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
      4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
      4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 
        4*(1 + xp)*Log[xp])) + Delz*((208 - 123*xp + 51*xp^2 - 136*xp^3)/
       (27*xp) + (-2 - 8/(3*xp) + 2*xp + (8*xp^2)/3)*zeta2 + 
      (2*(9 + 4/xp + 15*xp + 8*xp^2)*Li[2, 1 - xp])/3 - 
      4*(1 + xp)*Li[3, 1 - xp] + ((2*(69 - 15*xp + 76*xp^2))/9 - 
        4*(1 + xp)*zeta2 - 4*(1 + xp)*Li[2, 1 - xp])*Log[xp] + 
      ((-39 - 39*xp - 40*xp^2)*Log[xp]^2)/6 + (5*(1 + xp)*Log[xp]^3)/3 + 
      Log[1 - xp]^2*(1 + 4/(3*xp) - xp - (4*xp^2)/3 + 2*(1 + xp)*Log[xp]) + 
      Log[1 - xp]*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
        4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
        4*(1 + xp)*Log[xp]^2)) + Log[Q2/muF2]*
     ((2*(-1 + xp)*(-4 + 4*xp^2*(-1 + 6*zp) + xp*(-7 + 30*zp)))/(3*xp*zp) + 
      (4*(1 + xp - 2*zp - 6*xp*zp)*Log[xp])/zp + 
      Dzp[0]*(2 + 8/(3*xp) - 2*xp - (8*xp^2)/3 + 4*(1 + xp)*Log[xp]) + 
      Delz*((2*(-33 + 26/xp + 51*xp - 44*xp^2))/9 + 
        4*(1 + xp)*Li[2, 1 - xp] + (4 + 12*xp + 8*xp^2)*Log[xp] - 
        4*(1 + xp)*Log[xp]^2 + Log[1 - xp]*(2 + 8/(3*xp) - 2*xp - 
          (8*xp^2)/3 + 4*(1 + xp)*Log[xp]))) + 
    (2*(-1 + xp)*(-4 + 4*xp^2*(-1 + 6*zp) + xp*(-7 + 30*zp))*Log[1 - zp])/
     (3*xp*zp) + (2*(-1 + xp)*(4 + 4*xp^4*(1 - 6*zp + 6*zp^2) + 
       xp^3*(15 - 118*zp + 297*zp^2 - 204*zp^3) + 
       xp*(15 - 70*zp + 129*zp^2 - 84*zp^3) + 
       2*xp^2*(11 - 80*zp + 255*zp^2 - 360*zp^3 + 180*zp^4))*Log[zp])/
     (3*xp*(1 + xp^2 + xp*(2 - 4*zp))*(-1 + zp)*zp) - 
    (8*(-1 + 2*zp + xp^4*(-3 + 6*zp) - 4*xp*(1 - 6*zp + 6*zp^2) - 
       4*xp^3*(2 - 9*zp + 9*zp^2) + xp^2*(-8 + 46*zp - 90*zp^2 + 60*zp^3))*
      Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
      Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    (8*(-1 + 2*zp + xp^4*(-3 + 6*zp) - 4*xp*(1 - 6*zp + 6*zp^2) - 
       4*xp^3*(2 - 9*zp + 9*zp^2) + xp^2*(-8 + 46*zp - 90*zp^2 + 60*zp^3))*
      Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
      Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    Log[2]*((8*(-1 + 2*zp + xp^4*(-3 + 6*zp) - 4*xp*(1 - 6*zp + 6*zp^2) - 
         4*xp^3*(2 - 9*zp + 9*zp^2) + xp^2*(-8 + 46*zp - 90*zp^2 + 60*zp^3))*
        Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
      (8*(-1 + 2*zp + xp^4*(-3 + 6*zp) - 4*xp*(1 - 6*zp + 6*zp^2) - 
         4*xp^3*(2 - 9*zp + 9*zp^2) + xp^2*(-8 + 46*zp - 90*zp^2 + 60*zp^3))*
        Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2)) + 
    Log[xp]*(-((-4 + 22*zp - 56*zp^2 + 8*xp^4*(-1 + 6*zp) + 
         xp^3*(-28 + 238*zp - 264*zp^2) + 2*xp*(-10 + 81*zp - 140*zp^2 + 
           120*zp^3) + xp^2*(-36 + 330*zp - 584*zp^2 + 240*zp^3))/
        ((1 + xp^2 + xp*(2 - 4*zp))*zp)) + 
      (16*(-1 + 2*zp + xp^4*(-3 + 6*zp) - 4*xp*(1 - 6*zp + 6*zp^2) - 
         4*xp^3*(2 - 9*zp + 9*zp^2) + xp^2*(-8 + 46*zp - 90*zp^2 + 60*zp^3))*
        Log[2])/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
      (4*(1 + xp - 2*zp - 6*xp*zp)*Log[1 - zp])/zp - 
      (4*(-1 + zp + xp*(-1 + 3*zp))*Log[zp])/zp - 
      (8*(-1 + 2*zp + xp^4*(-3 + 6*zp) - 4*xp*(1 - 6*zp + 6*zp^2) - 
         4*xp^3*(2 - 9*zp + 9*zp^2) + xp^2*(-8 + 46*zp - 90*zp^2 + 60*zp^3))*
        Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
      (8*(-1 + 2*zp + xp^4*(-3 + 6*zp) - 4*xp*(1 - 6*zp + 6*zp^2) - 
         4*xp^3*(2 - 9*zp + 9*zp^2) + xp^2*(-8 + 46*zp - 90*zp^2 + 60*zp^3))*
        Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2))), "\!\(\*SubscriptBox[SuperscriptBox\
[\(C\), \((2)\)], \({2,qq',\([3]\)}\)]\)" -> 
  CF*(4*(8 + 3*xp*(-1 + zp) - 7*zp) + 8*zeta2*(xp*(-7 + 12*zp - 12*zp^2) + 
      (1 + xp + 4*zp^2)/(1 - xp)) + (2*(xp - zp - 9*xp^2*zp + 69*xp*zp^2)*
      InvTanInt[-(Sqrt[zp]/Sqrt[xp])])/(Sqrt[xp]*Sqrt[zp]) + 
    (2*(zp + 9*xp^2*zp - xp*(1 + 69*zp^2))*InvTanInt[Sqrt[zp]/Sqrt[xp]])/
     (Sqrt[xp]*Sqrt[zp]) + (2*(zp + 9*xp^2*zp - xp*(1 + 69*zp^2))*
      InvTanInt[-(Sqrt[xp]*Sqrt[zp])])/(Sqrt[xp]*Sqrt[zp]) + 
    (2*(xp - zp - 9*xp^2*zp + 69*xp*zp^2)*InvTanInt[Sqrt[xp]*Sqrt[zp]])/
     (Sqrt[xp]*Sqrt[zp]) - (16*(1 - 2*xp + 3*xp^2)*zp*Li[2, 1 - xp])/
     (-1 + xp) + 16*(1 + 3*xp)*(-1 + 2*zp)*Li[2, -xp] - 
    (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Li[2, 1 - zp])/(-1 + xp) - 
    (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*Li[2, -(zp/xp)])/
     (-1 + xp^2) - (8*(xp + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 
       xp^3*(1 + 12*zp^2))*Li[2, -(xp*zp)])/(-1 + xp^2) - 
    (8*(-1 - 9*xp^3*(1 - 2*zp)^2 + 2*zp + xp^4*(-3 + 6*zp) + 
       xp*(-5 + 16*zp - 16*zp^2) + 2*xp^2*(-5 + 19*zp - 27*zp^2 + 18*zp^3))*
      Li[2, 1/2 - xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
    (8*(-1 - 9*xp^3*(1 - 2*zp)^2 + 2*zp + xp^4*(-3 + 6*zp) + 
       xp*(-5 + 16*zp - 16*zp^2) + 2*xp^2*(-5 + 19*zp - 27*zp^2 + 18*zp^3))*
      Li[2, 1/2 + xp/2 - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/2])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    (8*(-1 - 9*xp^3*(1 - 2*zp)^2 + 2*zp + xp^4*(-3 + 6*zp) + 
       xp*(-5 + 16*zp - 16*zp^2) + 2*xp^2*(-5 + 19*zp - 27*zp^2 + 18*zp^3))*
      Li[2, 1/2 - 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    (8*(-1 - 9*xp^3*(1 - 2*zp)^2 + 2*zp + xp^4*(-3 + 6*zp) + 
       xp*(-5 + 16*zp - 16*zp^2) + 2*xp^2*(-5 + 19*zp - 27*zp^2 + 18*zp^3))*
      Li[2, 1/2 + 1/(2*xp) - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]/(2*xp)])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
    (4*(-1 + xp*(2 - 12*zp) + 6*zp + 12*xp^2*zp)*
      Li[2, (2 - 2*xp)^(-1) + zp/(2 - 2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
         (2 - 2*xp)])/(-1 + xp) + 
    (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
      Li[2, (2 - 2*xp)^(-1) - (2*xp)/(2 - 2*xp) - zp/(2 - 2*xp) + 
        Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/(2 - 2*xp)])/(-1 + xp) - 
    (8*(1 + 2*zp + 4*zp^2 - 4*xp*zp*(1 + 3*zp) + xp^2*(1 + 6*zp + 12*zp^2))*
      Li[2, 1 - 1/(2*xp) + zp/(2*xp) - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]/
         (2*xp)])/(-1 + xp) - (2*(-1 + xp*(2 - 12*zp) + 6*zp + 12*xp^2*zp)*
      Log[2]^2)/(-1 + xp) + 
    (4*(2 - 4*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
       xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - xp]^2)/(-1 + xp) + 
    (2*(4 + 16*xp + 20*xp^2 - 4*xp^3 - 24*xp^4 - 12*xp^5 - 
       3*(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 2*xp*(1 + xp^2 + xp*(2 - 4*zp))^
         (3/2) + 6*xp^2*(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 8*zp - 56*xp*zp - 
       88*xp^2*zp + 8*xp^3*zp + 120*xp^4*zp + 24*xp^5*zp + 
       2*(1 + xp^2 + xp*(2 - 4*zp))^(3/2)*zp + 
       12*xp*(1 + xp^2 + xp*(2 - 4*zp))^(3/2)*zp - 
       24*xp^2*(1 + xp^2 + xp*(2 - 4*zp))^(3/2)*zp + 64*xp*zp^2 + 
       152*xp^2*zp^2 - 72*xp^3*zp^2 - 144*xp^4*zp^2 - 144*xp^2*zp^3 + 
       144*xp^3*zp^3)*Log[xp]^2)/((-1 + xp)*(1 + xp^2 + xp*(2 - 4*zp))^
       (3/2)) + ((6 - 4*zp + 16*zp^2 + xp*(-4 + 8*zp - 48*zp^2) + 
       xp^2*(4 + 48*zp^2))*Log[zp]^2)/(-1 + xp) + 
    Log[zp]*((2*((5 - 7*zp)*zp + 9*xp^5*(1 + zp) - 
         3*xp^4*(-6 + 15*zp + 11*zp^2) + xp^2*(-6 + 8*zp + 28*zp^2 - 
           72*zp^3) + 3*xp*(-1 + zp - 8*zp^2 + 12*zp^3) + 
         2*xp^3*(3 - 2*zp + 6*zp^2 + 30*zp^3)))/
       ((-1 + xp)*(1 + xp^2 + xp*(2 - 4*zp))*(xp - zp)) + 
      (2*(xp - zp - 9*xp^2*zp + 69*xp*zp^2)*ArcTan[Sqrt[zp]/Sqrt[xp]])/
       (Sqrt[xp]*Sqrt[zp]) + (2*(zp + 9*xp^2*zp - xp*(1 + 69*zp^2))*
        ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) - 
      (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*Log[1 + zp/xp])/
       (-1 + xp^2) - (8*(xp + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 
         xp^3*(1 + 12*zp^2))*Log[1 + xp*zp])/(-1 + xp^2)) - 
    (8*(-1 - 9*xp^3*(1 - 2*zp)^2 + 2*zp + xp^4*(-3 + 6*zp) + 
       xp*(-5 + 16*zp - 16*zp^2) + 2*xp^2*(-5 + 19*zp - 27*zp^2 + 18*zp^3))*
      Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
      Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
    (8*(-1 - 9*xp^3*(1 - 2*zp)^2 + 2*zp + xp^4*(-3 + 6*zp) + 
       xp*(-5 + 16*zp - 16*zp^2) + 2*xp^2*(-5 + 19*zp - 27*zp^2 + 18*zp^3))*
      Log[1 + xp - Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]]*
      Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
     (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
    (2*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
      Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) - 
    (2*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
      Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
    Log[2]*((-12*(1 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/
       (-1 + xp) + (8*(2 - 4*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
         xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - xp])/(-1 + xp) + 
      (-12/(-1 + xp) - 8*xp - (5*xp)/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 
        (10*xp^3)/(1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
        14/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - 
        (46*xp)/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + (xp^4*(6 - 12*zp))/
         (1 + xp^2 + xp*(2 - 4*zp))^(3/2) + 2*(-8 - 4/(-1 + xp) + 
          14/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp + (144*xp*zp)/
         Sqrt[1 + xp^2 + xp*(2 - 4*zp)] - (32*zp^2)/(-1 + xp) + 
        xp*(-96 - 144/Sqrt[1 + xp^2 + xp*(2 - 4*zp)])*zp^2 + 
        (54*xp^2*(-1 + 2*zp))/Sqrt[1 + xp^2 + xp*(2 - 4*zp)] + 
        (-2 - xp + 4*zp)/(1 + xp^2 + xp*(2 - 4*zp))^(3/2))*Log[xp] + 
      (8*(-1 - 9*xp^3*(1 - 2*zp)^2 + 2*zp + xp^4*(-3 + 6*zp) + 
         xp*(-5 + 16*zp - 16*zp^2) + 2*xp^2*(-5 + 19*zp - 27*zp^2 + 18*zp^3))*
        Log[1 - xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
      (8*(-1 - 9*xp^3*(1 - 2*zp)^2 + 2*zp + xp^4*(-3 + 6*zp) + 
         xp*(-5 + 16*zp - 16*zp^2) + 2*xp^2*(-5 + 19*zp - 27*zp^2 + 18*zp^3))*
        Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
      (8*(2 - 4*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
         xp^2*(1 - 6*zp + 12*zp^2))*
        Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
      (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
        Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
    (12*(1 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]*
      Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
    (2*(-1 + xp*(2 - 12*zp) + 6*zp + 12*xp^2*zp)*
      Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]^2)/(-1 + xp) + 
    Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
     ((-12*(1 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) + 
      (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
        Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
      (8*(2 - 4*zp + 4*zp^2 - 2*xp*(1 - 4*zp + 6*zp^2) + 
         xp^2*(1 - 6*zp + 12*zp^2))*Log[1 - 2*xp - zp + 
          Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
    Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]]*
     ((12*(1 - 2*xp + 2*xp^2)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2])/(-1 + xp) - 
      (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
        Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
    Log[1 - xp]*((4*(-1 + xp*(2 - 12*zp) + 6*zp + 12*xp^2*zp)*
        Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) - 
      (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
        Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
    Log[xp]*(1 + 8/(-1 + xp) - xp^(-1) - (1 + xp^2 + xp*(2 - 4*zp))^(-1) + 
      3*xp^3*((1 + xp^2 + xp*(2 - 4*zp))^(-1) + 8/(xp - zp)) - 
      (3*xp^4)/(1 + 2*xp + xp^2 - 4*xp*zp) + (xp + 2*xp^2 + xp^3 - 4*xp^2*zp)^
       (-1) - 12/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) - 
      (12*zp^2)/((-1 + xp)*Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
      (6*zp*(1 + xp - 4/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
         (8*xp)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]))/(1 - xp) + 
      xp^2*(-21 + 24/(-xp + zp) + 4/(1 + 2*xp + xp^2 - 4*xp*zp) - 
        (96*zp)/Sqrt[1 + (-2 + 4*xp)*zp + zp^2]) + 
      xp*(33 + 4/(xp - zp) - 4/(1 + 2*xp + xp^2 - 4*xp*zp) - 
        24/Sqrt[1 + (-2 + 4*xp)*zp + zp^2] - (24*zp^2)/
         Sqrt[1 + (-2 + 4*xp)*zp + zp^2] + 
        zp*(-30 + 48/Sqrt[1 + (-2 + 4*xp)*zp + zp^2])) + 
      (2*(zp + 9*xp^2*zp - xp*(1 + 69*zp^2))*ArcTan[Sqrt[zp]/Sqrt[xp]])/
       (Sqrt[xp]*Sqrt[zp]) + (2*(zp + 9*xp^2*zp - xp*(1 + 69*zp^2))*
        ArcTan[Sqrt[xp]*Sqrt[zp]])/(Sqrt[xp]*Sqrt[zp]) + 
      16*(1 + 3*xp)*(-1 + 2*zp)*Log[1 + xp] + 
      (16*(-1 + 2*zp + xp^2*zp - 2*zp^2 + xp*(-1 + 2*zp - 4*zp^2) + 
         xp^3*(2 - 3*zp + 6*zp^2))*Log[zp])/(-1 + xp^2) + 
      (8*(1 + xp^2 - 2*xp*zp + 6*xp^3*zp + 4*zp^2)*Log[1 + zp/xp])/
       (-1 + xp^2) - (8*(xp + 2*zp + 2*xp^2*zp - 8*xp*zp^2 + 
         xp^3*(1 + 12*zp^2))*Log[1 + xp*zp])/(-1 + xp^2) - 
      (8*(-1 - 9*xp^3*(1 - 2*zp)^2 + 2*zp + xp^4*(-3 + 6*zp) + 
         xp*(-5 + 16*zp - 16*zp^2) + 2*xp^2*(-5 + 19*zp - 27*zp^2 + 18*zp^3))*
        Log[-1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
      (8*(-1 - 9*xp^3*(1 - 2*zp)^2 + 2*zp + xp^4*(-3 + 6*zp) + 
         xp*(-5 + 16*zp - 16*zp^2) + 2*xp^2*(-5 + 19*zp - 27*zp^2 + 18*zp^3))*
        Log[1 + xp + Sqrt[1 + 2*xp + xp^2 - 4*xp*zp]])/
       (1 + xp^2 + xp*(2 - 4*zp))^(3/2) - 
      (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
        Log[1 + zp - Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
      (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
        Log[1 - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp) + 
      (4*(3 - 2*zp + 8*zp^2 + xp*(-2 + 4*zp - 24*zp^2) + xp^2*(2 + 24*zp^2))*
        Log[1 - 2*xp - zp + Sqrt[1 - 2*zp + 4*xp*zp + zp^2]])/(-1 + xp)) + 
    ((-4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Li[2, zp/xp])/(-1 + xp) - 
      (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) - 
      (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[xp - zp]*Log[zp])/(-1 + xp) + 
      Log[xp]*((4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[xp - zp])/(-1 + xp) + 
        (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[zp])/(-1 + xp)))*
     Theta[xp - zp] + ((-8*(1 - 6*xp + 6*xp^2)*zeta2*(-1 + 2*zp))/(-1 + xp) + 
      (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Li[2, xp/zp])/(-1 + xp) - 
      (2*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[xp]^2)/(-1 + xp) + 
      (2*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[zp]^2)/(-1 + xp) + 
      (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[xp]*Log[-xp + zp])/(-1 + xp) - 
      (4*(1 - 6*xp + 6*xp^2)*(-1 + 2*zp)*Log[zp]*Log[-xp + zp])/(-1 + xp))*
     Theta[-xp + zp]), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((1)\)], \({2,qg}\)]\)" -> 
  CF*((-2*(1 + xp - 2*zp - 6*xp*zp + 6*xp*zp^2))/zp + 
    (-4 + 4/zp + 2*zp)*Dxp[0] + Delx*(-4 + 4/zp + 2*zp)*Log[Q2/muF2] + 
    Delx*(2*zp + (-4 + 4/zp + 2*zp)*Log[1 - zp] + (-4 + 4/zp + 2*zp)*
       Log[zp])), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((1)\)], \({2,gq}\)]\)" -> 
  (1 + xp^2*(2 - 12*zp) - 2*zp + 2*xp*(-1 + 6*zp))/zp + 
   (1 - 2*xp + 2*xp^2)*Dzp[0] + Delz*(1 - 2*xp + 2*xp^2)*Log[Q2/muF2] + 
   Delz*(-2*(-1 + xp)*xp + (1 - 2*xp + 2*xp^2)*Log[1 - xp] + 
     (-1 + 2*xp - 2*xp^2)*Log[xp]), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((1)\)], \({2,qq}\)]\)" -> 
  CF*(4 + 12*xp*zp - 2*(1 + xp)*Dzp[0] + Dxp[0]*(-2*(1 + zp) + 4*Dzp[0]) + 
    (Delz*(-2*(1 + xp) + 4*Dxp[0]) + Delx*(6*Delz - 2*(1 + zp) + 4*Dzp[0]))*
     Log[Q2/muF2] + Delz*(2 - 2*xp + 4*Dxp[1] - 2*(1 + xp)*Log[1 - xp] + 
      (2*(1 + xp^2)*Log[xp])/(-1 + xp)) + 
    Delx*(2 - 16*Delz - 2*zp + 4*Dzp[1] - 2*(1 + zp)*Log[1 - zp] - 
      (2*(1 + zp^2)*Log[zp])/(-1 + zp))), 
 "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((0)\)], \({2,qq}\)]\)" -> 
  Delx*Delz};


Print[" ---------------------------------------------------------------------- "];
Print[" ---------------------------------------------------------------------- "];
Print[" For Reading the C1 Coefficient Functions:                       "]

(* NNLO *)
C12qg   =  "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({1,qg}\)]\)";
C12gq   =  "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({1,gq}\)]\)";
C12qqNS ="\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({1,qq,NS}\)]\)";
C12qqPS ="\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({1,qq,PS}\)]\)";
C12qQ   = "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({1,q\!\(\*OverscriptBox[\(q\), \(_\)]\)}\)]\)";
C12gg   = "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({1,gg}\)]\)";
C12qqp1 ="\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({1,qq',\([1]\)}\)]\)";
C12qqp2 ="\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({1,qq',\([2]\)}\)]\)";
C12qqp3 ="\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({1,qq',\([3]\)}\)]\)";
(* NLO *)
C11qg  = "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((1)\)], \({1,qg}\)]\)";
C11gq  = "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((1)\)], \({1,gq}\)]\)";
C11qq  = "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((1)\)], \({1,qq}\)]\)";
(* LO *)
C10qq  = "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((0)\)], \({1,qq}\)]\)";


(* NNLO qg channel, "Subscript[C^(2), {1,qg}]" *)
C12qg/.CFC1
(* NLO qq channel in Larin, "Subscript[C^(1), {1,qq}]" *)
C11qq/.CFC1


Print[" ---------------------------------------------------------------------- "];
Print[" ---------------------------------------------------------------------- "];
Print[" For Reading the C2 Coefficient Functions:                       "]

(* NNLO *)
C22qg   =  "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({2,qg}\)]\)";
C22gq   =  "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({2,gq}\)]\)";
C22qqNS ="\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({2,qq,NS}\)]\)";
C22qqPS ="\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({2,qq,PS}\)]\)";
C22qQ   = "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({2,q\!\(\*OverscriptBox[\(q\), \(_\)]\)}\)]\)";
C22gg   = "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({2,gg}\)]\)";
C22qqp1 ="\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({2,qq',\([1]\)}\)]\)";
C22qqp2 ="\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({2,qq',\([2]\)}\)]\)";
C22qqp3 ="\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((2)\)], \({2,qq',\([3]\)}\)]\)";
(* NLO *)
C21qg  = "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((1)\)], \({2,qg}\)]\)";
C21gq  = "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((1)\)], \({2,gq}\)]\)";
C21qq  = "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((1)\)], \({2,qq}\)]\)";
(* LO *)
C20qq  = "\!\(\*SubscriptBox[SuperscriptBox[\(C\), \((0)\)], \({2,qq}\)]\)";


(* NNLO qg channel, "Subscript[C^(2), {2,qg}]" *)
C22qg/.CFC2
(* NLO qq channel in Larin, "Subscript[C^(1), {2,qq}]" *)
C21qq/.CFC2


Print[" ---------------------------------------------------------------------- "];

